$\mathcal{O}(\alpha\alpha_s^2)$ corrections to the Top Quark mass

We calculate the three-loop $\mathcal{O}(\alpha\alpha_s^2)$ mixed QCD-EW corrections to the top quark mass and obtain the relationships between the pole ($M_t$) and $\overline{\rm{MS}}$ ($m_t(\mu)$) masses at this order. In performing our calculation, we express the three-loop self-energies as a function of three-loop master integrals (MIs). These MIs are defined so as to solve a differential equation in $\epsilon$-factorized form, allowing for their solution to be expressed as iterated integrals. We discuss the types of differential forms that we encounter, which include periods of elliptic curves, and their role in the final physical result. Using our results, we calculate the shift in $m_t(M_t)$ arising at this order. For $M_t = 172.3$ GeV, the shift is -216 MeV, which is comparable to the currently quoted experimental uncertainty.

==> Routines/Example.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     72785,       1710]
NotebookOptionsPosition[     69327,       1640]
NotebookOutlinePosition[     69719,       1656]
CellTagsIndexPosition[     69676,       1653]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.99960896492572*^9, 3.999608971638062*^9}, 
   3.9996907866074467`*^9, 3.999774513711225*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"cc59f3c7-2636-4664-829b-d590ffc7bde9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "mt2MtEWxQCD2.m"}]], "Input",
 CellChangeTimes->{{3.9996089429368067`*^9, 3.99960895055298*^9}, {
  3.999773456031273*^9, 3.999773461757574*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"49963139-e1ed-44bf-b2b0-adebc808f324"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Mathematica package for evaluation of the EW*QCD^2 \
coefficient of MS-bar top mass mt\"\>"], "Print",
 CellChangeTimes->{{3.999773462089109*^9, 3.999773480376225*^9}, 
   3.9997737709806957`*^9, 3.9997739900538397`*^9, 3.999774210879253*^9, 
   3.9997743658002377`*^9, 3.999774449733639*^9, 3.999774519775519*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"8bb38e9f-8582-46e4-adc6-baff509d1090"],

Cell[BoxData["\<\"by D. Gaggero and C. Williams (Oct. 2026)\"\>"], "Print",
 CellChangeTimes->{{3.999773462089109*^9, 3.999773480376225*^9}, 
   3.9997737709806957`*^9, 3.9997739900538397`*^9, 3.999774210879253*^9, 
   3.9997743658002377`*^9, 3.999774449733639*^9, 3.9997745197775393`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"ddbe6fb0-ef66-4062-9ba1-ab50bad935e4"],

Cell[BoxData["\<\"Loading package and files...\"\>"], "Print",
 CellChangeTimes->{{3.999773462089109*^9, 3.999773480376225*^9}, 
   3.9997737709806957`*^9, 3.9997739900538397`*^9, 3.999774210879253*^9, 
   3.9997743658002377`*^9, 3.999774449733639*^9, 3.9997745197829237`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"e148f6eb-b1b8-453d-a9ed-a18161693a8b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mt", "/.", "NumRef"}]], "Input",
 CellChangeTimes->{{3.9996102514302073`*^9, 3.9996102555732527`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"eaee3654-df08-4802-a4fb-12c6e7dada18"],

Cell[BoxData["172.3`"], "Output",
 CellChangeTimes->{3.9996102558643713`*^9, 3.999617135859681*^9, 
  3.9996904220194893`*^9, 3.999690735433964*^9, 3.999693281821261*^9, 
  3.999700974218617*^9, 3.999772824064851*^9, 3.999773564431611*^9, 
  3.999773779395328*^9, 3.999773998359766*^9, 3.9997742801126013`*^9, 
  3.999774374244083*^9, 3.9997744591098747`*^9, 3.999774528124641*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"c305211d-2c2d-4d31-92af-cb9a6f873543"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"asMZ", "/.", "NumRef"}]], "Input",
 CellChangeTimes->{{3.999610335407812*^9, 3.999610338364583*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"dede2e19-92b4-4072-b8c8-7c4c77585d56"],

Cell[BoxData["0.1177`"], "Output",
 CellChangeTimes->{3.999610338615074*^9, 3.99969042350908*^9, 
  3.999690735475347*^9, 3.99969328185658*^9, 3.9997009742595882`*^9, 
  3.99977282410798*^9, 3.9997735650780287`*^9, 3.9997737835387993`*^9, 
  3.999773998435573*^9, 3.99977428086373*^9, 3.9997743743013763`*^9, 
  3.99977445915623*^9, 3.9997745282144423`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"6b05ee68-b4cd-4113-84eb-0d29cb1ac13f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["NumRef"], "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"04e63484-3784-4c31-8f10-632f36105459"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Mz", "\[Rule]", "91.188`"}], ",", 
   RowBox[{"Mw", "\[Rule]", "80.369`"}], ",", 
   RowBox[{"mh", "\[Rule]", "125.13`"}], ",", 
   RowBox[{"Mt", "\[Rule]", "172.3`"}], ",", 
   RowBox[{"asMZ", "\[Rule]", "0.1177`"}], ",", 
   RowBox[{"alpha", "\[Rule]", "0.0072973525205055605`"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.999773565697386*^9, 3.999773788808215*^9, 
  3.999773998508608*^9, 3.999774281465619*^9, 3.999774374365048*^9, 
  3.9997744592119427`*^9, 3.999774528257135*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"123c95c9-5dca-4d93-8988-cd3d85ce2c80"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", " ", "AlphaS"}]], "Input",
 CellChangeTimes->{{3.9996234392114353`*^9, 3.999623442829358*^9}, {
  3.99969304978286*^9, 3.999693050006628*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"980a05f0-99e4-4a06-b8dd-322d5c38e324"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"alphaS[mu, alphasZ, Mz] gives the three-loop \
running \[Alpha]_S^{(nf=5)}(mu) at the scale mu from alphasZ, namely \
\[Alpha]_S^{(nf=5)}(Mz) ; \"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"AlphaS", "[", 
                    
                    RowBox[{
                    "mt2MtEWxQCD2`Modules`mu_", ",", 
                    "mt2MtEWxQCD2`Modules`alphasZ_", ",", 
                    "mt2MtEWxQCD2`Modules`Mz_"}], "]"}], ":=", 
                    RowBox[{"\[Pi]", " ", 
                    RowBox[{"mt2MtEWxQCD2`Modules`aSExact", "[", 
                    
                    RowBox[{
                    "mt2MtEWxQCD2`Modules`mu", ",", 
                    "mt2MtEWxQCD2`Modules`alphasZ", ",", 
                    "mt2MtEWxQCD2`Modules`Mz"}], "]"}]}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"mt2MtEWxQCD2`AlphaS\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"alphaS[mu, alphasZ, Mz] gives the three-loop \
running \[Alpha]_S^{(nf=5)}(mu) at the scale mu from alphasZ, namely \
\[Alpha]_S^{(nf=5)}(Mz) ; \"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{10., {1.143798828125, 8.856201171875}}], True->
              
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{10., {1.143798828125, 8.856201171875}}]}, 
              Dynamic[System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "alphaS[mu, alphasZ, Mz] gives the three-loop running \
\[Alpha]_S^{(nf=5)}(mu) at the scale mu from alphasZ, namely \
\[Alpha]_S^{(nf=5)}(Mz) ; ", "Documentation" -> None, "OwnValues" -> None, 
    "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, mt2MtEWxQCD2`AlphaS, {mt2MtEWxQCD2`AlphaS[
         Pattern[mt2MtEWxQCD2`Modules`mu, 
          Blank[]], 
         Pattern[mt2MtEWxQCD2`Modules`alphasZ, 
          Blank[]], 
         Pattern[mt2MtEWxQCD2`Modules`Mz, 
          Blank[]]] :> 
       Pi mt2MtEWxQCD2`Modules`aSExact[
         mt2MtEWxQCD2`Modules`mu, mt2MtEWxQCD2`Modules`alphasZ, 
          mt2MtEWxQCD2`Modules`Mz]}], "SubValues" -> None, "DefaultValues" -> 
    None, "NValues" -> None, "FormatValues" -> None, "Options" -> None, 
    "Attributes" -> {}, "FullName" -> "mt2MtEWxQCD2`AlphaS"|>, 
   False]]], "Output",
 CellChangeTimes->{3.9996234433675632`*^9, 3.9996235966598186`*^9, 
  3.9996236780537443`*^9, 3.999623803525733*^9, 3.999690425581286*^9, 
  3.999690735573414*^9, 3.999693282061001*^9, 3.999700974468628*^9, 
  3.999772824267624*^9, 3.999773566396503*^9, 3.999773789469657*^9, 
  3.9997739986299057`*^9, 3.999774282085115*^9, 3.999774374504283*^9, 
  3.999774459343072*^9, 3.99977452840781*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"cc484bb5-853d-408c-9522-8f97d1408d26"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"alphaSmt", "=", 
  RowBox[{"AlphaS", "[", 
   RowBox[{
    RowBox[{"Mt", "/.", "NumRef"}], ",", 
    RowBox[{"asMZ", "/.", "NumRef"}], ",", 
    RowBox[{"Mz", "/.", "NumRef"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.999621944285181*^9, 3.999621952013998*^9}, {
   3.999622199207513*^9, 3.999622204301968*^9}, 3.999622238735096*^9, {
   3.999623434447421*^9, 3.999623435023486*^9}, {3.999693045683897*^9, 
   3.999693046006671*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"3d571f5e-7895-4b5a-b5bc-8516eb3e31e7"],

Cell[BoxData["0.10742186554859515`"], "Output",
 CellChangeTimes->{3.9996222045489683`*^9, 3.999622239473819*^9, 
  3.999623690643409*^9, 3.999623805055504*^9, 3.9996904291855288`*^9, 
  3.999690735623341*^9, 3.999693282097024*^9, 3.999700974508586*^9, 
  3.999772824349177*^9, 3.999773566962406*^9, 3.999773789962639*^9, 
  3.9997739986876087`*^9, 3.999774282929716*^9, 3.999774374578339*^9, 
  3.9997744594126863`*^9, 3.999774528475964*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"3dfd273c-0f89-435f-bd20-224539cd0c99"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "Evalmt2Mt2L"}]], "Input",
 CellChangeTimes->{{3.999609038317164*^9, 3.999609058590393*^9}, 
   3.999609156132065*^9, {3.999774021084317*^9, 3.999774030705421*^9}, {
   3.999774580937634*^9, 3.999774587900237*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"7cc31e16-7859-4799-94a0-e2884bec582d"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"Evalmt2Mt2L[aew,as,Mt, mu, Mz, Mw, mh] computes the \
top quark MS-bar mass at 2-loop order \\!\\(\\*SuperscriptBox[\\(\[Alpha]\\), \
\\(i\\)]\\) \\!\\(\\*SuperscriptBox[\\(\[Alpha]s\\), \\(j\\)]\\) with i <=1, \
j <=2 and i+j <=2 (as defined in eq.19 of the parent manuscript) (as defined \
in the reference) at the scale mu, in terms of the desired on-shell masses of \
the the top quark (Mt), of the Z, W, Higgs bosons (Mz, Mw, mh) and of the \
desired EW and strong couplings (aew and as). Note that the analytic \
expression of GPLs has been obtained for Mw<Mt, Mz<Mt, mh<Mt, Mw<Mz.\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"Evalmt2Mt2L", "[", 
                    
                    RowBox[{
                    "mt2MtEWxQCD2`Modules`aew_", ",", 
                    "mt2MtEWxQCD2`Modules`as_", ",", 
                    "mt2MtEWxQCD2`Modules`iMt_", ",", 
                    "mt2MtEWxQCD2`Modules`mu_", ",", 
                    "mt2MtEWxQCD2`Modules`iMz_", ",", 
                    "mt2MtEWxQCD2`Modules`iMw_", ",", 
                    "mt2MtEWxQCD2`Modules`imh_"}], "]"}], ":=", 
                    RowBox[{"mt2MtEWxQCD2`Modules`iMt", "+", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{
                    RowBox[{"mt2MtEWxQCD2`Modules`qtoN", "[", 
                    
                    RowBox[{"mt2MtEWxQCD2`Modules`mtMsOa", ",", 
                    "mt2MtEWxQCD2`Modules`aew", ",", 
                    "mt2MtEWxQCD2`Modules`as", ",", 
                    "mt2MtEWxQCD2`Modules`iMt", ",", 
                    "mt2MtEWxQCD2`Modules`mu", ",", 
                    "mt2MtEWxQCD2`Modules`iMz", ",", 
                    "mt2MtEWxQCD2`Modules`iMw", ",", 
                    "mt2MtEWxQCD2`Modules`imh"}], "]"}], "+", 
                    RowBox[{"mt2MtEWxQCD2`Modules`qtoN", "[", 
                    
                    RowBox[{"mt2MtEWxQCD2`Modules`mtMsOas", ",", 
                    "mt2MtEWxQCD2`Modules`aew", ",", 
                    "mt2MtEWxQCD2`Modules`as", ",", 
                    "mt2MtEWxQCD2`Modules`iMt", ",", 
                    "mt2MtEWxQCD2`Modules`mu", ",", 
                    "mt2MtEWxQCD2`Modules`iMz", ",", 
                    "mt2MtEWxQCD2`Modules`iMw", ",", 
                    "mt2MtEWxQCD2`Modules`imh"}], "]"}]}], "]"}], " ", 
                    "mt2MtEWxQCD2`Modules`iMt"}], "+", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{
                    RowBox[{"mt2MtEWxQCD2`Modules`qtoN", "[", 
                    
                    RowBox[{"mt2MtEWxQCD2`Modules`mtMsOas2", ",", 
                    "mt2MtEWxQCD2`Modules`aew", ",", 
                    "mt2MtEWxQCD2`Modules`as", ",", 
                    "mt2MtEWxQCD2`Modules`iMt", ",", 
                    "mt2MtEWxQCD2`Modules`mu", ",", 
                    "mt2MtEWxQCD2`Modules`iMz", ",", 
                    "mt2MtEWxQCD2`Modules`iMw", ",", 
                    "mt2MtEWxQCD2`Modules`imh"}], "]"}], "+", 
                    RowBox[{"mt2MtEWxQCD2`Modules`qtoN", "[", 
                    
                    RowBox[{"mt2MtEWxQCD2`Modules`mtMsOaas", ",", 
                    "mt2MtEWxQCD2`Modules`aew", ",", 
                    "mt2MtEWxQCD2`Modules`as", ",", 
                    "mt2MtEWxQCD2`Modules`iMt", ",", 
                    "mt2MtEWxQCD2`Modules`mu", ",", 
                    "mt2MtEWxQCD2`Modules`iMz", ",", 
                    "mt2MtEWxQCD2`Modules`iMw", ",", 
                    "mt2MtEWxQCD2`Modules`imh"}], "]"}]}], "]"}], " ", 
                    "mt2MtEWxQCD2`Modules`iMt"}]}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"mt2MtEWxQCD2`Evalmt2Mt2L\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"Evalmt2Mt2L[aew,as,Mt, mu, Mz, Mw, mh] computes the \
top quark MS-bar mass at 2-loop order \\!\\(\\*SuperscriptBox[\\(\[Alpha]\\), \
\\(i\\)]\\) \\!\\(\\*SuperscriptBox[\\(\[Alpha]s\\), \\(j\\)]\\) with i <=1, \
j <=2 and i+j <=2 (as defined in eq.19 of the parent manuscript) (as defined \
in the reference) at the scale mu, in terms of the desired on-shell masses of \
the the top quark (Mt), of the Z, W, Higgs bosons (Mz, Mw, mh) and of the \
desired EW and strong couplings (aew and as). Note that the analytic \
expression of GPLs has been obtained for Mw<Mt, Mz<Mt, mh<Mt, Mw<Mz.\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}},
            ScrollPosition->{0., 0.}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{10., {1.143798828125, 8.856201171875}}], True->
              
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{10., {1.143798828125, 8.856201171875}}]}, 
              Dynamic[System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "Evalmt2Mt2L[aew,as,Mt, mu, Mz, Mw, mh] computes the top quark MS-bar \
mass at 2-loop order \!\(\*SuperscriptBox[\(\[Alpha]\), \(i\)]\) \
\!\(\*SuperscriptBox[\(\[Alpha]s\), \(j\)]\) with i <=1, j <=2 and i+j <=2 \
(as defined in eq.19 of the parent manuscript) (as defined in the reference) \
at the scale mu, in terms of the desired on-shell masses of the the top quark \
(Mt), of the Z, W, Higgs bosons (Mz, Mw, mh) and of the desired EW and strong \
couplings (aew and as). Note that the analytic expression of GPLs has been \
obtained for Mw<Mt, Mz<Mt, mh<Mt, Mw<Mz.", "Documentation" -> None, 
    "OwnValues" -> None, "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, mt2MtEWxQCD2`Evalmt2Mt2L, {mt2MtEWxQCD2`Evalmt2Mt2L[
         Pattern[mt2MtEWxQCD2`Modules`aew, 
          Blank[]], 
         Pattern[mt2MtEWxQCD2`Modules`as, 
          Blank[]], 
         Pattern[mt2MtEWxQCD2`Modules`iMt, 
          Blank[]], 
         Pattern[mt2MtEWxQCD2`Modules`mu, 
          Blank[]], 
         Pattern[mt2MtEWxQCD2`Modules`iMz, 
          Blank[]], 
         Pattern[mt2MtEWxQCD2`Modules`iMw, 
          Blank[]], 
         Pattern[mt2MtEWxQCD2`Modules`imh, 
          Blank[]]] :> 
       mt2MtEWxQCD2`Modules`iMt + 
        Re[mt2MtEWxQCD2`Modules`qtoN[
            mt2MtEWxQCD2`Modules`mtMsOa, mt2MtEWxQCD2`Modules`aew, 
             mt2MtEWxQCD2`Modules`as, mt2MtEWxQCD2`Modules`iMt, 
             mt2MtEWxQCD2`Modules`mu, mt2MtEWxQCD2`Modules`iMz, 
             mt2MtEWxQCD2`Modules`iMw, mt2MtEWxQCD2`Modules`imh] + 
           mt2MtEWxQCD2`Modules`qtoN[
            mt2MtEWxQCD2`Modules`mtMsOas, mt2MtEWxQCD2`Modules`aew, 
             mt2MtEWxQCD2`Modules`as, mt2MtEWxQCD2`Modules`iMt, 
             mt2MtEWxQCD2`Modules`mu, mt2MtEWxQCD2`Modules`iMz, 
             mt2MtEWxQCD2`Modules`iMw, mt2MtEWxQCD2`Modules`imh]] 
         mt2MtEWxQCD2`Modules`iMt + 
        Re[mt2MtEWxQCD2`Modules`qtoN[
            mt2MtEWxQCD2`Modules`mtMsOas2, mt2MtEWxQCD2`Modules`aew, 
             mt2MtEWxQCD2`Modules`as, mt2MtEWxQCD2`Modules`iMt, 
             mt2MtEWxQCD2`Modules`mu, mt2MtEWxQCD2`Modules`iMz, 
             mt2MtEWxQCD2`Modules`iMw, mt2MtEWxQCD2`Modules`imh] + 
           mt2MtEWxQCD2`Modules`qtoN[
            mt2MtEWxQCD2`Modules`mtMsOaas, mt2MtEWxQCD2`Modules`aew, 
             mt2MtEWxQCD2`Modules`as, mt2MtEWxQCD2`Modules`iMt, 
             mt2MtEWxQCD2`Modules`mu, mt2MtEWxQCD2`Modules`iMz, 
             mt2MtEWxQCD2`Modules`iMw, mt2MtEWxQCD2`Modules`imh]] 
         mt2MtEWxQCD2`Modules`iMt}], "SubValues" -> None, "DefaultValues" -> 
    None, "NValues" -> None, "FormatValues" -> None, "Options" -> None, 
    "Attributes" -> {}, "FullName" -> "mt2MtEWxQCD2`Evalmt2Mt2L"|>, 
   False]]], "Output",
 CellChangeTimes->{
  3.999609042166326*^9, 3.9996091663588552`*^9, 3.999617099775206*^9, 
   3.9996234375199013`*^9, 3.999623585308593*^9, 3.9996236764118757`*^9, 
   3.999623792546227*^9, 3.999690432825088*^9, 3.9996907357010727`*^9, 
   3.999693282195784*^9, 3.999700974604144*^9, 3.999772824452376*^9, 
   3.9997735676139936`*^9, 3.9997737925186462`*^9, {3.999773998798197*^9, 
   3.999774031295487*^9}, 3.999774284627829*^9, 3.9997743747091417`*^9, 
   3.9997744594654293`*^9, 3.999774528525753*^9, {3.999774582629066*^9, 
   3.999774588256641*^9}},
 CellLabel->"Out[16]=",ExpressionUUID->"cc517348-f01d-4cf2-b6a5-08f7131d2c3e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Evalmt2Mt1L", "[", 
  RowBox[{
   RowBox[{"alpha", "/.", "NumRef"}], ",", "alphaSmt", ",", 
   RowBox[{"Mt", "/.", "NumRef"}], ",", 
   RowBox[{"Mt", "/.", "NumRef"}], ",", 
   RowBox[{"Mz", "/.", "NumRef"}], ",", 
   RowBox[{"Mw", "/.", "NumRef"}], ",", 
   RowBox[{"mh", "/.", "NumRef"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.999609177605096*^9, 3.9996091921224003`*^9}, {
  3.999609275794324*^9, 3.999609314660338*^9}, {3.9997742973029337`*^9, 
  3.999774297824388*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"1bd37a35-680c-4285-83ef-5209973b8515"],

Cell[BoxData["175.15120778839503`"], "Output",
 CellChangeTimes->{
  3.9996093152310877`*^9, 3.9996222437131567`*^9, 3.9996236922850847`*^9, 
   3.999623806670923*^9, 3.999690434465638*^9, 3.999690735744485*^9, 
   3.9996932822540283`*^9, 3.999700974654595*^9, 3.999772824505608*^9, 
   3.999773569186151*^9, 3.999773793762917*^9, 3.999774011148987*^9, {
   3.999774295623921*^9, 3.999774298280232*^9}, 3.99977437478796*^9, 
   3.999774459509894*^9, 3.9997745285954323`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"b5a3779a-e797-4416-b899-b715b0160575"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Evalmt2Mt2L", "[", 
  RowBox[{
   RowBox[{"alpha", "/.", "NumRef"}], ",", "alphaSmt", ",", 
   RowBox[{"Mt", "/.", "NumRef"}], ",", 
   RowBox[{"Mt", "/.", "NumRef"}], ",", 
   RowBox[{"Mz", "/.", "NumRef"}], ",", 
   RowBox[{"Mw", "/.", "NumRef"}], ",", 
   RowBox[{"mh", "/.", "NumRef"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9996093259144087`*^9, {3.999774370809264*^9, 3.999774371603551*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"e289f0f5-9bcf-4269-a370-b79e202409ae"],

Cell[BoxData["172.96420165307842`"], "Output",
 CellChangeTimes->{3.999609327150404*^9, 3.999609403760395*^9, 
  3.9996222452475557`*^9, 3.9996236944814053`*^9, 3.9996238135832987`*^9, 
  3.99969043588807*^9, 3.999690736023087*^9, 3.999693282532662*^9, 
  3.999700974933929*^9, 3.999772824829178*^9, 3.999773570307979*^9, 
  3.999773794648862*^9, 3.999774375173573*^9, 3.999774459844036*^9, 
  3.999774528993492*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"98f9fa57-a40e-4fd1-8f25-0dba124f87f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "Deltamt2MtEWQCD2"}]], "Input",
 CellChangeTimes->{{3.99960940624232*^9, 3.999609417921036*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"189ee2ba-71e8-4241-8d2b-430f4891de86"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"Deltamt2MtEWQCD2[aew,as,Mt, mu, Mz, Mw, mh] \
computes correction to  the top quark MS-bar mass at O(\[Alpha]\[Alpha]_S^2) \
at the scale mu, in terms of the desired on-shell masses of the the top quark \
(Mt), of the Z, W, Higgs bosons (Mz, Mw, mh) and of the desired EW and strong \
couplings (aew and as). Note that the analytic expression of GPLs has been \
obtained for Mw<Mt, Mz<Mt, mh<Mt, Mw<Mz.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"Deltamt2MtEWQCD2", "[", 
                    
                    RowBox[{
                    "mt2MtEWxQCD2`Modules`aew_", ",", 
                    "mt2MtEWxQCD2`Modules`as_", ",", 
                    "mt2MtEWxQCD2`Modules`iMt_", ",", 
                    "mt2MtEWxQCD2`Modules`mu_", ",", 
                    "mt2MtEWxQCD2`Modules`iMz_", ",", 
                    "mt2MtEWxQCD2`Modules`iMw_", ",", 
                    "mt2MtEWxQCD2`Modules`imh_"}], "]"}], ":=", 
                    RowBox[{"Re", "[", 
                    RowBox[{"mt2MtEWxQCD2`Modules`qtoN", "[", 
                    
                    RowBox[{
                    "mt2MtEWxQCD2`Modules`mtMsOaas2", ",", 
                    "mt2MtEWxQCD2`Modules`aew", ",", 
                    "mt2MtEWxQCD2`Modules`as", ",", 
                    "mt2MtEWxQCD2`Modules`iMt", ",", 
                    "mt2MtEWxQCD2`Modules`mu", ",", 
                    "mt2MtEWxQCD2`Modules`iMz", ",", 
                    "mt2MtEWxQCD2`Modules`iMw", ",", 
                    "mt2MtEWxQCD2`Modules`imh"}], "]"}], "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"mt2MtEWxQCD2`Deltamt2MtEWQCD2\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"Deltamt2MtEWQCD2[aew,as,Mt, mu, Mz, Mw, mh] \
computes correction to  the top quark MS-bar mass at O(\[Alpha]\[Alpha]_S^2) \
at the scale mu, in terms of the desired on-shell masses of the the top quark \
(Mt), of the Z, W, Higgs bosons (Mz, Mw, mh) and of the desired EW and strong \
couplings (aew and as). Note that the analytic expression of GPLs has been \
obtained for Mw<Mt, Mz<Mt, mh<Mt, Mw<Mz.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}},
            ScrollPosition->{0., 0.}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{10., {1.143798828125, 8.856201171875}}], True->
              
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{10., {1.143798828125, 8.856201171875}}]}, 
              Dynamic[System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "Deltamt2MtEWQCD2[aew,as,Mt, mu, Mz, Mw, mh] computes correction to  the \
top quark MS-bar mass at O(\[Alpha]\[Alpha]_S^2) at the scale mu, in terms of \
the desired on-shell masses of the the top quark (Mt), of the Z, W, Higgs \
bosons (Mz, Mw, mh) and of the desired EW and strong couplings (aew and as). \
Note that the analytic expression of GPLs has been obtained for Mw<Mt, Mz<Mt, \
mh<Mt, Mw<Mz.", "Documentation" -> None, "OwnValues" -> None, "UpValues" -> 
    None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, mt2MtEWxQCD2`Deltamt2MtEWQCD2, {mt2MtEWxQCD2`Deltamt2MtEWQCD2[
         Pattern[mt2MtEWxQCD2`Modules`aew, 
          Blank[]], 
         Pattern[mt2MtEWxQCD2`Modules`as, 
          Blank[]], 
         Pattern[mt2MtEWxQCD2`Modules`iMt, 
          Blank[]], 
         Pattern[mt2MtEWxQCD2`Modules`mu, 
          Blank[]], 
         Pattern[mt2MtEWxQCD2`Modules`iMz, 
          Blank[]], 
         Pattern[mt2MtEWxQCD2`Modules`iMw, 
          Blank[]], 
         Pattern[mt2MtEWxQCD2`Modules`imh, 
          Blank[]]] :> Re[
         mt2MtEWxQCD2`Modules`qtoN[
         mt2MtEWxQCD2`Modules`mtMsOaas2, mt2MtEWxQCD2`Modules`aew, 
          mt2MtEWxQCD2`Modules`as, mt2MtEWxQCD2`Modules`iMt, 
          mt2MtEWxQCD2`Modules`mu, mt2MtEWxQCD2`Modules`iMz, 
          mt2MtEWxQCD2`Modules`iMw, mt2MtEWxQCD2`Modules`imh]]}], "SubValues" -> 
    None, "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "mt2MtEWxQCD2`Deltamt2MtEWQCD2"|>, False]]], "Output",
 CellChangeTimes->{3.9996094194851313`*^9, 3.9996237016294727`*^9, 
  3.999623817022335*^9, 3.9996904370083*^9, 3.999690736100309*^9, 
  3.9996932826098013`*^9, 3.9997009750161657`*^9, 3.99977282494569*^9, 
  3.999773570732213*^9, 3.999773795727129*^9, 3.999774375291932*^9, 
  3.999774459956815*^9, 3.9997745290907383`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"c33119d0-92e4-4e78-a8fb-cc98f391aaba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"Mt", "/.", "NumRef"}], ")"}], "*", 
  RowBox[{"Deltamt2MtEWQCD2", "[", 
   RowBox[{
    RowBox[{"alpha", "/.", "NumRef"}], ",", "alphaSmt", ",", 
    RowBox[{"Mt", "/.", "NumRef"}], ",", 
    RowBox[{"Mt", "/.", "NumRef"}], ",", 
    RowBox[{"Mz", "/.", "NumRef"}], ",", 
    RowBox[{"Mw", "/.", "NumRef"}], ",", 
    RowBox[{"mh", "/.", "NumRef"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.999609466153633*^9, 3.999609470806131*^9}, {
  3.9996238360173597`*^9, 3.999623837490571*^9}, {3.999623884063484*^9, 
  3.999623889831751*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"8e77a7a6-656a-448e-bbbd-7c6ad6b415ef"],

Cell[BoxData[
 RowBox[{"-", "0.21591514138156467`"}]], "Output",
 CellChangeTimes->{
  3.999609493517563*^9, 3.999622293580722*^9, 3.9996238539069157`*^9, {
   3.999623887925099*^9, 3.999623905865631*^9}, 3.9996904561231203`*^9, 
   3.999690750277164*^9, 3.999693297300386*^9, 3.999700989262701*^9, 
   3.999772839917391*^9, 3.9997735873453407`*^9, 3.999773815286834*^9, 
   3.999774392283718*^9, 3.999774475180244*^9, 3.999774543554038*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"dbf7a9c7-beb1-477d-918d-6d690888ff19"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "Evalmt2Mt3L"}]], "Input",
 CellChangeTimes->{{3.9996172419698544`*^9, 3.9996172420721617`*^9}, {
  3.999774380040756*^9, 3.999774380346841*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"f2169ae3-5818-4fb5-845a-a1797aa6e062"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"Evalmt2Mt3L[aew,as,Mt, mu, Mz, Mw, mh] computes the \
top quark MS-bar mass at 3-loop order \\!\\(\\*SuperscriptBox[\\(\[Alpha]\\), \
\\(i\\)]\\) \\!\\(\\*SuperscriptBox[\\(\[Alpha]s\\), \\(j\\)]\\) with i <=1, \
j <=3 and i+j <=3 (as defined in eq.19 of the parent manuscript) at the scale \
mu, in terms of the desired on-shell masses of the the top quark (Mt), of the \
Z, W, Higgs bosons (Mz, Mw, mh) and of the desired EW and strong couplings \
(aew and as). Note that both the analytic expression of GPLs and the \
q-expansion of the MIs have been obtained for Mw<Mt, Mz<Mt, mh<Mt, Mw<Mz. \
Note that expression for the O(\[Alpha]_S^3) coefficient is semi-numeric to \
three digits accuracy (from arXiv:hep-ph/9911434 and arXiv:hep-ph/9912391).\"\
\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"Evalmt2Mt3L", "[", 
                    
                    RowBox[{
                    "mt2MtEWxQCD2`Modules`aew_", ",", 
                    "mt2MtEWxQCD2`Modules`as_", ",", 
                    "mt2MtEWxQCD2`Modules`iMt_", ",", 
                    "mt2MtEWxQCD2`Modules`mu_", ",", 
                    "mt2MtEWxQCD2`Modules`iMz_", ",", 
                    "mt2MtEWxQCD2`Modules`iMw_", ",", 
                    "mt2MtEWxQCD2`Modules`imh_"}], "]"}], ":=", 
                    RowBox[{
                    RowBox[{"Evalmt2Mt2L", "[", 
                    
                    RowBox[{
                    "mt2MtEWxQCD2`Modules`aew", ",", 
                    "mt2MtEWxQCD2`Modules`as", ",", 
                    "mt2MtEWxQCD2`Modules`iMt", ",", 
                    "mt2MtEWxQCD2`Modules`mu", ",", 
                    "mt2MtEWxQCD2`Modules`iMz", ",", 
                    "mt2MtEWxQCD2`Modules`iMw", ",", 
                    "mt2MtEWxQCD2`Modules`imh"}], "]"}], "+", 
                    RowBox[{"mt2MtEWxQCD2`Modules`iMt", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Deltamt2MtEWQCD2", "[", 
                    
                    RowBox[{"mt2MtEWxQCD2`Modules`aew", ",", 
                    "mt2MtEWxQCD2`Modules`as", ",", 
                    "mt2MtEWxQCD2`Modules`iMt", ",", 
                    "mt2MtEWxQCD2`Modules`mu", ",", 
                    "mt2MtEWxQCD2`Modules`iMz", ",", 
                    "mt2MtEWxQCD2`Modules`iMw", ",", 
                    "mt2MtEWxQCD2`Modules`imh"}], "]"}], "+", 
                    RowBox[{"mt2MtEWxQCD2`Modules`Deltamt2MTQCD3", "[", 
                    RowBox[{"mt2MtEWxQCD2`Modules`as", ",", 
                    "mt2MtEWxQCD2`Modules`iMt", ",", 
                    "mt2MtEWxQCD2`Modules`mu"}], "]"}]}], ")"}]}]}]}]}, {
                   " "}}, GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"mt2MtEWxQCD2`Evalmt2Mt3L\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"Evalmt2Mt3L[aew,as,Mt, mu, Mz, Mw, mh] computes the \
top quark MS-bar mass at 3-loop order \\!\\(\\*SuperscriptBox[\\(\[Alpha]\\), \
\\(i\\)]\\) \\!\\(\\*SuperscriptBox[\\(\[Alpha]s\\), \\(j\\)]\\) with i <=1, \
j <=3 and i+j <=3 (as defined in eq.19 of the parent manuscript) at the scale \
mu, in terms of the desired on-shell masses of the the top quark (Mt), of the \
Z, W, Higgs bosons (Mz, Mw, mh) and of the desired EW and strong couplings \
(aew and as). Note that both the analytic expression of GPLs and the \
q-expansion of the MIs have been obtained for Mw<Mt, Mz<Mt, mh<Mt, Mw<Mz. \
Note that expression for the O(\[Alpha]_S^3) coefficient is semi-numeric to \
three digits accuracy (from arXiv:hep-ph/9911434 and arXiv:hep-ph/9912391).\"\
\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}},
            ScrollPosition->{0., 0.}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{10., {1.143798828125, 8.856201171875}}], True->
              
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{10., {1.143798828125, 8.856201171875}}]}, 
              Dynamic[System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "Evalmt2Mt3L[aew,as,Mt, mu, Mz, Mw, mh] computes the top quark MS-bar \
mass at 3-loop order \!\(\*SuperscriptBox[\(\[Alpha]\), \(i\)]\) \
\!\(\*SuperscriptBox[\(\[Alpha]s\), \(j\)]\) with i <=1, j <=3 and i+j <=3 \
(as defined in eq.19 of the parent manuscript) at the scale mu, in terms of \
the desired on-shell masses of the the top quark (Mt), of the Z, W, Higgs \
bosons (Mz, Mw, mh) and of the desired EW and strong couplings (aew and as). \
Note that both the analytic expression of GPLs and the q-expansion of the MIs \
have been obtained for Mw<Mt, Mz<Mt, mh<Mt, Mw<Mz. Note that expression for \
the O(\[Alpha]_S^3) coefficient is semi-numeric to three digits accuracy \
(from arXiv:hep-ph/9911434 and arXiv:hep-ph/9912391).", "Documentation" -> 
    None, "OwnValues" -> None, "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, mt2MtEWxQCD2`Evalmt2Mt3L, {mt2MtEWxQCD2`Evalmt2Mt3L[
         Pattern[mt2MtEWxQCD2`Modules`aew, 
          Blank[]], 
         Pattern[mt2MtEWxQCD2`Modules`as, 
          Blank[]], 
         Pattern[mt2MtEWxQCD2`Modules`iMt, 
          Blank[]], 
         Pattern[mt2MtEWxQCD2`Modules`mu, 
          Blank[]], 
         Pattern[mt2MtEWxQCD2`Modules`iMz, 
          Blank[]], 
         Pattern[mt2MtEWxQCD2`Modules`iMw, 
          Blank[]], 
         Pattern[mt2MtEWxQCD2`Modules`imh, 
          Blank[]]] :> 
       mt2MtEWxQCD2`Evalmt2Mt2L[
         mt2MtEWxQCD2`Modules`aew, mt2MtEWxQCD2`Modules`as, 
          mt2MtEWxQCD2`Modules`iMt, mt2MtEWxQCD2`Modules`mu, 
          mt2MtEWxQCD2`Modules`iMz, mt2MtEWxQCD2`Modules`iMw, 
          mt2MtEWxQCD2`Modules`imh] + 
        mt2MtEWxQCD2`Modules`iMt (
          mt2MtEWxQCD2`Deltamt2MtEWQCD2[
           mt2MtEWxQCD2`Modules`aew, mt2MtEWxQCD2`Modules`as, 
            mt2MtEWxQCD2`Modules`iMt, mt2MtEWxQCD2`Modules`mu, 
            mt2MtEWxQCD2`Modules`iMz, mt2MtEWxQCD2`Modules`iMw, 
            mt2MtEWxQCD2`Modules`imh] + 
          mt2MtEWxQCD2`Modules`Deltamt2MTQCD3[
           mt2MtEWxQCD2`Modules`as, mt2MtEWxQCD2`Modules`iMt, 
            mt2MtEWxQCD2`Modules`mu])}], "SubValues" -> None, "DefaultValues" -> 
    None, "NValues" -> None, "FormatValues" -> None, "Options" -> None, 
    "Attributes" -> {}, "FullName" -> "mt2MtEWxQCD2`Evalmt2Mt3L"|>, 
   False]]], "Output",
 CellChangeTimes->{3.9996172425595703`*^9, 3.99962385403619*^9, 
  3.999623923166728*^9, 3.999690456215765*^9, 3.999690750437834*^9, 
  3.999693297425041*^9, 3.9997009894289083`*^9, 3.99977284002034*^9, 
  3.999773587452117*^9, 3.999773815386538*^9, 3.999774392368375*^9, 
  3.999774475280808*^9, 3.99977454366984*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"d8dd0bc0-08e7-48fd-82ec-7bbe0512a7be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Evalmt2Mt3L", "[", 
  RowBox[{
   RowBox[{"alpha", "/.", "NumRef"}], ",", "alphaSmt", ",", 
   RowBox[{"Mt", "/.", "NumRef"}], ",", 
   RowBox[{"Mt", "/.", "NumRef"}], ",", 
   RowBox[{"Mz", "/.", "NumRef"}], ",", 
   RowBox[{"Mw", "/.", "NumRef"}], ",", 
   RowBox[{"mh", "/.", "NumRef"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.99960957127376*^9, 3.999609618593237*^9}, {
  3.999613006761105*^9, 3.999613015439949*^9}, {3.9997739783487463`*^9, 
  3.999773981972849*^9}, {3.999774433734315*^9, 3.999774435753544*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"12e405a1-69bb-4b1e-b44d-35d9ec4109ef"],

Cell[BoxData["172.19442562195792`"], "Output",
 CellChangeTimes->{{3.999609609087267*^9, 3.999609638575234*^9}, 
   3.9996130370806103`*^9, 3.9996131138397512`*^9, 3.9996222701130123`*^9, 
   3.999623942654498*^9, 3.999690471100726*^9, 3.999690767410371*^9, 
   3.999693314313724*^9, 3.99970100372687*^9, 3.999772854256857*^9, 
   3.999773603021755*^9, 3.9997738379121723`*^9, 3.9997744077404423`*^9, 
   3.999774490540224*^9, 3.9997745590681562`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"13507b62-823d-44a5-ac8e-bce77b5876b1"]
}, Open  ]]
},
WindowSize->{694, 762},
WindowMargins->{{Automatic, 251}, {Automatic, 0}},
FrontEndVersion->"14.3 for Mac OS X x86 (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"62f4ffa5-3330-4735-9629-02c8fb879d44"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 316, 6, 29, "Input",ExpressionUUID->"cc59f3c7-2636-4664-829b-d590ffc7bde9"],
Cell[CellGroupData[{
Cell[899, 30, 252, 4, 29, "Input",ExpressionUUID->"49963139-e1ed-44bf-b2b0-adebc808f324"],
Cell[CellGroupData[{
Cell[1176, 38, 436, 7, 41, "Print",ExpressionUUID->"8bb38e9f-8582-46e4-adc6-baff509d1090"],
Cell[1615, 47, 393, 6, 23, "Print",ExpressionUUID->"ddbe6fb0-ef66-4062-9ba1-ab50bad935e4"],
Cell[2011, 55, 380, 6, 23, "Print",ExpressionUUID->"e148f6eb-b1b8-453d-a9ed-a18161693a8b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[2440, 67, 204, 3, 29, "Input",ExpressionUUID->"eaee3654-df08-4802-a4fb-12c6e7dada18"],
Cell[2647, 72, 459, 6, 33, "Output",ExpressionUUID->"c305211d-2c2d-4d31-92af-cb9a6f873543"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3143, 83, 202, 3, 29, "Input",ExpressionUUID->"dede2e19-92b4-4072-b8c8-7c4c77585d56"],
Cell[3348, 88, 435, 6, 33, "Output",ExpressionUUID->"6b05ee68-b4cd-4113-84eb-0d29cb1ac13f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3820, 99, 110, 1, 29, "Input",ExpressionUUID->"04e63484-3784-4c31-8f10-632f36105459"],
Cell[3933, 102, 616, 13, 53, "Output",ExpressionUUID->"123c95c9-5dca-4d93-8988-cd3d85ce2c80"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4586, 120, 248, 4, 29, "Input",ExpressionUUID->"980a05f0-99e4-4a06-b8dd-322d5c38e324"],
Cell[4837, 126, 11715, 289, 111, "Output",ExpressionUUID->"cc484bb5-853d-408c-9522-8f97d1408d26"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16589, 420, 537, 11, 29, "Input",ExpressionUUID->"3d571f5e-7895-4b5a-b5bc-8516eb3e31e7"],
Cell[17129, 433, 520, 7, 33, "Output",ExpressionUUID->"3dfd273c-0f89-435f-bd20-224539cd0c99"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17686, 445, 321, 5, 29, "Input",ExpressionUUID->"7cc31e16-7859-4799-94a0-e2884bec582d"],
Cell[18010, 452, 17135, 384, 202, "Output",ExpressionUUID->"cc517348-f01d-4cf2-b6a5-08f7131d2c3e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35182, 841, 579, 12, 49, "Input",ExpressionUUID->"1bd37a35-680c-4285-83ef-5209973b8515"],
Cell[35764, 855, 552, 8, 33, "Output",ExpressionUUID->"b5a3779a-e797-4416-b899-b715b0160575"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36353, 868, 505, 11, 49, "Input",ExpressionUUID->"e289f0f5-9bcf-4269-a370-b79e202409ae"],
Cell[36861, 881, 495, 7, 33, "Output",ExpressionUUID->"98f9fa57-a40e-4fd1-8f25-0dba124f87f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37393, 893, 203, 3, 29, "Input",ExpressionUUID->"189ee2ba-71e8-4241-8d2b-430f4891de86"],
Cell[37599, 898, 13407, 317, 180, "Output",ExpressionUUID->"c33119d0-92e4-4e78-a8fb-cc98f391aaba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51043, 1220, 667, 15, 49, "Input",ExpressionUUID->"8e77a7a6-656a-448e-bbbd-7c6ad6b415ef"],
Cell[51713, 1237, 520, 8, 33, "Output",ExpressionUUID->"dbf7a9c7-beb1-477d-918d-6d690888ff19"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52270, 1250, 252, 4, 29, "Input",ExpressionUUID->"f2169ae3-5818-4fb5-845a-a1797aa6e062"],
Cell[52525, 1256, 15593, 355, 225, "Output",ExpressionUUID->"d8dd0bc0-08e7-48fd-82ec-7bbe0512a7be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68155, 1616, 623, 12, 49, "Input",ExpressionUUID->"12e405a1-69bb-4b1e-b44d-35d9ec4109ef"],
Cell[68781, 1630, 530, 7, 33, "Output",ExpressionUUID->"13507b62-823d-44a5-ac8e-bce77b5876b1"]
}, Open  ]]
}
]
*)



==> Routines/mt2MtEWxQCD2.m <==
(* ::Package:: *)

(*
Mathematica package for the EW*QCD^2 correction to the running of the MS-bar top mass mt - RunDec (arXiv:1703.03751) is recommended for the evaluation of the three-loop QCD running - Its semi-numerical version (from arXiv:hep-ph/9911434 and arXiv:hep-ph/9912391) is provided here in order to reproduce all the results in the reference - RunDec (arXiv:1703.03751) is also recommended for the strong coupling running - Its version limited to the three-loop, five flavours running from \[Mu]=M_z is also provided for completeness.

D. Gaggero and C. Williams (Oct. 2026)

Reference: O(\[Alpha]\[Alpha]s2) corrections to the Top Quark mass by D. Gaggero and C.Williams (arXiv: )

*)


(* ************************************************************ *)

Print["Mathematica package for evaluation of the EW*QCD^2 coefficient of MS-bar top mass mt"]
Print["by D. Gaggero and C. Williams (Oct. 2026)"]
Print["Loading package and files..."]

(* ************************************************************ *)

(*
 numerical values of the parameters as used in the reference
*)

NumRef = {Mz -> 91.188, Mw -> 80.369, mh -> 125.13, Mt -> 172.3, 
   asMZ -> 0.1177, alpha -> 1/137.036};
   
(* ************************************************************ *)

BeginPackage["mt2MtEWxQCD2`"];

 Evalmt2Mt1L::usage =
    "Evalmt2Mt1L[aew,as,Mt, mu, Mz, Mw, mh] computes the top quark MS-bar mass expanded at one-loop QCD + EW  (as defined in eq.19 of the parent manuscript) at the scale mu, in terms of the desired on-shell masses of the the top quark (Mt), of the Z, W, Higgs bosons (Mz, Mw, mh) and of the desired EW and strong couplings (aew and as)";

 Evalmt2Mt2L::usage =
    "Evalmt2Mt2L[aew,as,Mt, mu, Mz, Mw, mh] computes the top quark MS-bar mass at 2-loop order \!\(\*SuperscriptBox[\(\[Alpha]\), \(i\)]\) \!\(\*SuperscriptBox[\(\[Alpha]s\), \(j\)]\) with i <=1, j <=2 and i+j <=2 (as defined in eq.19 of the parent manuscript)  at the scale mu, in terms of the desired on-shell masses of the the top quark (Mt), of the Z, W, Higgs bosons (Mz, Mw, mh) and of the desired EW and strong couplings (aew and as). Note that the analytic expression of GPLs has been obtained for Mw<Mt, Mz<Mt, mh<Mt, Mw<Mz.";

Deltamt2MtEWQCD2::usage =
    "Deltamt2MtEWQCD2[aew,as,Mt, mu, Mz, Mw, mh] computes correction to  the top quark MS-bar mass at O(\[Alpha]\[Alpha]_S^2) at the scale mu, in terms of the desired on-shell masses of the the top quark (Mt), of the Z, W, Higgs bosons (Mz, Mw, mh) and of the desired EW and strong couplings (aew and as). Note that the analytic expression of GPLs has been obtained for Mw<Mt, Mz<Mt, mh<Mt, Mw<Mz.";
    
Deltamt2MtQCD3::usage =
    "Deltamt2MtQCD3[as,Mt, mu] computes correction to the top quark MS-bar mass at O(\[Alpha]_S^3) at the scale mu in terms of the desired on-shell mass of the top quark (Mt) and strong coupling (as). Note that the expression of the coefficient is semi-numeric to three digits accuracy (from arXiv:hep-ph/9911434 and arXiv:hep-ph/9912391).";

 Evalmt2Mt3L::usage =
    "Evalmt2Mt3L[aew,as,Mt, mu, Mz, Mw, mh] computes the top quark MS-bar mass at 3-loop order \!\(\*SuperscriptBox[\(\[Alpha]\), \(i\)]\) \!\(\*SuperscriptBox[\(\[Alpha]s\), \(j\)]\) with i <=1, j <=3 and i+j <=3 (as defined in eq.19 of the parent manuscript) at the scale mu, in terms of the desired on-shell masses of the the top quark (Mt), of the Z, W, Higgs bosons (Mz, Mw, mh) and of the desired EW and strong couplings (aew and as). Note that both the analytic expression of GPLs and the q-expansion of the MIs have been obtained for Mw<Mt, Mz<Mt, mh<Mt, Mw<Mz. Note that expression for the O(\[Alpha]_S^3) coefficient is semi-numeric to three digits accuracy (from arXiv:hep-ph/9911434 and arXiv:hep-ph/9912391).";

AlphaS::usage =     
"alphaS[mu, alphasZ, Mz] gives the three-loop running \[Alpha]_S^{(nf=5)}(mu) at the scale mu from alphasZ, namely \[Alpha]_S^{(nf=5)}(Mz) ; "

Begin["`Modules`"];


(* Definition of elliptic parameters *)

\[Psi]21[xb_?NumericQ ] := -\[Psi]10n[xb];

\[Psi]11[xb_?NumericQ ] := \[Psi]20n[xb];

\[Tau]61n[xb_?NumericQ] := 1/6 \[Psi]21[xb]/\[Psi]11[xb]

q61n[xb_?NumericQ] := Chop@N@Exp[2 Pi*I*\[Tau]61n[xb]]

Wq10n[x_] := 
 Exp[2 Pi*I*(
    I EllipticK[(3 - 8 Sqrt[x] + 6 x - x^2)/(
      3 + 8 Sqrt[x] + 6 x - x^2)])/
    EllipticK[(16 Sqrt[x])/(3 + 8 Sqrt[x] + 6 x - x^2)]  /. 
   x -> x + I*10^-30]

ytox={y -> 1/2 (10 - x - Sqrt[64 - 20 x + x^2])};


\[Psi]20n[
  xb_?NumericQ /; 
   xb < 3 - 2 Sqrt[3] || 
    xb > 1] := (4/
     Sqrt[3 + 8 Sqrt[y] + 6 y - 
       y^2] {{1, 0}, {2, 1}} . {I*
        EllipticK[(3 - 8 Sqrt[y] + 6 y - y^2)/(
         3 + 8 Sqrt[y] + 6 y - y^2)], 
       EllipticK[(16 Sqrt[y])/(3 + 8 Sqrt[y] + 6 y - y^2)]})[[1]] /. 
  y -> xb + I*10^-16
\[Psi]20n[
  xb_?NumericQ /; 
   xb > 3 - 2 Sqrt[3] &&  
    xb < 1] := (4/
     Sqrt[3 + 8 Sqrt[y] + 6 y - 
       y^2] {{1, 0}, {0, 1}} . {I*
        EllipticK[(3 - 8 Sqrt[y] + 6 y - y^2)/(
         3 + 8 Sqrt[y] + 6 y - y^2)], 
       EllipticK[(16 Sqrt[y])/(3 + 8 Sqrt[y] + 6 y - y^2)]})[[1]] /. 
  y -> xb + I*10^-16

\[Psi]10n[
  xb_?NumericQ /; 
   xb < 3 - 2 Sqrt[3] || 
    xb > 1] := (4/
     Sqrt[3 + 8 Sqrt[y] + 6 y - 
       y^2] {{1, 0}, {2, 1}} . {I*
        EllipticK[(3 - 8 Sqrt[y] + 6 y - y^2)/(
         3 + 8 Sqrt[y] + 6 y - y^2)], 
       EllipticK[(16 Sqrt[y])/(3 + 8 Sqrt[y] + 6 y - y^2)]})[[2]] /. 
  y -> xb + I*10^-16
\[Psi]10n[xb_?NumericQ /; xb > 3 - 2 Sqrt[3] &&  xb < 1] := 
 N[(4/Sqrt[
       3 + 8 Sqrt[y] + 6 y - 
        y^2] {{1, 0}, {0, 1}} . {I*
         EllipticK[(3 - 8 Sqrt[y] + 6 y - y^2)/(
          3 + 8 Sqrt[y] + 6 y - y^2)], 
        EllipticK[(16 Sqrt[y])/(3 + 8 Sqrt[y] + 6 y - y^2)]})[[2]] /. 
   y -> xb + I*10^-16]

(* Evaluation of q-Series *)

qtoN[expr_, aew_, as_, iMt_, mu_, iMz_, iMw_, imh_] := Module[{ans = expr},
  ans = ans //. qZ ->  q61n[y /. ytox /. x -> iMz^2/iMt^2] //. 
     qH ->  q61n[y /. ytox /. x -> imh^2/iMt^2] //. 
    qW -> Wq10n[iMw^2/iMt^2];
  	ans = 
   ans //. xZ -> iMz^2/iMt^2 //. xH -> imh^2/iMt^2 //. 
    xW -> iMw^2/iMt^2;
  	ans = ans //. Mw -> iMw //. Mz -> iMz //. Mt -> iMt //. mh -> imh;
  (** put in final normalizaiton here for couplings **) 
  	ans = 
   ans //. { \[Mu] -> mu, alpha -> aew, alphaS -> as}
  	;
  ans = ans //. CA -> 3 //. NF -> 6;
  Return[ans];
  	
  ]

(* Input files - Loading of "Msbar_aewas2_OnShell_mu_qt.m" may take a few seconds *)  
  
  
mtMsOas = << "mt2Mtfiles/mtMSbar_MtOS_as_mu.m";
mtMsOa = << "mt2Mtfiles/mtMSbar_MtOS_aew_mu.m";

mtMsOas2 = << "mt2Mtfiles/mtMSbar_MtOS_as2_mu.m";
mtMsOaas = << "mt2Mtfiles/mtMSbar_MtOS_aewas_mu.m";

mtMsOaas2 = << "mt2Mtfiles/Msbar_aewas2_OnShell_mu_qt.m";


(* LO and NLO masses *)

Evalmt2Mt1L[aew_,as_,iMt_, mu_, iMz_, iMw_, imh_] := 
 iMt + Re[(qtoN[mtMsOa,aew,as, iMt, mu, iMz, iMw, imh] + 
      qtoN[mtMsOas,aew,as, iMt, mu, iMz, iMw, imh])]*iMt
      
Evalmt2Mt2L[aew_,as_,iMt_, mu_, iMz_, iMw_, imh_] := 
 iMt + Re[(qtoN[mtMsOa,aew,as, iMt, mu, iMz, iMw, imh] + 
      qtoN[mtMsOas,aew,as, iMt, mu, iMz, iMw, imh])]*iMt + 
  Re[(qtoN[mtMsOas2,aew,as, iMt, mu, iMz, iMw, imh] + 
      qtoN[mtMsOaas,aew,as, iMt, mu, iMz, iMw, imh])]*iMt
 
 
(* Original Contribution: \[Alpha]\[Alpha]_S^2 correction *)
 
Deltamt2MtEWQCD2[aew_,as_,iMt_, mu_, iMz_, iMw_, imh_] := 
 Re[(qtoN[mtMsOaas2, aew,as,iMt, mu, iMz, iMw, imh])]
   
(* seminumerical \[Alpha]_S^3 and 3-loop O(\[Alpha]) mass*)       
     
Deltamt2MtQCD3[as_, iMt_, mu_] := -(1/(6 \[Pi]^3)) as^3 (554.886 + 32/3 (-3 + Log[mu^2/iMt^2]) - 123/8 Log[mu^2/iMt^2]^2 + Log[mu^2/iMt^2]^3 + 
   49/8 Log[mu^2/iMt^2]^2 (4 + Log[mu^2/iMt^2]) - 
   21/4 (64/9 (-1 + Log[mu^2/iMt^2]) + 
      4/3 Log[mu^2/iMt^2] (-8 + 3 Log[mu^2/iMt^2]) + 
      Log[mu^2/
        iMt^2] ((-(27/4) + Log[mu^2/iMt^2]) Log[mu^2/iMt^2] - 
         4 (307/32 + \[Pi]^2/3 - 5 (71/144 + \[Pi]^2/18) + 
            1/9 \[Pi]^2 Log[2] - Zeta[3]/6))) - 
   4 (27/4 (-2 + Log[mu^2/iMt^2]) - (-(3/4) + Log[mu^2/iMt^2]) Log[
        mu^2/iMt^2] + 
      4 (307/32 + \[Pi]^2/3 - 5 (71/144 + \[Pi]^2/18) + 
         1/9 \[Pi]^2 Log[2] - Zeta[3]/6)) - 
   6 Log[mu^2/
     iMt^2] (307/32 + \[Pi]^2/3 - 5 (71/144 + \[Pi]^2/18) + 
      1/9 \[Pi]^2 Log[2] - Zeta[3]/6) + 
   3/32 Log[mu^2/iMt^2] (10681/9 - 6 (2216/27 + (160 Zeta[3])/3)))
   
Evalmt2Mt3L[aew_,as_,iMt_, mu_, iMz_, iMw_, imh_] :=   Evalmt2Mt2L[aew,as,iMt, mu, iMz, iMw, imh] + iMt*(Deltamt2MtEWQCD2[aew,as,iMt, mu, iMz, iMw, imh]+Deltamt2MtQCD3[as, iMt, mu]) 
 
 
(* Evaluation of \[Alpha]_S running in the 5 flavour scheme*) 

nf = 5;

(* see e.g. arXiV:hep-ph/9302208 *)
betaRules = {b0 -> (11 - 2 nf/3)/4, b1 -> (102 - 38 nf/3)/16, 
   b2 -> (2857/2 - 5033 nf/18 + 325 nf^2/54)/64};

beta[a_] := (b0 a^2 + b1 a^3 + b2 a^4) /. betaRules;

gexact[a_] = Integrate[-1/beta[x], x] /. x -> a; 

(*fixed-order series*)
aSfo[a0_, L_] := 
  a0 - b0 L a0^2 + (b0^2 L^2 - b1 L) a0^3 + (-b0^3 L^3 + 
       5/2 b0 b1 L^2 - b2 L) a0^4 /. betaRules;

(* truncated three-loop RGE *)
aSExact[mu_, alphaZ_, mZ_] := 
  Module[{a0 = alphaZ/Pi, L = Log[mu^2/mZ^2], a}, 
   a /. FindRoot[gexact[a] - gexact[a0] == L, {a, aSfo[a0, L]}, 
     AccuracyGoal -> 20]];

AlphaS[mu_, alphasZ_, Mz_] := Pi aSExact[mu, alphasZ, Mz];
 
      
(* ************************************************************ *)

End[];

(* ************************************************************ *)

EndPackage[];

(* ************************************************************ *)
(* ************************************************************ *)


==> Routines/mt2Mtfiles/mtMSbar_MtOS_aew_mu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(alpha*(2 + Log[\[Mu]^2/Mt^2]))/(9*Pi) - (2*alpha*(3 + 2*Log[\[Mu]^2/Mt^2]))/
  (9*Pi) - (alpha*(-4*Mt^2*Sqrt[-mh^2 + 4*Mt^2] - mh^3*Pi + 4*mh*Mt^2*Pi + 
    mh^3*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - 
      ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - 
      ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - 
      ((144*I)/17)*qH^(17/2) - ((160*I)/19)*qH^(19/2) - 
      ((64*I)/21)*qH^(21/2) - ((192*I)/23)*qH^(23/2) - 
      ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
      ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
      ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - 
      ((304*I)/37)*qH^(37/2) - ((112*I)/39)*qH^(39/2) - 
      ((336*I)/41)*qH^(41/2) - ((352*I)/43)*qH^(43/2) - 
      ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
      ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
      ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - 
      ((160*I)/57)*qH^(57/2) - ((480*I)/59)*qH^(59/2)) - 
    4*mh*Mt^2*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - 
      ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - 
      ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - 
      ((144*I)/17)*qH^(17/2) - ((160*I)/19)*qH^(19/2) - 
      ((64*I)/21)*qH^(21/2) - ((192*I)/23)*qH^(23/2) - 
      ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
      ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
      ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - 
      ((304*I)/37)*qH^(37/2) - ((112*I)/39)*qH^(39/2) - 
      ((336*I)/41)*qH^(41/2) - ((352*I)/43)*qH^(43/2) - 
      ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
      ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
      ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - 
      ((160*I)/57)*qH^(57/2) - ((480*I)/59)*qH^(59/2)) + 
    mh^2*Sqrt[-mh^2 + 4*Mt^2]*Log[xH] - 2*Mt^2*Sqrt[-mh^2 + 4*Mt^2]*
     Log[\[Mu]^2/Mt^2]))/(32*Sqrt[-mh^2 + 4*Mt^2]*Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
 (alpha*(2*Mt^4*(Mt^2 - 2*(-Mt^2 - 2*Mw^2)) - 2*(Mt^2 + 2*Mw^2)*
     (Mt^4 + Mt^2*Mw^2 - I*Mt^4*Pi + (2*I)*Mt^2*Mw^2*Pi - I*Mw^4*Pi + 
      Mt^4*Log[1 - xW] - 2*Mt^2*Mw^2*Log[1 - xW] + Mw^4*Log[1 - xW] + 
      2*Mt^2*Mw^2*Log[xW] - Mw^4*Log[xW] - Mt^4*Log[\[Mu]^2/Mt^2])))/
  (64*Mt^4*Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
 (alpha*(2*Mt^2*Sqrt[4*Mt^2 - Mz^2]*(-8*Mw^2*(1 - Mw^2/Mz^2)*
       (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*
          Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) - 
      2*(Mt^2 - 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
          ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
            (1 - Mw^2/Mz^2))))) + 
    (-Mt^2 + 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
        ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))))*
     (-4*Mt^2*Mz*Pi + Mz^3*Pi + 4*Mt^2*Mz*((-8*I)*Sqrt[qZ] - 
        ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
        ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
        ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
        ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
        ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
        ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
        ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
        ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
        ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
        ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
        ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
        ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
        ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
        ((480*I)/59)*qZ^(59/2)) - Mz^3*((-8*I)*Sqrt[qZ] - 
        ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
        ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
        ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
        ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
        ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
        ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
        ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
        ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
        ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
        ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
        ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
        ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
        ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
        ((480*I)/59)*qZ^(59/2)) - Mz^2*Sqrt[4*Mt^2 - Mz^2]*Log[xZ] + 
      2*Mt^2*Sqrt[4*Mt^2 - Mz^2]*Log[\[Mu]^2/Mt^2])))/
  (32*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Sqrt[4*Mt^2 - Mz^2]*Pi) + 
 (alpha*(6*Mt^4*Sqrt[-mh^2 + 4*Mt^2] + Sqrt[-mh^2 + 4*Mt^2]*
     (-mh^4 + 4*mh^2*Mt^2 + (mh^4 - 4*mh^2*Mt^2 + 2*Mt^4)*
       Log[\[Mu]^2/Mt^2]) + mh*((mh^4 - 6*mh^2*Mt^2 + 8*Mt^4)*
       (-Pi - (8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - 
        ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - 
        ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - 
        ((144*I)/17)*qH^(17/2) - ((160*I)/19)*qH^(19/2) - 
        ((64*I)/21)*qH^(21/2) - ((192*I)/23)*qH^(23/2) - 
        ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
        ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
        ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - 
        ((304*I)/37)*qH^(37/2) - ((112*I)/39)*qH^(39/2) - 
        ((336*I)/41)*qH^(41/2) - ((352*I)/43)*qH^(43/2) - 
        ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
        ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
        ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - 
        ((160*I)/57)*qH^(57/2) - ((480*I)/59)*qH^(59/2)) + 
      mh*Sqrt[-mh^2 + 4*Mt^2]*(mh^2 - 6*Mt^2 - (-mh^2 + 4*Mt^2)*Log[xH] + 
        (-mh^2 + 4*Mt^2)*Log[\[Mu]^2/Mt^2]))))/(64*Mt^2*Sqrt[-mh^2 + 4*Mt^2]*
   Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
 (alpha*(2*Mt^4*Sqrt[4*Mt^2 - Mz^2]*
     (Mt^2 - 2*(-Mt^2 - 8*Mw^2*(1 - Mw^2/Mz^2)*
         (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*
            Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))))) - 
    (Mt^2 + 8*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
        ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))))*
     (Sqrt[4*Mt^2 - Mz^2]*(-4*Mt^2*Mz^2 + Mz^4 + 
        (-2*Mt^4 + 4*Mt^2*Mz^2 - Mz^4)*Log[\[Mu]^2/Mt^2]) + 
      Mz*((8*Mt^4 - 6*Mt^2*Mz^2 + Mz^4)*(Pi + (8*I)*Sqrt[qZ] + 
          ((8*I)/3)*qZ^(3/2) + ((48*I)/5)*qZ^(5/2) + ((64*I)/7)*qZ^(7/2) + 
          ((8*I)/9)*qZ^(9/2) + ((96*I)/11)*qZ^(11/2) + ((112*I)/13)*
           qZ^(13/2) + ((16*I)/5)*qZ^(15/2) + ((144*I)/17)*qZ^(17/2) + 
          ((160*I)/19)*qZ^(19/2) + ((64*I)/21)*qZ^(21/2) + 
          ((192*I)/23)*qZ^(23/2) + ((248*I)/25)*qZ^(25/2) + 
          ((8*I)/27)*qZ^(27/2) + ((240*I)/29)*qZ^(29/2) + 
          ((256*I)/31)*qZ^(31/2) + ((32*I)/11)*qZ^(33/2) + 
          ((384*I)/35)*qZ^(35/2) + ((304*I)/37)*qZ^(37/2) + 
          ((112*I)/39)*qZ^(39/2) + ((336*I)/41)*qZ^(41/2) + 
          ((352*I)/43)*qZ^(43/2) + ((16*I)/15)*qZ^(45/2) + 
          ((384*I)/47)*qZ^(47/2) + ((456*I)/49)*qZ^(49/2) + 
          ((48*I)/17)*qZ^(51/2) + ((432*I)/53)*qZ^(53/2) + 
          ((576*I)/55)*qZ^(55/2) + ((160*I)/57)*qZ^(57/2) + 
          ((480*I)/59)*qZ^(59/2)) + Mz*Sqrt[4*Mt^2 - Mz^2]*
         (6*Mt^2 - Mz^2 - (-4*Mt^2 + Mz^2)*Log[xZ] + (-4*Mt^2 + Mz^2)*
           Log[\[Mu]^2/Mt^2])))))/(64*Mt^4*Mw^2*(1 - Mw^2/Mz^2)*
   Sqrt[4*Mt^2 - Mz^2]*Pi) + 
 (alpha*Mz^2*(-6*Mw^2*Mz^2 - (Mw^2*(3*mh^4 - 8*CA*Mt^4 + 12*Mw^4 + 
       mh^2*(2*Mw^2 + Mz^2)))/Mz^2 + 2*Mw^2*Mz^2*(2 - 3*Log[\[Mu]^2/Mz^2]) - 
    (Mw^2*(3*mh^4*Log[\[Mu]^2/mh^2] - 8*CA*Mt^4*Log[\[Mu]^2/Mt^2] - 
       4*Mw^4*(2 - 3*Log[\[Mu]^2/Mw^2]) + mh^2*(2*Mw^2*Log[\[Mu]^2/Mw^2] + 
         Mz^2*Log[\[Mu]^2/Mz^2])))/Mz^2))/(32*mh^2*Mw^4*(1 - Mw^2/Mz^2)*Pi)


==> Routines/mt2Mtfiles/mtMSbar_MtOS_aewas_mu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(alpha*alphaS*(-1 + CA^2)*Mz^2*(-(mh^2*Mw^2) + 
    8*mh^2*Mw^2*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2 + (3*mh^4*Mw^2)/Mz^2 - 
    (8*CA*Mt^4*Mw^2)/Mz^2 + (2*mh^2*Mw^4)/Mz^2 + (12*Mw^6)/Mz^2 + 
    (64*mh^2*Mw^4*(1 - Mw^2/Mz^2))/(3*Mz^2) + 6*Mw^2*Mz^2)*
   (6 + 3*Log[\[Mu]^2/Mt^2] + Log[\[Mu]^2/Mt^2]^2))/
  (128*CA*mh^2*Mw^4*(1 - Mw^2/Mz^2)*Pi^2) + 
 (alpha*alphaS*(-1 + CA^2)*Mt^2*(-3*mh^2 - 16*CA*Mt^2)*
   (8 + 4*Log[\[Mu]^2/Mt^2] + Log[\[Mu]^2/Mt^2]^2))/
  (256*CA*mh^2*Mw^2*(1 - Mw^2/Mz^2)*Pi^2) + 
 (alpha*alphaS*(-1 + CA^2)*Mz^2*(6*Mw^2*Mz^2 + 
    (Mw^2*(3*mh^4 - 8*CA*Mt^4 + 12*Mw^4 + mh^2*(-3*Mt^2 + Mz^2 + 
         8*Mw^2*(1 - Mw^2/Mz^2)*((-5*Mz^2)/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
           3*(4/9 + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - 
                Mw^2/Mz^2)))))))/Mz^2)*(8 + 4*Log[\[Mu]^2/Mt^2] + 
    Log[\[Mu]^2/Mt^2]^2))/(512*CA*mh^2*Mw^4*(1 - Mw^2/Mz^2)*Pi^2) + 
 (alphaS*(-1 + CA^2)*((-4*alpha)/(9*Pi) + (alpha*Mt^2)/
     (16*Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
    (alpha*(-Mt^2 + 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
         ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2)))))/
     (16*Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
    (alpha*Mz^2*(-6*Mw^2*Mz^2 - (Mw^2*(3*mh^4 - 8*CA*Mt^4 + 12*Mw^4 + 
          mh^2*(2*Mw^2 + Mz^2)))/Mz^2))/(32*mh^2*Mw^4*(1 - Mw^2/Mz^2)*Pi))*
   (8 + 4*Log[\[Mu]^2/Mt^2] + Log[\[Mu]^2/Mt^2]^2))/(16*CA*Pi) + 
 2*Mt^2*((alpha*alphaS*(-1 + CA^2)*Mt^2*(8 + 4*Log[\[Mu]^2/Mt^2] + 
      Log[\[Mu]^2/Mt^2]^2))/(32*mh^2*Mw^2*(1 - Mw^2/Mz^2)*Pi^2) + 
   (alphaS*(-1 + CA^2)*(2 + Log[\[Mu]^2/Mt^2])*((4*alpha)/(9*Mt^2*Pi) + 
      (alpha*CA*Mt^2*(1 + 2*Log[\[Mu]^2/Mt^2]))/(4*mh^2*Mw^2*(1 - Mw^2/Mz^2)*
        Pi) + (alpha*(mh^2 - 4*Mt^2 + mh*Sqrt[-mh^2 + 4*Mt^2]*Pi - 
         mh*Sqrt[-mh^2 + 4*Mt^2]*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - 
           ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - 
           ((96*I)/11)*qH^(11/2) - ((112*I)/13)*qH^(13/2) - 
           ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
           ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
           ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
           ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
           ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
           ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
           ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
           ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
           ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
           ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
           ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
           ((480*I)/59)*qH^(59/2)) + mh^2*Log[\[Mu]^2/Mt^2] - 
         4*Mt^2*Log[\[Mu]^2/Mt^2]))/(16*(mh^2 - 4*Mt^2)*Mw^2*(1 - Mw^2/Mz^2)*
        Pi) + (alpha*((-4*Mt^4)/(Mw^2*(1 - Mw^2/Mz^2)) - 
         (Mz^2*(-Mt^2 + Mz^2 - 4*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2))/
          (Mw^2*(1 - Mw^2/Mz^2)) + (2*Mt^2*(Mt^2 - 16*Mw^2*(1 - Mw^2/Mz^2)*
             (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^
                 2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2)))))/(Mw^2*(1 - Mw^2/Mz^2)) + 
         (Mz^2*(-Mt^2 + 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*
                (1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*
                Mw^2*(1 - Mw^2/Mz^2)))))/(Mw^2*(1 - Mw^2/Mz^2)) - 
         (2*Mz*(Mt^4 + 16*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*
             (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^
                 2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) - 8*Mw^2*(1 - Mw^2/Mz^2)*
             Mz^2*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
              ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                (1 - Mw^2/Mz^2))))*(-Pi - (8*I)*Sqrt[qZ] - 
            ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
            ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
             qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
            ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
            ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
            ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
            ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
            ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
            ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
            ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
            ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
            ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
            ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
            ((480*I)/59)*qZ^(59/2)))/(Mw^2*(1 - Mw^2/Mz^2)*
           Sqrt[4*Mt^2 - Mz^2]) + 8*Mz^2*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
           ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2)))*
          (1 + 2*Log[xZ] - 2*Log[\[Mu]^2/Mt^2]) + 
         2*(-4*Mz^2*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - 
                Mw^2/Mz^2))) + (-(Mt^4/(Mw^2*(1 - Mw^2/Mz^2))) + 
             8*Mz^2*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
               ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                 (1 - Mw^2/Mz^2))))*Log[\[Mu]^2/Mt^2])))/(32*Mt^4*Pi)))/
    (8*CA*Pi) + (alphaS*(-1 + CA^2)*((2*alpha*(3 + 2*Log[\[Mu]^2/Mt^2]))/
       (9*Mt^2*Pi) + (alpha*CA*Mt^2*(1 + Log[\[Mu]^2/Mt^2] + 
         Log[\[Mu]^2/Mt^2]^2))/(4*mh^2*Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
      (alpha*((-8*Mt^4)/(Mw^2*(1 - Mw^2/Mz^2)) + 
         (Mz^2*(-8*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
              ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                (1 - Mw^2/Mz^2))) + (Mt^2 - 16*Mw^2*(1 - Mw^2/Mz^2)*(
                Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/
                     3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))))*Log[xZ] - 
            (Mt^2 - 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
                ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                  (1 - Mw^2/Mz^2))))*Log[\[Mu]^2/Mt^2]))/
          (Mw^2*(1 - Mw^2/Mz^2)) + 8*Mz^2*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
           ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2)))*
          (-Log[xZ]^2 - Log[xZ]*(1 - 2*Log[\[Mu]^2/Mt^2]) + 
           Log[\[Mu]^2/Mt^2] - Log[\[Mu]^2/Mt^2]^2) + 
         2*(-4*Mz^2*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2)))*
            Log[\[Mu]^2/Mt^2] + ((-(Mt^4/(Mw^2*(1 - Mw^2/Mz^2))) + 
              8*Mz^2*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
                ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                  (1 - Mw^2/Mz^2))))*Log[\[Mu]^2/Mt^2]^2)/2) + 
         (16*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - 
                Mw^2/Mz^2))) + (Mt^2 - 16*Mw^2*(1 - Mw^2/Mz^2)*
              (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/
                    3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))))*
            (-(Mz*Sqrt[4*Mt^2 - Mz^2]*Pi) + Mz*Sqrt[4*Mt^2 - Mz^2]*
              ((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - 
               ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*
                qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
               ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*
                qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
               ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*
                qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
               ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*
                qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
               ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*
                qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
               ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2)) - 
             Mz^2*Log[xZ] + 2*Mt^2*Log[\[Mu]^2/Mt^2]))/
          (Mw^2*(1 - Mw^2/Mz^2)) + 
         2*(-((Mz^2*(-Mt^2 + Mz^2 - 4*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2))/
             (Mw^2*(1 - Mw^2/Mz^2))) + (2*Mt^2*(Mt^2 - 16*Mw^2*(1 - 
                Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
                ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                  (1 - Mw^2/Mz^2)))))/(Mw^2*(1 - Mw^2/Mz^2)) + 
           (Mz^2*(-Mt^2 + 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*
                  (1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                 (4*Mw^2*(1 - Mw^2/Mz^2)))))/(Mw^2*(1 - Mw^2/Mz^2)) - 
           (2*Mz*(Mt^4 + 16*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*
                  (1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                 (4*Mw^2*(1 - Mw^2/Mz^2))) - 8*Mw^2*(1 - Mw^2/Mz^2)*Mz^2*(
                Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/
                     3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))))*
             (-Pi - (8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^
                (5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
              ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
              ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
              ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
              ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
              ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
              ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
              ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
              ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
              ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
              ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
              ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
              ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
              ((480*I)/59)*qZ^(59/2)))/(Mw^2*(1 - Mw^2/Mz^2)*
             Sqrt[4*Mt^2 - Mz^2]) + 8*Mz^2*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2)))*
            (1 + 2*Log[xZ] - 2*Log[\[Mu]^2/Mt^2]) + 
           2*(-4*Mz^2*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
               ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                 (1 - Mw^2/Mz^2))) + (-(Mt^4/(Mw^2*(1 - Mw^2/Mz^2))) + 8*Mz^2*
                (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/
                      3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))))*Log[\[Mu]^2/
                Mt^2])) - (2*Mz*((Mt^4 + 16*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*(
                Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/
                     3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) - 8*Mw^2*(1 - 
                Mw^2/Mz^2)*Mz^2*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
                ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                  (1 - Mw^2/Mz^2))))*((32*I)*Sqrt[qZ] + ((1376*I)/9)*qZ^
                (3/2) - ((9664*I)/75)*qZ^(5/2) + ((1005568*I)/735)*qZ^(7/2) - 
              ((1901408*I)/405)*qZ^(9/2) + ((190216832*I)/7623)*qZ^(11/2) - 
              ((74383364416*I)/585585)*qZ^(13/2) + ((458183589568*I)/675675)*
               qZ^(15/2) - ((3672369429952*I)/1001385)*qZ^(17/2) + 
              ((1854913079770496*I)/92147055)*qZ^(19/2) - 
              ((6826201259511808*I)/61108047)*qZ^(21/2) + 
              ((437733567444292864*I)/699700365)*qZ^(23/2) - 
              ((147670890941904203168*I)/41829913125)*qZ^(25/2) + 
              ((2717310914247761677024*I)/135528918525)*qZ^(27/2) - 
              ((483348491051738644551104*I)/4221474832575)*qZ^(29/2) + 
              ((1413942548908024067816704*I)/2152168336395)*qZ^(31/2) - 
              ((33160361255186416697620864*I)/8759774348325)*qZ^(33/2) + 
              ((7013653568307598270584832*I)/320367922875)*qZ^(35/2) - 
              ((87191369602758417980401848128*I)/686418277469925)*qZ^(37/2) + 
              ((4813257145488855479433125723072*I)/6511697713295775)*qZ^
                (39/2) - ((34584215744450365438123814154304*I)/
                8019167660110035)*qZ^(41/2) + 
              ((319254837677287299668234109292242304*I)/12657571588390754025)*
               qZ^(43/2) - ((9369453408314681973852585480656576*I)/
                63379405972803375)*qZ^(45/2) + 
              ((20908250320355982395344776130297151488*I)/
                24083183151382580225)*qZ^(47/2) - 
              ((8079440660008715680562045080350954183392*I)/
                1581803965708894152225)*qZ^(49/2) + 
              ((4247736429817850504992486615360785186368*I)/
                141117205104058778595)*qZ^(51/2) - 
              ((175748584729912540621796311294502002714432*I)/
                989229092321250539577)*qZ^(53/2) + 
              ((59289471768636985417846635692990060394335488*I)/
                56460717061731752494725)*qZ^(55/2) - 
              ((606107120165204003798688367660608124823314048*I)/
                97523056742991208854525)*qZ^(57/2) + 
              ((658030020551578661822077159114185482779564450432*I)/
                17867250553808020948557975)*qZ^(59/2) + Pi*Log[4] + 
              Pi*Log[1 - xZ/4] + Pi*Log[xZ] + ((-8*I)*Sqrt[qZ] - 
                ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*
                 qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
                ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*
                 qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
                ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
                ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*
                 qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
                ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
                ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
                ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
                ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
                ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
                ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2))*Log[xZ]) + 
            (-Pi - (8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^
                (5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
              ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
              ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
              ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
              ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
              ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
              ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
              ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
              ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
              ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
              ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
              ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
              ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
              ((480*I)/59)*qZ^(59/2))*(-4*Mw^2*(1 - Mw^2/Mz^2)*(2*Mt^2 - 
                Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
                ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                  (1 - Mw^2/Mz^2))) + (Mt^4 + 16*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*
                 (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
                  ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                    (1 - Mw^2/Mz^2))) - 8*Mw^2*(1 - Mw^2/Mz^2)*Mz^2*
                 (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
                  ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                    (1 - Mw^2/Mz^2))))*Log[\[Mu]^2/Mt^2])))/
          (Mw^2*(1 - Mw^2/Mz^2)*Sqrt[4*Mt^2 - Mz^2]) + 
         (Mz*(8*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
              ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                (1 - Mw^2/Mz^2)))*(4*Mt^2*Mz - Mz^3) + 
            (Mt^2 - 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
                ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                  (1 - Mw^2/Mz^2))))*(2*Sqrt[4*Mt^2 - Mz^2]*(-2*Mt^2 + Mz^2)*(
                -Pi - (8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*
                 qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
                ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
                ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*
                 qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
                ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*
                 qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
                ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
                ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
                ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
                ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
                ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
                ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
                ((480*I)/59)*qZ^(59/2)) + (8*Mt^2*Mz - 2*Mz^3)*Log[
                \[Mu]^2/Mt^2] + (-4*Mt^2*Mz + Mz^3)*(-Log[xZ] + 
                Log[\[Mu]^2/Mt^2]))))/(Mw^2*(1 - Mw^2/Mz^2)*
           (4*Mt^2 - Mz^2))))/(32*Mt^4*Pi) + 
      (alpha*(8*Mt^2*(mh^2 - 4*Mt^2) - (mh^2 - 4*Mt^2)*Log[\[Mu]^2/Mt^2]*
          (mh^2 + 2*Mt^2 - Mt^2*Log[\[Mu]^2/Mt^2]) + 
         2*(mh*(mh^3 - 4*mh*Mt^2 - 2*Mt^2*Sqrt[-mh^2 + 4*Mt^2]*
              (-Pi - (8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - ((48*I)/5)*
                qH^(5/2) - ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - 
               ((96*I)/11)*qH^(11/2) - ((112*I)/13)*qH^(13/2) - ((16*I)/5)*
                qH^(15/2) - ((144*I)/17)*qH^(17/2) - ((160*I)/19)*qH^(19/2) - 
               ((64*I)/21)*qH^(21/2) - ((192*I)/23)*qH^(23/2) - ((248*I)/25)*
                qH^(25/2) - ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
               ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - ((384*I)/35)*
                qH^(35/2) - ((304*I)/37)*qH^(37/2) - ((112*I)/39)*qH^(39/2) - 
               ((336*I)/41)*qH^(41/2) - ((352*I)/43)*qH^(43/2) - ((16*I)/15)*
                qH^(45/2) - ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
               ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - ((576*I)/55)*
                qH^(55/2) - ((160*I)/57)*qH^(57/2) - ((480*I)/59)*
                qH^(59/2))) - (mh^2 - 4*Mt^2)*(mh^2 + 2*Mt^2 - 
             2*Mt^2*Log[\[Mu]^2/Mt^2])) + 
         mh*(mh*(mh^2 - 4*Mt^2)*(-Log[xH] + Log[\[Mu]^2/Mt^2]) + 
           Sqrt[-mh^2 + 4*Mt^2]*(-2*Mt^2*((32*I)*Sqrt[qH] + ((1376*I)/9)*
                qH^(3/2) - ((9664*I)/75)*qH^(5/2) + ((1005568*I)/735)*
                qH^(7/2) - ((1901408*I)/405)*qH^(9/2) + ((190216832*I)/7623)*
                qH^(11/2) - ((74383364416*I)/585585)*qH^(13/2) + 
               ((458183589568*I)/675675)*qH^(15/2) - ((3672369429952*I)/
                 1001385)*qH^(17/2) + ((1854913079770496*I)/92147055)*
                qH^(19/2) - ((6826201259511808*I)/61108047)*qH^(21/2) + 
               ((437733567444292864*I)/699700365)*qH^(23/2) - 
               ((147670890941904203168*I)/41829913125)*qH^(25/2) + 
               ((2717310914247761677024*I)/135528918525)*qH^(27/2) - 
               ((483348491051738644551104*I)/4221474832575)*qH^(29/2) + 
               ((1413942548908024067816704*I)/2152168336395)*qH^(31/2) - 
               ((33160361255186416697620864*I)/8759774348325)*qH^(33/2) + 
               ((7013653568307598270584832*I)/320367922875)*qH^(35/2) - 
               ((87191369602758417980401848128*I)/686418277469925)*
                qH^(37/2) + ((4813257145488855479433125723072*I)/
                 6511697713295775)*qH^(39/2) - 
               ((34584215744450365438123814154304*I)/8019167660110035)*
                qH^(41/2) + ((319254837677287299668234109292242304*I)/
                 12657571588390754025)*qH^(43/2) - 
               ((9369453408314681973852585480656576*I)/63379405972803375)*
                qH^(45/2) + ((20908250320355982395344776130297151488*I)/
                 24083183151382580225)*qH^(47/2) - 
               ((8079440660008715680562045080350954183392*I)/
                 1581803965708894152225)*qH^(49/2) + 
               ((4247736429817850504992486615360785186368*I)/
                 141117205104058778595)*qH^(51/2) - 
               ((175748584729912540621796311294502002714432*I)/
                 989229092321250539577)*qH^(53/2) + 
               ((59289471768636985417846635692990060394335488*I)/
                 56460717061731752494725)*qH^(55/2) - 
               ((606107120165204003798688367660608124823314048*I)/
                 97523056742991208854525)*qH^(57/2) + 
               ((658030020551578661822077159114185482779564450432*I)/
                 17867250553808020948557975)*qH^(59/2) + Pi*Log[4] + Pi*
                Log[1 - xH/4] + Pi*Log[xH] + ((-8*I)*Sqrt[qH] - ((8*I)/3)*
                  qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
                 ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
                  qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
                 ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
                 ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
                 ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - ((256*I)/31)*
                  qH^(31/2) - ((32*I)/11)*qH^(33/2) - ((384*I)/35)*
                  qH^(35/2) - ((304*I)/37)*qH^(37/2) - ((112*I)/39)*
                  qH^(39/2) - ((336*I)/41)*qH^(41/2) - ((352*I)/43)*
                  qH^(43/2) - ((16*I)/15)*qH^(45/2) - ((384*I)/47)*
                  qH^(47/2) - ((456*I)/49)*qH^(49/2) - ((48*I)/17)*
                  qH^(51/2) - ((432*I)/53)*qH^(53/2) - ((576*I)/55)*
                  qH^(55/2) - ((160*I)/57)*qH^(57/2) - ((480*I)/59)*
                  qH^(59/2))*Log[xH]) + (-Pi - (8*I)*Sqrt[qH] - ((8*I)/3)*
                qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
               ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
                qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
               ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - ((192*I)/23)*
                qH^(23/2) - ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
               ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - ((32*I)/11)*
                qH^(33/2) - ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
               ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - ((352*I)/43)*
                qH^(43/2) - ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
               ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - ((432*I)/53)*
                qH^(53/2) - ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
               ((480*I)/59)*qH^(59/2))*(mh^2 - 2*Mt^2*Log[\[Mu]^2/Mt^2])))))/
       (32*Mt^2*(mh^2 - 4*Mt^2)*Mw^2*(1 - Mw^2/Mz^2)*Pi)))/(8*CA*Pi)) + 
 2*Mt^2*(-1/256*(alpha*alphaS*(-1 + CA^2)*(3*Mt^2 + 2*Mw^2 + 
       (32*Mw^2*(1 - Mw^2/Mz^2))/9 + Mz^2/2 + 
       2*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)*(2 + Log[\[Mu]^2/Mt^2]))/
     (CA*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Pi^2) - 
   (alphaS*(-1 + CA^2)*((alpha*(2 + Log[\[Mu]^2/Mt^2]))/(9*Pi) + 
      (alpha*(2*Mt^4*(Mt^2 - 2*(-Mt^2 - 2*Mw^2)) - 2*(Mt^2 + 2*Mw^2)*
          (Mt^4 + Mt^2*Mw^2 - I*Mt^4*Pi + (2*I)*Mt^2*Mw^2*Pi - I*Mw^4*Pi + 
           Mt^4*Log[1 - xW] - 2*Mt^2*Mw^2*Log[1 - xW] + Mw^4*Log[1 - xW] + 
           2*Mt^2*Mw^2*Log[xW] - Mw^4*Log[xW] - Mt^4*Log[\[Mu]^2/Mt^2])))/
       (64*Mt^4*Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
      (alpha*(6*Mt^4*Sqrt[-mh^2 + 4*Mt^2] + Sqrt[-mh^2 + 4*Mt^2]*
          (-mh^4 + 4*mh^2*Mt^2 + (mh^4 - 4*mh^2*Mt^2 + 2*Mt^4)*
            Log[\[Mu]^2/Mt^2]) + mh*((mh^4 - 6*mh^2*Mt^2 + 8*Mt^4)*
            (-Pi - (8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - ((48*I)/5)*
              qH^(5/2) - ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - 
             ((96*I)/11)*qH^(11/2) - ((112*I)/13)*qH^(13/2) - 
             ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
             ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
             ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
             ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
             ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
             ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
             ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
             ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
             ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
             ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
             ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
             ((480*I)/59)*qH^(59/2)) + mh*Sqrt[-mh^2 + 4*Mt^2]*
            (mh^2 - 6*Mt^2 - (-mh^2 + 4*Mt^2)*Log[xH] + (-mh^2 + 4*Mt^2)*
              Log[\[Mu]^2/Mt^2]))))/(64*Mt^2*Sqrt[-mh^2 + 4*Mt^2]*Mw^2*
        (1 - Mw^2/Mz^2)*Pi) + 
      (alpha*(2*Mt^4*Sqrt[4*Mt^2 - Mz^2]*(Mt^2 - 
           2*(-Mt^2 - 8*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - 
                  Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                (4*Mw^2*(1 - Mw^2/Mz^2))))) - 
         (Mt^2 + 8*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - 
                Mw^2/Mz^2))))*(Sqrt[4*Mt^2 - Mz^2]*(-4*Mt^2*Mz^2 + Mz^4 + 
             (-2*Mt^4 + 4*Mt^2*Mz^2 - Mz^4)*Log[\[Mu]^2/Mt^2]) + 
           Mz*((8*Mt^4 - 6*Mt^2*Mz^2 + Mz^4)*(Pi + (8*I)*Sqrt[qZ] + ((8*I)/3)*
                qZ^(3/2) + ((48*I)/5)*qZ^(5/2) + ((64*I)/7)*qZ^(7/2) + 
               ((8*I)/9)*qZ^(9/2) + ((96*I)/11)*qZ^(11/2) + ((112*I)/13)*
                qZ^(13/2) + ((16*I)/5)*qZ^(15/2) + ((144*I)/17)*qZ^(17/2) + 
               ((160*I)/19)*qZ^(19/2) + ((64*I)/21)*qZ^(21/2) + ((192*I)/23)*
                qZ^(23/2) + ((248*I)/25)*qZ^(25/2) + ((8*I)/27)*qZ^(27/2) + 
               ((240*I)/29)*qZ^(29/2) + ((256*I)/31)*qZ^(31/2) + ((32*I)/11)*
                qZ^(33/2) + ((384*I)/35)*qZ^(35/2) + ((304*I)/37)*qZ^(37/2) + 
               ((112*I)/39)*qZ^(39/2) + ((336*I)/41)*qZ^(41/2) + ((352*I)/43)*
                qZ^(43/2) + ((16*I)/15)*qZ^(45/2) + ((384*I)/47)*qZ^(47/2) + 
               ((456*I)/49)*qZ^(49/2) + ((48*I)/17)*qZ^(51/2) + ((432*I)/53)*
                qZ^(53/2) + ((576*I)/55)*qZ^(55/2) + ((160*I)/57)*qZ^(57/2) + 
               ((480*I)/59)*qZ^(59/2)) + Mz*Sqrt[4*Mt^2 - Mz^2]*
              (6*Mt^2 - Mz^2 - (-4*Mt^2 + Mz^2)*Log[xZ] + (-4*Mt^2 + Mz^2)*
                Log[\[Mu]^2/Mt^2])))))/(64*Mt^4*Mw^2*(1 - Mw^2/Mz^2)*
        Sqrt[4*Mt^2 - Mz^2]*Pi)))/(8*CA*Mt^2*Pi)) + 
 2*Mt^2*((alpha*alphaS*(-1 + CA^2)*(3*Mt^2 + 2*Mw^2 + 
      (32*Mw^2*(1 - Mw^2/Mz^2))/9 + Mz^2/2 + 
      2*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)*(3 + 2*Log[\[Mu]^2/Mt^2]))/
    (128*CA*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Pi^2) + 
   (alphaS*(-1 + CA^2)*((alpha*(2 + Log[\[Mu]^2/Mt^2]))/(9*Pi) + 
      (alpha*(2*Mt^4*(Mt^2 - 2*(-Mt^2 - 2*Mw^2)) - 2*(Mt^2 + 2*Mw^2)*
          (Mt^4 + Mt^2*Mw^2 - I*Mt^4*Pi + (2*I)*Mt^2*Mw^2*Pi - I*Mw^4*Pi + 
           Mt^4*Log[1 - xW] - 2*Mt^2*Mw^2*Log[1 - xW] + Mw^4*Log[1 - xW] + 
           2*Mt^2*Mw^2*Log[xW] - Mw^4*Log[xW] - Mt^4*Log[\[Mu]^2/Mt^2])))/
       (64*Mt^4*Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
      (alpha*(6*Mt^4*Sqrt[-mh^2 + 4*Mt^2] + Sqrt[-mh^2 + 4*Mt^2]*
          (-mh^4 + 4*mh^2*Mt^2 + (mh^4 - 4*mh^2*Mt^2 + 2*Mt^4)*
            Log[\[Mu]^2/Mt^2]) + mh*((mh^4 - 6*mh^2*Mt^2 + 8*Mt^4)*
            (-Pi - (8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - ((48*I)/5)*
              qH^(5/2) - ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - 
             ((96*I)/11)*qH^(11/2) - ((112*I)/13)*qH^(13/2) - 
             ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
             ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
             ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
             ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
             ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
             ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
             ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
             ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
             ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
             ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
             ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
             ((480*I)/59)*qH^(59/2)) + mh*Sqrt[-mh^2 + 4*Mt^2]*
            (mh^2 - 6*Mt^2 - (-mh^2 + 4*Mt^2)*Log[xH] + (-mh^2 + 4*Mt^2)*
              Log[\[Mu]^2/Mt^2]))))/(64*Mt^2*Sqrt[-mh^2 + 4*Mt^2]*Mw^2*
        (1 - Mw^2/Mz^2)*Pi) + 
      (alpha*(2*Mt^4*Sqrt[4*Mt^2 - Mz^2]*(Mt^2 - 
           2*(-Mt^2 - 8*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - 
                  Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                (4*Mw^2*(1 - Mw^2/Mz^2))))) - 
         (Mt^2 + 8*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - 
                Mw^2/Mz^2))))*(Sqrt[4*Mt^2 - Mz^2]*(-4*Mt^2*Mz^2 + Mz^4 + 
             (-2*Mt^4 + 4*Mt^2*Mz^2 - Mz^4)*Log[\[Mu]^2/Mt^2]) + 
           Mz*((8*Mt^4 - 6*Mt^2*Mz^2 + Mz^4)*(Pi + (8*I)*Sqrt[qZ] + ((8*I)/3)*
                qZ^(3/2) + ((48*I)/5)*qZ^(5/2) + ((64*I)/7)*qZ^(7/2) + 
               ((8*I)/9)*qZ^(9/2) + ((96*I)/11)*qZ^(11/2) + ((112*I)/13)*
                qZ^(13/2) + ((16*I)/5)*qZ^(15/2) + ((144*I)/17)*qZ^(17/2) + 
               ((160*I)/19)*qZ^(19/2) + ((64*I)/21)*qZ^(21/2) + ((192*I)/23)*
                qZ^(23/2) + ((248*I)/25)*qZ^(25/2) + ((8*I)/27)*qZ^(27/2) + 
               ((240*I)/29)*qZ^(29/2) + ((256*I)/31)*qZ^(31/2) + ((32*I)/11)*
                qZ^(33/2) + ((384*I)/35)*qZ^(35/2) + ((304*I)/37)*qZ^(37/2) + 
               ((112*I)/39)*qZ^(39/2) + ((336*I)/41)*qZ^(41/2) + ((352*I)/43)*
                qZ^(43/2) + ((16*I)/15)*qZ^(45/2) + ((384*I)/47)*qZ^(47/2) + 
               ((456*I)/49)*qZ^(49/2) + ((48*I)/17)*qZ^(51/2) + ((432*I)/53)*
                qZ^(53/2) + ((576*I)/55)*qZ^(55/2) + ((160*I)/57)*qZ^(57/2) + 
               ((480*I)/59)*qZ^(59/2)) + Mz*Sqrt[4*Mt^2 - Mz^2]*
              (6*Mt^2 - Mz^2 - (-4*Mt^2 + Mz^2)*Log[xZ] + (-4*Mt^2 + Mz^2)*
                Log[\[Mu]^2/Mt^2])))))/(64*Mt^4*Mw^2*(1 - Mw^2/Mz^2)*
        Sqrt[4*Mt^2 - Mz^2]*Pi)))/(2*CA*Mt^2*Pi)) - 
 2*Mt^2*((alpha*alphaS*(-1 + CA^2)*(8 + 4*Log[\[Mu]^2/Mt^2] + 
      Log[\[Mu]^2/Mt^2]^2))/(72*CA*Mt^2*Pi^2) + 
   (alphaS*(-1 + CA^2)*(2 + Log[\[Mu]^2/Mt^2])*
     ((alpha*(-2*Mt^2*Sqrt[-mh^2 + 4*Mt^2] - mh^3*Pi + 3*mh*Mt^2*Pi + 
         mh^3*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - 
           ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - 
           ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - 
           ((144*I)/17)*qH^(17/2) - ((160*I)/19)*qH^(19/2) - 
           ((64*I)/21)*qH^(21/2) - ((192*I)/23)*qH^(23/2) - 
           ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
           ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
           ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - 
           ((304*I)/37)*qH^(37/2) - ((112*I)/39)*qH^(39/2) - 
           ((336*I)/41)*qH^(41/2) - ((352*I)/43)*qH^(43/2) - 
           ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
           ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
           ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - 
           ((160*I)/57)*qH^(57/2) - ((480*I)/59)*qH^(59/2)) - 
         3*mh*Mt^2*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - 
           ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - 
           ((96*I)/11)*qH^(11/2) - ((112*I)/13)*qH^(13/2) - 
           ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
           ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
           ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
           ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
           ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
           ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
           ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
           ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
           ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
           ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
           ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
           ((480*I)/59)*qH^(59/2)) + mh^2*Sqrt[-mh^2 + 4*Mt^2]*Log[xH] - 
         Mt^2*Sqrt[-mh^2 + 4*Mt^2]*Log[xH]))/(32*Mt^2*Sqrt[-mh^2 + 4*Mt^2]*
        Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
      (alpha*(Mt^2 - Mz^2 + 4*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)*
        (2*Mt^2*Sqrt[4*Mt^2 - Mz^2] - 3*Mt^2*Mz*Pi + Mz^3*Pi + 
         3*Mt^2*Mz*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
           ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
           ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
           ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
           ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
           ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
           ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
           ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
           ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
           ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
           ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
           ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
           ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
           ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
           ((480*I)/59)*qZ^(59/2)) - Mz^3*((-8*I)*Sqrt[qZ] - 
           ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
           ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
            qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
           ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
           ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
           ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
           ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
           ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
           ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
           ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
           ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
           ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
           ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
           ((480*I)/59)*qZ^(59/2)) + Mt^2*Sqrt[4*Mt^2 - Mz^2]*Log[xZ] - 
         Mz^2*Sqrt[4*Mt^2 - Mz^2]*Log[xZ]))/(32*Mt^4*Mw^2*(1 - Mw^2/Mz^2)*
        Sqrt[4*Mt^2 - Mz^2]*Pi) + (alpha*(3 + 2*Log[\[Mu]^2/Mt^2]))/
       (9*Mt^2*Pi)))/(8*CA*Pi) + 
   (alphaS*(-1 + CA^2)*((alpha*(6 + 3*Log[\[Mu]^2/Mt^2] + 
         Log[\[Mu]^2/Mt^2]^2))/(9*Mt^2*Pi) + 
      (alpha*(-2*(2*Mt^2*Sqrt[-mh^2 + 4*Mt^2] + mh^3*Pi - 3*mh*Mt^2*Pi - 
           mh^3*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - 
             ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*
              qH^(11/2) - ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - 
             ((144*I)/17)*qH^(17/2) - ((160*I)/19)*qH^(19/2) - 
             ((64*I)/21)*qH^(21/2) - ((192*I)/23)*qH^(23/2) - 
             ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
             ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
             ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - 
             ((304*I)/37)*qH^(37/2) - ((112*I)/39)*qH^(39/2) - 
             ((336*I)/41)*qH^(41/2) - ((352*I)/43)*qH^(43/2) - 
             ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
             ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
             ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - 
             ((160*I)/57)*qH^(57/2) - ((480*I)/59)*qH^(59/2)) + 
           3*mh*Mt^2*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - 
             ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - 
             ((96*I)/11)*qH^(11/2) - ((112*I)/13)*qH^(13/2) - 
             ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
             ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
             ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
             ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
             ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
             ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
             ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
             ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
             ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
             ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
             ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
             ((480*I)/59)*qH^(59/2)) - mh^2*Sqrt[-mh^2 + 4*Mt^2]*Log[xH] + 
           Mt^2*Sqrt[-mh^2 + 4*Mt^2]*Log[xH]) - Sqrt[-mh^2 + 4*Mt^2]*
          (mh^2*Log[\[Mu]^2/Mt^2] + ((-mh^2 + Mt^2)*Log[\[Mu]^2/Mt^2]^2)/2) - 
         Sqrt[-mh^2 + 4*Mt^2]*(((mh^2 - Mt^2)*Log[xH]^2)/2 + 
           (-mh^2 + 2*Mt^2)*Log[\[Mu]^2/Mt^2] + 
           ((mh^2 - Mt^2)*Log[\[Mu]^2/Mt^2]^2)/2 - 
           Log[xH]*(-mh^2 + 2*Mt^2 + (mh^2 - Mt^2)*Log[\[Mu]^2/Mt^2])) - 
         mh*((-mh^2 + 3*Mt^2)*((32*I)*Sqrt[qH] + ((1376*I)/9)*qH^(3/2) - 
             ((9664*I)/75)*qH^(5/2) + ((1005568*I)/735)*qH^(7/2) - 
             ((1901408*I)/405)*qH^(9/2) + ((190216832*I)/7623)*qH^(11/2) - 
             ((74383364416*I)/585585)*qH^(13/2) + ((458183589568*I)/675675)*
              qH^(15/2) - ((3672369429952*I)/1001385)*qH^(17/2) + 
             ((1854913079770496*I)/92147055)*qH^(19/2) - 
             ((6826201259511808*I)/61108047)*qH^(21/2) + 
             ((437733567444292864*I)/699700365)*qH^(23/2) - 
             ((147670890941904203168*I)/41829913125)*qH^(25/2) + 
             ((2717310914247761677024*I)/135528918525)*qH^(27/2) - 
             ((483348491051738644551104*I)/4221474832575)*qH^(29/2) + 
             ((1413942548908024067816704*I)/2152168336395)*qH^(31/2) - 
             ((33160361255186416697620864*I)/8759774348325)*qH^(33/2) + 
             ((7013653568307598270584832*I)/320367922875)*qH^(35/2) - 
             ((87191369602758417980401848128*I)/686418277469925)*qH^(37/2) + 
             ((4813257145488855479433125723072*I)/6511697713295775)*
              qH^(39/2) - ((34584215744450365438123814154304*I)/
               8019167660110035)*qH^(41/2) + 
             ((319254837677287299668234109292242304*I)/12657571588390754025)*
              qH^(43/2) - ((9369453408314681973852585480656576*I)/
               63379405972803375)*qH^(45/2) + 
             ((20908250320355982395344776130297151488*I)/
               24083183151382580225)*qH^(47/2) - 
             ((8079440660008715680562045080350954183392*I)/
               1581803965708894152225)*qH^(49/2) + 
             ((4247736429817850504992486615360785186368*I)/
               141117205104058778595)*qH^(51/2) - 
             ((175748584729912540621796311294502002714432*I)/
               989229092321250539577)*qH^(53/2) + 
             ((59289471768636985417846635692990060394335488*I)/
               56460717061731752494725)*qH^(55/2) - 
             ((606107120165204003798688367660608124823314048*I)/
               97523056742991208854525)*qH^(57/2) + 
             ((658030020551578661822077159114185482779564450432*I)/
               17867250553808020948557975)*qH^(59/2) + Pi*Log[4] + 
             Pi*Log[1 - xH/4] + Pi*Log[xH] + ((-8*I)*Sqrt[qH] - ((8*I)/3)*
                qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
               ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
                qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
               ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - ((192*I)/23)*
                qH^(23/2) - ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
               ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - ((32*I)/11)*
                qH^(33/2) - ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
               ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - ((352*I)/43)*
                qH^(43/2) - ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
               ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - ((432*I)/53)*
                qH^(53/2) - ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
               ((480*I)/59)*qH^(59/2))*Log[xH]) + (-Pi - (8*I)*Sqrt[qH] - 
             ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
             ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
              qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
             ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
             ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
             ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
             ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
             ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
             ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
             ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
             ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
             ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
             ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
             ((480*I)/59)*qH^(59/2))*(mh^2 - 2*Mt^2 + (-mh^2 + 3*Mt^2)*
              Log[\[Mu]^2/Mt^2]))))/(32*Mt^2*Sqrt[-mh^2 + 4*Mt^2]*Mw^2*
        (1 - Mw^2/Mz^2)*Pi) + 
      (alpha*(2*(2*Mt^2*Sqrt[4*Mt^2 - Mz^2] - 3*Mt^2*Mz*Pi + Mz^3*Pi + 
           3*Mt^2*Mz*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
             ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
             ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
             ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2)) - Mz^3*((-8*I)*Sqrt[qZ] - 
             ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
             ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
              qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2)) + Mt^2*Sqrt[4*Mt^2 - Mz^2]*Log[xZ] - 
           Mz^2*Sqrt[4*Mt^2 - Mz^2]*Log[xZ]) + Sqrt[4*Mt^2 - Mz^2]*
          (Mz^2*Log[\[Mu]^2/Mt^2] + ((Mt^2 - Mz^2)*Log[\[Mu]^2/Mt^2]^2)/2) + 
         Mz*((3*Mt^2 - Mz^2)*((32*I)*Sqrt[qZ] + ((1376*I)/9)*qZ^(3/2) - 
             ((9664*I)/75)*qZ^(5/2) + ((1005568*I)/735)*qZ^(7/2) - 
             ((1901408*I)/405)*qZ^(9/2) + ((190216832*I)/7623)*qZ^(11/2) - 
             ((74383364416*I)/585585)*qZ^(13/2) + ((458183589568*I)/675675)*
              qZ^(15/2) - ((3672369429952*I)/1001385)*qZ^(17/2) + 
             ((1854913079770496*I)/92147055)*qZ^(19/2) - 
             ((6826201259511808*I)/61108047)*qZ^(21/2) + 
             ((437733567444292864*I)/699700365)*qZ^(23/2) - 
             ((147670890941904203168*I)/41829913125)*qZ^(25/2) + 
             ((2717310914247761677024*I)/135528918525)*qZ^(27/2) - 
             ((483348491051738644551104*I)/4221474832575)*qZ^(29/2) + 
             ((1413942548908024067816704*I)/2152168336395)*qZ^(31/2) - 
             ((33160361255186416697620864*I)/8759774348325)*qZ^(33/2) + 
             ((7013653568307598270584832*I)/320367922875)*qZ^(35/2) - 
             ((87191369602758417980401848128*I)/686418277469925)*qZ^(37/2) + 
             ((4813257145488855479433125723072*I)/6511697713295775)*
              qZ^(39/2) - ((34584215744450365438123814154304*I)/
               8019167660110035)*qZ^(41/2) + 
             ((319254837677287299668234109292242304*I)/12657571588390754025)*
              qZ^(43/2) - ((9369453408314681973852585480656576*I)/
               63379405972803375)*qZ^(45/2) + 
             ((20908250320355982395344776130297151488*I)/
               24083183151382580225)*qZ^(47/2) - 
             ((8079440660008715680562045080350954183392*I)/
               1581803965708894152225)*qZ^(49/2) + 
             ((4247736429817850504992486615360785186368*I)/
               141117205104058778595)*qZ^(51/2) - 
             ((175748584729912540621796311294502002714432*I)/
               989229092321250539577)*qZ^(53/2) + 
             ((59289471768636985417846635692990060394335488*I)/
               56460717061731752494725)*qZ^(55/2) - 
             ((606107120165204003798688367660608124823314048*I)/
               97523056742991208854525)*qZ^(57/2) + 
             ((658030020551578661822077159114185482779564450432*I)/
               17867250553808020948557975)*qZ^(59/2) + Pi*Log[4] + 
             Pi*Log[1 - xZ/4] + Pi*Log[xZ] + ((-8*I)*Sqrt[qZ] - ((8*I)/3)*
                qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
               ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
                qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
               ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*
                qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
               ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*
                qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
               ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*
                qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
               ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*
                qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
               ((480*I)/59)*qZ^(59/2))*Log[xZ]) + (-Pi - (8*I)*Sqrt[qZ] - 
             ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
             ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
              qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2))*(-2*Mt^2 + Mz^2 + (3*Mt^2 - Mz^2)*
              Log[\[Mu]^2/Mt^2])) + Sqrt[4*Mt^2 - Mz^2]*
          (((-Mt^2 + Mz^2)*Log[xZ]^2)/2 + (2*Mt^2 - Mz^2)*Log[\[Mu]^2/Mt^2] + 
           ((-Mt^2 + Mz^2)*Log[\[Mu]^2/Mt^2]^2)/2 - 
           Log[xZ]*(2*Mt^2 - Mz^2 + (-Mt^2 + Mz^2)*Log[\[Mu]^2/Mt^2]))))/
       (32*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Sqrt[4*Mt^2 - Mz^2]*Pi) + 
      (alpha*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
         ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2)))*
        (-3*(2*Mt^2*Sqrt[4*Mt^2 - Mz^2] - 3*Mt^2*Mz*Pi + Mz^3*Pi + 
           3*Mt^2*Mz*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
             ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
             ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
             ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2)) - Mz^3*((-8*I)*Sqrt[qZ] - 
             ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
             ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
              qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2)) + Mt^2*Sqrt[4*Mt^2 - Mz^2]*Log[xZ] - 
           Mz^2*Sqrt[4*Mt^2 - Mz^2]*Log[xZ]) - 
         2*(Sqrt[4*Mt^2 - Mz^2]*(Mz^2*Log[\[Mu]^2/Mt^2] + 
             ((Mt^2 - Mz^2)*Log[\[Mu]^2/Mt^2]^2)/2) + 
           Mz*((3*Mt^2 - Mz^2)*((32*I)*Sqrt[qZ] + ((1376*I)/9)*qZ^(3/2) - 
               ((9664*I)/75)*qZ^(5/2) + ((1005568*I)/735)*qZ^(7/2) - 
               ((1901408*I)/405)*qZ^(9/2) + ((190216832*I)/7623)*qZ^(11/2) - 
               ((74383364416*I)/585585)*qZ^(13/2) + ((458183589568*I)/675675)*
                qZ^(15/2) - ((3672369429952*I)/1001385)*qZ^(17/2) + 
               ((1854913079770496*I)/92147055)*qZ^(19/2) - ((6826201259511808*
                  I)/61108047)*qZ^(21/2) + ((437733567444292864*I)/699700365)*
                qZ^(23/2) - ((147670890941904203168*I)/41829913125)*
                qZ^(25/2) + ((2717310914247761677024*I)/135528918525)*
                qZ^(27/2) - ((483348491051738644551104*I)/4221474832575)*
                qZ^(29/2) + ((1413942548908024067816704*I)/2152168336395)*
                qZ^(31/2) - ((33160361255186416697620864*I)/8759774348325)*
                qZ^(33/2) + ((7013653568307598270584832*I)/320367922875)*
                qZ^(35/2) - ((87191369602758417980401848128*I)/
                 686418277469925)*qZ^(37/2) + 
               ((4813257145488855479433125723072*I)/6511697713295775)*
                qZ^(39/2) - ((34584215744450365438123814154304*I)/
                 8019167660110035)*qZ^(41/2) + 
               ((319254837677287299668234109292242304*I)/
                 12657571588390754025)*qZ^(43/2) - 
               ((9369453408314681973852585480656576*I)/63379405972803375)*
                qZ^(45/2) + ((20908250320355982395344776130297151488*I)/
                 24083183151382580225)*qZ^(47/2) - 
               ((8079440660008715680562045080350954183392*I)/
                 1581803965708894152225)*qZ^(49/2) + 
               ((4247736429817850504992486615360785186368*I)/
                 141117205104058778595)*qZ^(51/2) - 
               ((175748584729912540621796311294502002714432*I)/
                 989229092321250539577)*qZ^(53/2) + 
               ((59289471768636985417846635692990060394335488*I)/
                 56460717061731752494725)*qZ^(55/2) - 
               ((606107120165204003798688367660608124823314048*I)/
                 97523056742991208854525)*qZ^(57/2) + 
               ((658030020551578661822077159114185482779564450432*I)/
                 17867250553808020948557975)*qZ^(59/2) + Pi*Log[4] + Pi*
                Log[1 - xZ/4] + Pi*Log[xZ] + ((-8*I)*Sqrt[qZ] - ((8*I)/3)*
                  qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
                 ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
                  qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
                 ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
                 ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
                 ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*
                  qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*
                  qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*
                  qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*
                  qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*
                  qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*
                  qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*
                  qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*
                  qZ^(59/2))*Log[xZ]) + (-Pi - (8*I)*Sqrt[qZ] - ((8*I)/3)*
                qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
               ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
                qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
               ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*
                qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
               ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*
                qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
               ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*
                qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
               ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*
                qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
               ((480*I)/59)*qZ^(59/2))*(-2*Mt^2 + Mz^2 + (3*Mt^2 - Mz^2)*
                Log[\[Mu]^2/Mt^2])) + Sqrt[4*Mt^2 - Mz^2]*
            (((-Mt^2 + Mz^2)*Log[xZ]^2)/2 + (2*Mt^2 - Mz^2)*Log[\[Mu]^2/
                Mt^2] + ((-Mt^2 + Mz^2)*Log[\[Mu]^2/Mt^2]^2)/2 - 
             Log[xZ]*(2*Mt^2 - Mz^2 + (-Mt^2 + Mz^2)*Log[\[Mu]^2/Mt^2])))))/
       (4*Mt^4*Sqrt[4*Mt^2 - Mz^2]*Pi)))/(8*CA*Pi)) + 
 (alphaS*(-1 + CA^2)*(2 + Log[\[Mu]^2/Mt^2])*
   ((-2*alpha*(3 + 2*Log[\[Mu]^2/Mt^2]))/(9*Pi) - 
    (alpha*(-4*Mt^2*Sqrt[-mh^2 + 4*Mt^2] - mh^3*Pi + 4*mh*Mt^2*Pi + 
       mh^3*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - 
         ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - 
         ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - 
         ((144*I)/17)*qH^(17/2) - ((160*I)/19)*qH^(19/2) - 
         ((64*I)/21)*qH^(21/2) - ((192*I)/23)*qH^(23/2) - 
         ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
         ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
         ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - 
         ((304*I)/37)*qH^(37/2) - ((112*I)/39)*qH^(39/2) - 
         ((336*I)/41)*qH^(41/2) - ((352*I)/43)*qH^(43/2) - 
         ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
         ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
         ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - 
         ((160*I)/57)*qH^(57/2) - ((480*I)/59)*qH^(59/2)) - 
       4*mh*Mt^2*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - 
         ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - 
         ((96*I)/11)*qH^(11/2) - ((112*I)/13)*qH^(13/2) - 
         ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
         ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
         ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
         ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
         ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
         ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
         ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
         ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
         ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
         ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
         ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
         ((480*I)/59)*qH^(59/2)) + mh^2*Sqrt[-mh^2 + 4*Mt^2]*Log[xH] - 
       2*Mt^2*Sqrt[-mh^2 + 4*Mt^2]*Log[\[Mu]^2/Mt^2]))/
     (32*Sqrt[-mh^2 + 4*Mt^2]*Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
    (alpha*(2*Mt^2*Sqrt[4*Mt^2 - Mz^2]*(-8*Mw^2*(1 - Mw^2/Mz^2)*
          (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*
             Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) - 
         2*(Mt^2 - 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - 
                Mw^2/Mz^2))))) + (-Mt^2 + 16*Mw^2*(1 - Mw^2/Mz^2)*
          (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*
             Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))))*(-4*Mt^2*Mz*Pi + Mz^3*Pi + 
         4*Mt^2*Mz*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
           ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
           ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
           ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
           ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
           ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
           ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
           ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
           ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
           ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
           ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
           ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
           ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
           ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
           ((480*I)/59)*qZ^(59/2)) - Mz^3*((-8*I)*Sqrt[qZ] - 
           ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
           ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
            qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
           ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
           ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
           ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
           ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
           ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
           ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
           ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
           ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
           ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
           ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
           ((480*I)/59)*qZ^(59/2)) - Mz^2*Sqrt[4*Mt^2 - Mz^2]*Log[xZ] + 
         2*Mt^2*Sqrt[4*Mt^2 - Mz^2]*Log[\[Mu]^2/Mt^2])))/
     (32*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Sqrt[4*Mt^2 - Mz^2]*Pi) + 
    (alpha*Mz^2*(-6*Mw^2*Mz^2 - (Mw^2*(3*mh^4 - 8*CA*Mt^4 + 12*Mw^4 + 
          mh^2*(2*Mw^2 + Mz^2)))/Mz^2 + 2*Mw^2*Mz^2*
        (2 - 3*Log[\[Mu]^2/Mz^2]) - (Mw^2*(3*mh^4*Log[\[Mu]^2/mh^2] - 
          8*CA*Mt^4*Log[\[Mu]^2/Mt^2] - 4*Mw^4*(2 - 3*Log[\[Mu]^2/Mw^2]) + 
          mh^2*(2*Mw^2*Log[\[Mu]^2/Mw^2] + Mz^2*Log[\[Mu]^2/Mz^2])))/Mz^2))/
     (32*mh^2*Mw^4*(1 - Mw^2/Mz^2)*Pi)))/(8*CA*Pi) + 
 (alphaS*(-1 + CA^2)*
   ((-2*alpha*(6 + 3*Log[\[Mu]^2/Mt^2] + Log[\[Mu]^2/Mt^2]^2))/(9*Pi) + 
    (alpha*(8*Mt^2*Sqrt[-mh^2 + 4*Mt^2] - 
       ((mh^2 - 2*Mt^2)*Sqrt[-mh^2 + 4*Mt^2]*Log[\[Mu]^2/Mt^2]^2)/2 - 
       2*(-(mh^3*Pi) + 4*mh*Mt^2*Pi + mh^3*((-8*I)*Sqrt[qH] - 
           ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
           ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
            qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
           ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
           ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
           ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
           ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
           ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
           ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
           ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
           ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
           ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
           ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
           ((480*I)/59)*qH^(59/2)) - 4*mh*Mt^2*((-8*I)*Sqrt[qH] - 
           ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
           ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
            qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
           ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
           ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
           ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
           ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
           ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
           ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
           ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
           ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
           ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
           ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
           ((480*I)/59)*qH^(59/2)) + mh^2*Sqrt[-mh^2 + 4*Mt^2]*Log[xH] - 
         2*Mt^2*Sqrt[-mh^2 + 4*Mt^2]*Log[\[Mu]^2/Mt^2]) - 
       mh*((mh^2 - 4*Mt^2)*((32*I)*Sqrt[qH] + ((1376*I)/9)*qH^(3/2) - 
           ((9664*I)/75)*qH^(5/2) + ((1005568*I)/735)*qH^(7/2) - 
           ((1901408*I)/405)*qH^(9/2) + ((190216832*I)/7623)*qH^(11/2) - 
           ((74383364416*I)/585585)*qH^(13/2) + ((458183589568*I)/675675)*
            qH^(15/2) - ((3672369429952*I)/1001385)*qH^(17/2) + 
           ((1854913079770496*I)/92147055)*qH^(19/2) - 
           ((6826201259511808*I)/61108047)*qH^(21/2) + 
           ((437733567444292864*I)/699700365)*qH^(23/2) - 
           ((147670890941904203168*I)/41829913125)*qH^(25/2) + 
           ((2717310914247761677024*I)/135528918525)*qH^(27/2) - 
           ((483348491051738644551104*I)/4221474832575)*qH^(29/2) + 
           ((1413942548908024067816704*I)/2152168336395)*qH^(31/2) - 
           ((33160361255186416697620864*I)/8759774348325)*qH^(33/2) + 
           ((7013653568307598270584832*I)/320367922875)*qH^(35/2) - 
           ((87191369602758417980401848128*I)/686418277469925)*qH^(37/2) + 
           ((4813257145488855479433125723072*I)/6511697713295775)*qH^(39/2) - 
           ((34584215744450365438123814154304*I)/8019167660110035)*
            qH^(41/2) + ((319254837677287299668234109292242304*I)/
             12657571588390754025)*qH^(43/2) - 
           ((9369453408314681973852585480656576*I)/63379405972803375)*
            qH^(45/2) + ((20908250320355982395344776130297151488*I)/
             24083183151382580225)*qH^(47/2) - 
           ((8079440660008715680562045080350954183392*I)/
             1581803965708894152225)*qH^(49/2) + 
           ((4247736429817850504992486615360785186368*I)/
             141117205104058778595)*qH^(51/2) - 
           ((175748584729912540621796311294502002714432*I)/
             989229092321250539577)*qH^(53/2) + 
           ((59289471768636985417846635692990060394335488*I)/
             56460717061731752494725)*qH^(55/2) - 
           ((606107120165204003798688367660608124823314048*I)/
             97523056742991208854525)*qH^(57/2) + 
           ((658030020551578661822077159114185482779564450432*I)/
             17867250553808020948557975)*qH^(59/2) + Pi*Log[4] + 
           Pi*Log[1 - xH/4] + Pi*Log[xH] + ((-8*I)*Sqrt[qH] - 
             ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
             ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
              qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
             ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
             ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
             ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
             ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
             ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
             ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
             ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
             ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
             ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
             ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
             ((480*I)/59)*qH^(59/2))*Log[xH] + (-Pi - (8*I)*Sqrt[qH] - 
             ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
             ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
              qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
             ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
             ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
             ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
             ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
             ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
             ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
             ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
             ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
             ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
             ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
             ((480*I)/59)*qH^(59/2))*Log[\[Mu]^2/Mt^2]) + 
         mh*Sqrt[-mh^2 + 4*Mt^2]*(-1/2*Log[xH]^2 + 
           Log[xH]*Log[\[Mu]^2/Mt^2] - Log[\[Mu]^2/Mt^2]^2/2))))/
     (32*Sqrt[-mh^2 + 4*Mt^2]*Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
    (alpha*(2*Mt^2*Sqrt[4*Mt^2 - Mz^2]*(-16*Mw^2*(1 - Mw^2/Mz^2)*
          (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*
             Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) - 
         4*(Mt^2 - 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - 
                Mw^2/Mz^2))))) + (-8*Mw^2*(1 - Mw^2/Mz^2)*
          (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*
             Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) - 
         2*(Mt^2 - 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - 
                Mw^2/Mz^2)))))*(-4*Mt^2*Mz*Pi + Mz^3*Pi + 
         4*Mt^2*Mz*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
           ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
           ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
           ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
           ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
           ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
           ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
           ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
           ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
           ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
           ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
           ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
           ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
           ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
           ((480*I)/59)*qZ^(59/2)) - Mz^3*((-8*I)*Sqrt[qZ] - 
           ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
           ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
            qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
           ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
           ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
           ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
           ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
           ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
           ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
           ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
           ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
           ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
           ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
           ((480*I)/59)*qZ^(59/2)) - Mz^2*Sqrt[4*Mt^2 - Mz^2]*Log[xZ] + 
         2*Mt^2*Sqrt[4*Mt^2 - Mz^2]*Log[\[Mu]^2/Mt^2]) + 
       (-Mt^2 + 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
           ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))))*
        (((2*Mt^2 - Mz^2)*Sqrt[4*Mt^2 - Mz^2]*Log[\[Mu]^2/Mt^2]^2)/2 + 
         Mz*((4*Mt^2 - Mz^2)*((32*I)*Sqrt[qZ] + ((1376*I)/9)*qZ^(3/2) - 
             ((9664*I)/75)*qZ^(5/2) + ((1005568*I)/735)*qZ^(7/2) - 
             ((1901408*I)/405)*qZ^(9/2) + ((190216832*I)/7623)*qZ^(11/2) - 
             ((74383364416*I)/585585)*qZ^(13/2) + ((458183589568*I)/675675)*
              qZ^(15/2) - ((3672369429952*I)/1001385)*qZ^(17/2) + 
             ((1854913079770496*I)/92147055)*qZ^(19/2) - 
             ((6826201259511808*I)/61108047)*qZ^(21/2) + 
             ((437733567444292864*I)/699700365)*qZ^(23/2) - 
             ((147670890941904203168*I)/41829913125)*qZ^(25/2) + 
             ((2717310914247761677024*I)/135528918525)*qZ^(27/2) - 
             ((483348491051738644551104*I)/4221474832575)*qZ^(29/2) + 
             ((1413942548908024067816704*I)/2152168336395)*qZ^(31/2) - 
             ((33160361255186416697620864*I)/8759774348325)*qZ^(33/2) + 
             ((7013653568307598270584832*I)/320367922875)*qZ^(35/2) - 
             ((87191369602758417980401848128*I)/686418277469925)*qZ^(37/2) + 
             ((4813257145488855479433125723072*I)/6511697713295775)*
              qZ^(39/2) - ((34584215744450365438123814154304*I)/
               8019167660110035)*qZ^(41/2) + 
             ((319254837677287299668234109292242304*I)/12657571588390754025)*
              qZ^(43/2) - ((9369453408314681973852585480656576*I)/
               63379405972803375)*qZ^(45/2) + 
             ((20908250320355982395344776130297151488*I)/
               24083183151382580225)*qZ^(47/2) - 
             ((8079440660008715680562045080350954183392*I)/
               1581803965708894152225)*qZ^(49/2) + 
             ((4247736429817850504992486615360785186368*I)/
               141117205104058778595)*qZ^(51/2) - 
             ((175748584729912540621796311294502002714432*I)/
               989229092321250539577)*qZ^(53/2) + 
             ((59289471768636985417846635692990060394335488*I)/
               56460717061731752494725)*qZ^(55/2) - 
             ((606107120165204003798688367660608124823314048*I)/
               97523056742991208854525)*qZ^(57/2) + 
             ((658030020551578661822077159114185482779564450432*I)/
               17867250553808020948557975)*qZ^(59/2) + Pi*Log[4] + 
             Pi*Log[1 - xZ/4] + Pi*Log[xZ] + ((-8*I)*Sqrt[qZ] - ((8*I)/3)*
                qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
               ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
                qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
               ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*
                qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
               ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*
                qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
               ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*
                qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
               ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*
                qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
               ((480*I)/59)*qZ^(59/2))*Log[xZ] + (-Pi - (8*I)*Sqrt[qZ] - 
               ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*
                qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
               ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*
                qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
               ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*
                qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
               ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*
                qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
               ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*
                qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
               ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*
                qZ^(57/2) - ((480*I)/59)*qZ^(59/2))*Log[\[Mu]^2/Mt^2]) + 
           Mz*Sqrt[4*Mt^2 - Mz^2]*(Log[xZ]^2/2 - Log[xZ]*Log[\[Mu]^2/Mt^2] + 
             Log[\[Mu]^2/Mt^2]^2/2)))))/(32*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*
      Sqrt[4*Mt^2 - Mz^2]*Pi) + 
    (alpha*Mz^2*(-6*Mw^2*Mz^2 - (Mw^2*(3*mh^4 - 8*CA*Mt^4 + 12*Mw^4 + 
          mh^2*(2*Mw^2 + Mz^2)))/Mz^2 + 2*Mw^2*Mz^2*
        (2 - 3*Log[\[Mu]^2/Mz^2]) - Mw^2*Mz^2*Log[\[Mu]^2/Mz^2]*
        (-4 + 3*Log[\[Mu]^2/Mz^2]) - (Mw^2*(3*mh^4*Log[\[Mu]^2/mh^2] - 
          8*CA*Mt^4*Log[\[Mu]^2/Mt^2] - 4*Mw^4*(2 - 3*Log[\[Mu]^2/Mw^2]) + 
          mh^2*(2*Mw^2*Log[\[Mu]^2/Mw^2] + Mz^2*Log[\[Mu]^2/Mz^2])))/Mz^2 - 
       (Mw^2*((3*mh^4*Log[\[Mu]^2/mh^2]^2)/2 - 4*CA*Mt^4*Log[\[Mu]^2/Mt^2]^
            2 + 2*Mw^4*Log[\[Mu]^2/Mw^2]*(-4 + 3*Log[\[Mu]^2/Mw^2]) + 
          mh^2*(Mw^2*Log[\[Mu]^2/Mw^2]^2 + (Mz^2*Log[\[Mu]^2/Mz^2]^2)/2)))/
        Mz^2))/(32*mh^2*Mw^4*(1 - Mw^2/Mz^2)*Pi)))/(2*CA*Pi) - 
 (alphaS*(-1 + CA^2)*(3 + 2*Log[\[Mu]^2/Mt^2])*
   ((alpha*(2 + Log[\[Mu]^2/Mt^2]))/(9*Pi) - 
    2*Mt^2*((alpha*(-2*Mt^2*Sqrt[-mh^2 + 4*Mt^2] - mh^3*Pi + 3*mh*Mt^2*Pi + 
         mh^3*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - 
           ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - 
           ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - 
           ((144*I)/17)*qH^(17/2) - ((160*I)/19)*qH^(19/2) - 
           ((64*I)/21)*qH^(21/2) - ((192*I)/23)*qH^(23/2) - 
           ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
           ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
           ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - 
           ((304*I)/37)*qH^(37/2) - ((112*I)/39)*qH^(39/2) - 
           ((336*I)/41)*qH^(41/2) - ((352*I)/43)*qH^(43/2) - 
           ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
           ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
           ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - 
           ((160*I)/57)*qH^(57/2) - ((480*I)/59)*qH^(59/2)) - 
         3*mh*Mt^2*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - 
           ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - 
           ((96*I)/11)*qH^(11/2) - ((112*I)/13)*qH^(13/2) - 
           ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
           ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
           ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
           ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
           ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
           ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
           ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
           ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
           ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
           ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
           ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
           ((480*I)/59)*qH^(59/2)) + mh^2*Sqrt[-mh^2 + 4*Mt^2]*Log[xH] - 
         Mt^2*Sqrt[-mh^2 + 4*Mt^2]*Log[xH]))/(32*Mt^2*Sqrt[-mh^2 + 4*Mt^2]*
        Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
      (alpha*(Mt^2 - Mz^2 + 4*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)*
        (2*Mt^2*Sqrt[4*Mt^2 - Mz^2] - 3*Mt^2*Mz*Pi + Mz^3*Pi + 
         3*Mt^2*Mz*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
           ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
           ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
           ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
           ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
           ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
           ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
           ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
           ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
           ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
           ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
           ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
           ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
           ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
           ((480*I)/59)*qZ^(59/2)) - Mz^3*((-8*I)*Sqrt[qZ] - 
           ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
           ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
            qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
           ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
           ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
           ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
           ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
           ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
           ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
           ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
           ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
           ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
           ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
           ((480*I)/59)*qZ^(59/2)) + Mt^2*Sqrt[4*Mt^2 - Mz^2]*Log[xZ] - 
         Mz^2*Sqrt[4*Mt^2 - Mz^2]*Log[xZ]))/(32*Mt^4*Mw^2*(1 - Mw^2/Mz^2)*
        Sqrt[4*Mt^2 - Mz^2]*Pi) + (alpha*(3 + 2*Log[\[Mu]^2/Mt^2]))/
       (9*Mt^2*Pi)) + (alpha*(2*Mt^4*(Mt^2 - 2*(-Mt^2 - 2*Mw^2)) - 
       2*(Mt^2 + 2*Mw^2)*(Mt^4 + Mt^2*Mw^2 - I*Mt^4*Pi + (2*I)*Mt^2*Mw^2*Pi - 
         I*Mw^4*Pi + Mt^4*Log[1 - xW] - 2*Mt^2*Mw^2*Log[1 - xW] + 
         Mw^4*Log[1 - xW] + 2*Mt^2*Mw^2*Log[xW] - Mw^4*Log[xW] - 
         Mt^4*Log[\[Mu]^2/Mt^2])))/(64*Mt^4*Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
    (alpha*(6*Mt^4*Sqrt[-mh^2 + 4*Mt^2] + Sqrt[-mh^2 + 4*Mt^2]*
        (-mh^4 + 4*mh^2*Mt^2 + (mh^4 - 4*mh^2*Mt^2 + 2*Mt^4)*
          Log[\[Mu]^2/Mt^2]) + mh*((mh^4 - 6*mh^2*Mt^2 + 8*Mt^4)*
          (-Pi - (8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - 
           ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - 
           ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - 
           ((144*I)/17)*qH^(17/2) - ((160*I)/19)*qH^(19/2) - 
           ((64*I)/21)*qH^(21/2) - ((192*I)/23)*qH^(23/2) - 
           ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
           ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
           ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - 
           ((304*I)/37)*qH^(37/2) - ((112*I)/39)*qH^(39/2) - 
           ((336*I)/41)*qH^(41/2) - ((352*I)/43)*qH^(43/2) - 
           ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
           ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
           ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - 
           ((160*I)/57)*qH^(57/2) - ((480*I)/59)*qH^(59/2)) + 
         mh*Sqrt[-mh^2 + 4*Mt^2]*(mh^2 - 6*Mt^2 - (-mh^2 + 4*Mt^2)*Log[xH] + 
           (-mh^2 + 4*Mt^2)*Log[\[Mu]^2/Mt^2]))))/
     (64*Mt^2*Sqrt[-mh^2 + 4*Mt^2]*Mw^2*(1 - Mw^2/Mz^2)*Pi) - 
    2*Mt^2*(-1/32*(alpha*(Mt^2 + 2*Mw^2)*(Mt^4 - 2*Mt^2*Mw^2 - 
          (2*I)*Mt^2*Mw^2*Pi + (2*I)*Mw^4*Pi + 2*Mt^2*Mw^2*Log[1 - xW] - 
          2*Mw^4*Log[1 - xW] - 2*Mt^2*Mw^2*Log[xW] + 2*Mw^4*Log[xW]))/
        (Mt^6*Mw^2*(1 - Mw^2/Mz^2)*Pi) - 
      (alpha*(Mt^2 + Mz^2/2 + 2*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)*
        (3*Mt^4*Sqrt[4*Mt^2 - Mz^2] - 2*Mt^2*Mz^2*Sqrt[4*Mt^2 - Mz^2] - 
         5*Mt^4*Mz*Pi + 5*Mt^2*Mz^3*Pi - Mz^5*Pi + 
         5*Mt^4*Mz*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
           ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
           ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
           ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
           ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
           ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
           ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
           ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
           ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
           ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
           ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
           ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
           ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
           ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
           ((480*I)/59)*qZ^(59/2)) - 5*Mt^2*Mz^3*((-8*I)*Sqrt[qZ] - 
           ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
           ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
            qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
           ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
           ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
           ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
           ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
           ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
           ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
           ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
           ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
           ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
           ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
           ((480*I)/59)*qZ^(59/2)) + Mz^5*((-8*I)*Sqrt[qZ] - 
           ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
           ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
            qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
           ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
           ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
           ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
           ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
           ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
           ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
           ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
           ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
           ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
           ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
           ((480*I)/59)*qZ^(59/2)) + Mt^4*Sqrt[4*Mt^2 - Mz^2]*Log[xZ] - 
         3*Mt^2*Mz^2*Sqrt[4*Mt^2 - Mz^2]*Log[xZ] + Mz^4*Sqrt[4*Mt^2 - Mz^2]*
          Log[xZ]))/(32*Mt^6*Mw^2*(1 - Mw^2/Mz^2)*Sqrt[4*Mt^2 - Mz^2]*Pi) - 
      (alpha*(2 + Log[\[Mu]^2/Mt^2]))/(9*Mt^2*Pi) + 
      (alpha*(2*mh*(mh^4 - 5*mh^2*Mt^2 + 5*Mt^4)*(Pi + (8*I)*Sqrt[qH] + 
           ((8*I)/3)*qH^(3/2) + ((48*I)/5)*qH^(5/2) + ((64*I)/7)*qH^(7/2) + 
           ((8*I)/9)*qH^(9/2) + ((96*I)/11)*qH^(11/2) + ((112*I)/13)*
            qH^(13/2) + ((16*I)/5)*qH^(15/2) + ((144*I)/17)*qH^(17/2) + 
           ((160*I)/19)*qH^(19/2) + ((64*I)/21)*qH^(21/2) + 
           ((192*I)/23)*qH^(23/2) + ((248*I)/25)*qH^(25/2) + 
           ((8*I)/27)*qH^(27/2) + ((240*I)/29)*qH^(29/2) + 
           ((256*I)/31)*qH^(31/2) + ((32*I)/11)*qH^(33/2) + 
           ((384*I)/35)*qH^(35/2) + ((304*I)/37)*qH^(37/2) + 
           ((112*I)/39)*qH^(39/2) + ((336*I)/41)*qH^(41/2) + 
           ((352*I)/43)*qH^(43/2) + ((16*I)/15)*qH^(45/2) + 
           ((384*I)/47)*qH^(47/2) + ((456*I)/49)*qH^(49/2) + 
           ((48*I)/17)*qH^(51/2) + ((432*I)/53)*qH^(53/2) + 
           ((576*I)/55)*qH^(55/2) + ((160*I)/57)*qH^(57/2) + 
           ((480*I)/59)*qH^(59/2)) - Sqrt[-mh^2 + 4*Mt^2]*
          (3*mh^4 - 12*mh^2*Mt^2 + 6*Mt^4 + 2*(mh^4 - 3*mh^2*Mt^2 + Mt^4)*
            Log[xH] - 2*(mh^4 - 3*mh^2*Mt^2 + Mt^4)*Log[\[Mu]^2/Mt^2]) - 
         Sqrt[-mh^2 + 4*Mt^2]*(-3*mh^4 + 8*mh^2*Mt^2 + 
           2*(mh^4 - 3*mh^2*Mt^2 + Mt^4)*Log[\[Mu]^2/Mt^2])))/
       (64*Mt^4*Sqrt[-mh^2 + 4*Mt^2]*Mw^2*(1 - Mw^2/Mz^2)*Pi)) + 
    2*Mt^2*((4*alpha)/(9*Mt^2*Pi) + (alpha*CA*Mt^2*(1 + 2*Log[\[Mu]^2/Mt^2]))/
       (4*mh^2*Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
      (alpha*(mh^2 - 4*Mt^2 + mh*Sqrt[-mh^2 + 4*Mt^2]*Pi - 
         mh*Sqrt[-mh^2 + 4*Mt^2]*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - 
           ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - 
           ((96*I)/11)*qH^(11/2) - ((112*I)/13)*qH^(13/2) - 
           ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
           ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
           ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
           ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
           ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
           ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
           ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
           ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
           ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
           ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
           ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
           ((480*I)/59)*qH^(59/2)) + mh^2*Log[\[Mu]^2/Mt^2] - 
         4*Mt^2*Log[\[Mu]^2/Mt^2]))/(16*(mh^2 - 4*Mt^2)*Mw^2*(1 - Mw^2/Mz^2)*
        Pi) + (alpha*((-4*Mt^4)/(Mw^2*(1 - Mw^2/Mz^2)) - 
         (Mz^2*(-Mt^2 + Mz^2 - 4*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2))/
          (Mw^2*(1 - Mw^2/Mz^2)) + (2*Mt^2*(Mt^2 - 16*Mw^2*(1 - Mw^2/Mz^2)*
             (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^
                 2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2)))))/(Mw^2*(1 - Mw^2/Mz^2)) + 
         (Mz^2*(-Mt^2 + 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*
                (1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*
                Mw^2*(1 - Mw^2/Mz^2)))))/(Mw^2*(1 - Mw^2/Mz^2)) - 
         (2*Mz*(Mt^4 + 16*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*
             (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^
                 2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) - 8*Mw^2*(1 - Mw^2/Mz^2)*
             Mz^2*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
              ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                (1 - Mw^2/Mz^2))))*(-Pi - (8*I)*Sqrt[qZ] - 
            ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
            ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
             qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
            ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
            ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
            ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
            ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
            ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
            ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
            ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
            ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
            ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
            ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
            ((480*I)/59)*qZ^(59/2)))/(Mw^2*(1 - Mw^2/Mz^2)*
           Sqrt[4*Mt^2 - Mz^2]) + 8*Mz^2*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
           ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2)))*
          (1 + 2*Log[xZ] - 2*Log[\[Mu]^2/Mt^2]) + 
         2*(-4*Mz^2*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - 
                Mw^2/Mz^2))) + (-(Mt^4/(Mw^2*(1 - Mw^2/Mz^2))) + 
             8*Mz^2*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
               ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                 (1 - Mw^2/Mz^2))))*Log[\[Mu]^2/Mt^2])))/(32*Mt^4*Pi)) + 
    (alpha*(2*Mt^4*Sqrt[4*Mt^2 - Mz^2]*(Mt^2 - 
         2*(-Mt^2 - 8*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - 
                Mw^2/Mz^2))))) - (Mt^2 + 8*Mw^2*(1 - Mw^2/Mz^2)*
          (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*
             Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))))*
        (Sqrt[4*Mt^2 - Mz^2]*(-4*Mt^2*Mz^2 + Mz^4 + 
           (-2*Mt^4 + 4*Mt^2*Mz^2 - Mz^4)*Log[\[Mu]^2/Mt^2]) + 
         Mz*((8*Mt^4 - 6*Mt^2*Mz^2 + Mz^4)*(Pi + (8*I)*Sqrt[qZ] + 
             ((8*I)/3)*qZ^(3/2) + ((48*I)/5)*qZ^(5/2) + ((64*I)/7)*qZ^(7/2) + 
             ((8*I)/9)*qZ^(9/2) + ((96*I)/11)*qZ^(11/2) + ((112*I)/13)*
              qZ^(13/2) + ((16*I)/5)*qZ^(15/2) + ((144*I)/17)*qZ^(17/2) + 
             ((160*I)/19)*qZ^(19/2) + ((64*I)/21)*qZ^(21/2) + 
             ((192*I)/23)*qZ^(23/2) + ((248*I)/25)*qZ^(25/2) + 
             ((8*I)/27)*qZ^(27/2) + ((240*I)/29)*qZ^(29/2) + 
             ((256*I)/31)*qZ^(31/2) + ((32*I)/11)*qZ^(33/2) + 
             ((384*I)/35)*qZ^(35/2) + ((304*I)/37)*qZ^(37/2) + 
             ((112*I)/39)*qZ^(39/2) + ((336*I)/41)*qZ^(41/2) + 
             ((352*I)/43)*qZ^(43/2) + ((16*I)/15)*qZ^(45/2) + 
             ((384*I)/47)*qZ^(47/2) + ((456*I)/49)*qZ^(49/2) + 
             ((48*I)/17)*qZ^(51/2) + ((432*I)/53)*qZ^(53/2) + 
             ((576*I)/55)*qZ^(55/2) + ((160*I)/57)*qZ^(57/2) + 
             ((480*I)/59)*qZ^(59/2)) + Mz*Sqrt[4*Mt^2 - Mz^2]*
            (6*Mt^2 - Mz^2 - (-4*Mt^2 + Mz^2)*Log[xZ] + (-4*Mt^2 + Mz^2)*
              Log[\[Mu]^2/Mt^2])))))/(64*Mt^4*Mw^2*(1 - Mw^2/Mz^2)*
      Sqrt[4*Mt^2 - Mz^2]*Pi) + 2*Mt^2*(-1/9*alpha/(Mt^2*Pi) + 
      (alpha*(Mt^6 - Mt^4*Mw^2 + 4*Mt^2*Mw^4 + I*Mt^6*Pi + 
         (3*I)*Mt^2*Mw^4*Pi - (4*I)*Mw^6*Pi - Mt^6*Log[1 - xW] - 
         3*Mt^2*Mw^4*Log[1 - xW] + 4*Mw^6*Log[1 - xW] + 3*Mt^2*Mw^4*Log[xW] - 
         4*Mw^6*Log[xW] + Mt^6*Log[\[Mu]^2/Mt^2]))/
       (32*Mt^6*Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
      (alpha*(4*(mh^2*Mt^4 - 4*Mt^6) - (mh^2 - 4*Mt^2)*
          (-mh^4 - (-mh^4 + 2*Mt^4)*Log[\[Mu]^2/Mt^2]) - 
         mh*(Sqrt[-mh^2 + 4*Mt^2]*(mh^4 - 2*mh^2*Mt^2 - 4*Mt^4)*
            (Pi + (8*I)*Sqrt[qH] + ((8*I)/3)*qH^(3/2) + ((48*I)/5)*qH^(5/2) + 
             ((64*I)/7)*qH^(7/2) + ((8*I)/9)*qH^(9/2) + ((96*I)/11)*
              qH^(11/2) + ((112*I)/13)*qH^(13/2) + ((16*I)/5)*qH^(15/2) + 
             ((144*I)/17)*qH^(17/2) + ((160*I)/19)*qH^(19/2) + 
             ((64*I)/21)*qH^(21/2) + ((192*I)/23)*qH^(23/2) + 
             ((248*I)/25)*qH^(25/2) + ((8*I)/27)*qH^(27/2) + 
             ((240*I)/29)*qH^(29/2) + ((256*I)/31)*qH^(31/2) + 
             ((32*I)/11)*qH^(33/2) + ((384*I)/35)*qH^(35/2) + 
             ((304*I)/37)*qH^(37/2) + ((112*I)/39)*qH^(39/2) + 
             ((336*I)/41)*qH^(41/2) + ((352*I)/43)*qH^(43/2) + 
             ((16*I)/15)*qH^(45/2) + ((384*I)/47)*qH^(47/2) + 
             ((456*I)/49)*qH^(49/2) + ((48*I)/17)*qH^(51/2) + 
             ((432*I)/53)*qH^(53/2) + ((576*I)/55)*qH^(55/2) + 
             ((160*I)/57)*qH^(57/2) + ((480*I)/59)*qH^(59/2)) + 
           mh*(mh^2 - 4*Mt^2)*(mh^2 - 2*Mt^2 + mh^2*Log[xH] - 
             mh^2*Log[\[Mu]^2/Mt^2]))))/(64*Mt^4*(mh^2 - 4*Mt^2)*Mw^2*
        (1 - Mw^2/Mz^2)*Pi) + (alpha*(4*(4*Mt^8 - Mt^6*Mz^2) + 
         (4*Mt^2 - Mz^2)*(-16*Mt^4*Mw^2*(1 - Mw^2/Mz^2)*
            (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^
                2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) + 24*Mw^2*(1 - Mw^2/Mz^2)*
            Mz^4*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - 
                Mw^2/Mz^2))) + Mt^2*Mz^2*(Mz^2 - 32*Mw^2*(1 - Mw^2/Mz^2)*
              (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/
                    3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2)))) + 
           (2*Mt^6 - 16*Mw^2*(1 - Mw^2/Mz^2)*Mz^4*(Mz^2/(16*Mw^2*
                 (1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                (4*Mw^2*(1 - Mw^2/Mz^2))) - Mt^2*Mz^2*(Mz^2 - 32*Mw^2*
                (1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                 ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                   (1 - Mw^2/Mz^2)))))*Log[\[Mu]^2/Mt^2]) + 
         Mz*(-(Sqrt[4*Mt^2 - Mz^2]*(-4*Mt^6 + 16*Mw^2*(1 - Mw^2/Mz^2)*Mz^4*(
                Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/
                     3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) + Mt^2*Mz^2*(Mz^2 - 
                64*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                  ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                    (1 - Mw^2/Mz^2)))) - 2*Mt^4*(Mz^2 - 16*Mw^2*
                 (1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                  ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                    (1 - Mw^2/Mz^2)))))*(-Pi - (8*I)*Sqrt[qZ] - 
              ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^
                (7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
              ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
              ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
              ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
              ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
              ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
              ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
              ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
              ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
              ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
              ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
              ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
              ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2))) + 
           Mz*(-4*Mt^2 + Mz^2)*(-2*Mt^4 + 24*Mw^2*(1 - Mw^2/Mz^2)*Mz^2*
              (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/
                    3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) + 
             Mt^2*(Mz^2 - 64*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*
                   (1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                  (4*Mw^2*(1 - Mw^2/Mz^2)))) - (-16*Mw^2*(1 - Mw^2/Mz^2)*Mz^2*
                (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/
                      3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) + Mt^2*
                (-Mz^2 + 32*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - 
                      Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                    (4*Mw^2*(1 - Mw^2/Mz^2)))))*Log[xZ] + 
             (-16*Mw^2*(1 - Mw^2/Mz^2)*Mz^2*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                 ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                   (1 - Mw^2/Mz^2))) + Mt^2*(-Mz^2 + 32*Mw^2*(1 - Mw^2/Mz^2)*
                  (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                   ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                     (1 - Mw^2/Mz^2)))))*Log[\[Mu]^2/Mt^2]))))/
       (64*Mt^6*Mw^2*(1 - Mw^2/Mz^2)*(4*Mt^2 - Mz^2)*Pi)) + 
    2*((-2*alpha*(3 + 2*Log[\[Mu]^2/Mt^2]))/(9*Pi) - 
      (alpha*(-4*Mt^2*Sqrt[-mh^2 + 4*Mt^2] - mh^3*Pi + 4*mh*Mt^2*Pi + 
         mh^3*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - 
           ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - 
           ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - 
           ((144*I)/17)*qH^(17/2) - ((160*I)/19)*qH^(19/2) - 
           ((64*I)/21)*qH^(21/2) - ((192*I)/23)*qH^(23/2) - 
           ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
           ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
           ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - 
           ((304*I)/37)*qH^(37/2) - ((112*I)/39)*qH^(39/2) - 
           ((336*I)/41)*qH^(41/2) - ((352*I)/43)*qH^(43/2) - 
           ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
           ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
           ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - 
           ((160*I)/57)*qH^(57/2) - ((480*I)/59)*qH^(59/2)) - 
         4*mh*Mt^2*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - 
           ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - 
           ((96*I)/11)*qH^(11/2) - ((112*I)/13)*qH^(13/2) - 
           ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
           ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
           ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
           ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
           ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
           ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
           ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
           ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
           ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
           ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
           ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
           ((480*I)/59)*qH^(59/2)) + mh^2*Sqrt[-mh^2 + 4*Mt^2]*Log[xH] - 
         2*Mt^2*Sqrt[-mh^2 + 4*Mt^2]*Log[\[Mu]^2/Mt^2]))/
       (32*Sqrt[-mh^2 + 4*Mt^2]*Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
      (alpha*(2*Mt^2*Sqrt[4*Mt^2 - Mz^2]*(-8*Mw^2*(1 - Mw^2/Mz^2)*
            (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^
                2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) - 
           2*(Mt^2 - 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - 
                  Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                (4*Mw^2*(1 - Mw^2/Mz^2))))) + 
         (-Mt^2 + 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - 
                Mw^2/Mz^2))))*(-4*Mt^2*Mz*Pi + Mz^3*Pi + 
           4*Mt^2*Mz*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
             ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
             ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
             ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2)) - Mz^3*((-8*I)*Sqrt[qZ] - 
             ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
             ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
              qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2)) - Mz^2*Sqrt[4*Mt^2 - Mz^2]*Log[xZ] + 
           2*Mt^2*Sqrt[4*Mt^2 - Mz^2]*Log[\[Mu]^2/Mt^2])))/
       (32*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Sqrt[4*Mt^2 - Mz^2]*Pi) + 
      (alpha*Mz^2*(-6*Mw^2*Mz^2 - (Mw^2*(3*mh^4 - 8*CA*Mt^4 + 12*Mw^4 + 
            mh^2*(2*Mw^2 + Mz^2)))/Mz^2 + 2*Mw^2*Mz^2*
          (2 - 3*Log[\[Mu]^2/Mz^2]) - (Mw^2*(3*mh^4*Log[\[Mu]^2/mh^2] - 
            8*CA*Mt^4*Log[\[Mu]^2/Mt^2] - 4*Mw^4*(2 - 3*Log[\[Mu]^2/Mw^2]) + 
            mh^2*(2*Mw^2*Log[\[Mu]^2/Mw^2] + Mz^2*Log[\[Mu]^2/Mz^2])))/Mz^2))/
       (32*mh^2*Mw^4*(1 - Mw^2/Mz^2)*Pi))))/(4*CA*Pi) + 
 2*Mt^2*(-1/8*(alphaS*(-1 + CA^2)*((-4*alpha)/(9*Pi) + 
       (alpha*Mt^2)/(16*Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
       (alpha*(-Mt^2 + 16*Mw^2*(1 - Mw^2/Mz^2)*
           (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*
              Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2)))))/(16*Mw^2*(1 - Mw^2/Mz^2)*
         Pi) + (alpha*Mz^2*(-6*Mw^2*Mz^2 - (Mw^2*(3*mh^4 - 8*CA*Mt^4 + 
             12*Mw^4 + mh^2*(2*Mw^2 + Mz^2)))/Mz^2))/
        (32*mh^2*Mw^4*(1 - Mw^2/Mz^2)*Pi))*(2 + Log[\[Mu]^2/Mt^2]))/
     (CA*Mt^2*Pi) - (alphaS*(-1 + CA^2)*((-2*alpha*(3 + 2*Log[\[Mu]^2/Mt^2]))/
       (9*Pi) - (alpha*(-4*Mt^2*Sqrt[-mh^2 + 4*Mt^2] - mh^3*Pi + 
         4*mh*Mt^2*Pi + mh^3*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - 
           ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - 
           ((96*I)/11)*qH^(11/2) - ((112*I)/13)*qH^(13/2) - 
           ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
           ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
           ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
           ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
           ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
           ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
           ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
           ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
           ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
           ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
           ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
           ((480*I)/59)*qH^(59/2)) - 4*mh*Mt^2*((-8*I)*Sqrt[qH] - 
           ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
           ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
            qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
           ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
           ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
           ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
           ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
           ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
           ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
           ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
           ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
           ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
           ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
           ((480*I)/59)*qH^(59/2)) + mh^2*Sqrt[-mh^2 + 4*Mt^2]*Log[xH] - 
         2*Mt^2*Sqrt[-mh^2 + 4*Mt^2]*Log[\[Mu]^2/Mt^2]))/
       (32*Sqrt[-mh^2 + 4*Mt^2]*Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
      (alpha*(2*Mt^2*Sqrt[4*Mt^2 - Mz^2]*(-8*Mw^2*(1 - Mw^2/Mz^2)*
            (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^
                2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) - 
           2*(Mt^2 - 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - 
                  Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                (4*Mw^2*(1 - Mw^2/Mz^2))))) + 
         (-Mt^2 + 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - 
                Mw^2/Mz^2))))*(-4*Mt^2*Mz*Pi + Mz^3*Pi + 
           4*Mt^2*Mz*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
             ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
             ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
             ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2)) - Mz^3*((-8*I)*Sqrt[qZ] - 
             ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
             ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
              qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2)) - Mz^2*Sqrt[4*Mt^2 - Mz^2]*Log[xZ] + 
           2*Mt^2*Sqrt[4*Mt^2 - Mz^2]*Log[\[Mu]^2/Mt^2])))/
       (32*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Sqrt[4*Mt^2 - Mz^2]*Pi) + 
      (alpha*Mz^2*(-6*Mw^2*Mz^2 - (Mw^2*(3*mh^4 - 8*CA*Mt^4 + 12*Mw^4 + 
            mh^2*(2*Mw^2 + Mz^2)))/Mz^2 + 2*Mw^2*Mz^2*
          (2 - 3*Log[\[Mu]^2/Mz^2]) - (Mw^2*(3*mh^4*Log[\[Mu]^2/mh^2] - 
            8*CA*Mt^4*Log[\[Mu]^2/Mt^2] - 4*Mw^4*(2 - 3*Log[\[Mu]^2/Mw^2]) + 
            mh^2*(2*Mw^2*Log[\[Mu]^2/Mw^2] + Mz^2*Log[\[Mu]^2/Mz^2])))/Mz^2))/
       (32*mh^2*Mw^4*(1 - Mw^2/Mz^2)*Pi)))/(8*CA*Mt^2*Pi)) + 
 2*Mt^2*((alphaS*(-1 + CA^2)*((-4*alpha)/(9*Pi) + 
      (alpha*Mt^2)/(16*Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
      (alpha*(-Mt^2 + 16*Mw^2*(1 - Mw^2/Mz^2)*
          (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*
             Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2)))))/(16*Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
      (alpha*Mz^2*(-6*Mw^2*Mz^2 - (Mw^2*(3*mh^4 - 8*CA*Mt^4 + 12*Mw^4 + 
            mh^2*(2*Mw^2 + Mz^2)))/Mz^2))/(32*mh^2*Mw^4*(1 - Mw^2/Mz^2)*Pi))*
     (3 + 2*Log[\[Mu]^2/Mt^2]))/(4*CA*Mt^2*Pi) + 
   (alphaS*(-1 + CA^2)*((-2*alpha*(3 + 2*Log[\[Mu]^2/Mt^2]))/(9*Pi) - 
      (alpha*(-4*Mt^2*Sqrt[-mh^2 + 4*Mt^2] - mh^3*Pi + 4*mh*Mt^2*Pi + 
         mh^3*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - 
           ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - 
           ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - 
           ((144*I)/17)*qH^(17/2) - ((160*I)/19)*qH^(19/2) - 
           ((64*I)/21)*qH^(21/2) - ((192*I)/23)*qH^(23/2) - 
           ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
           ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
           ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - 
           ((304*I)/37)*qH^(37/2) - ((112*I)/39)*qH^(39/2) - 
           ((336*I)/41)*qH^(41/2) - ((352*I)/43)*qH^(43/2) - 
           ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
           ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
           ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - 
           ((160*I)/57)*qH^(57/2) - ((480*I)/59)*qH^(59/2)) - 
         4*mh*Mt^2*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - 
           ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - 
           ((96*I)/11)*qH^(11/2) - ((112*I)/13)*qH^(13/2) - 
           ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
           ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
           ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
           ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
           ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
           ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
           ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
           ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
           ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
           ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
           ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
           ((480*I)/59)*qH^(59/2)) + mh^2*Sqrt[-mh^2 + 4*Mt^2]*Log[xH] - 
         2*Mt^2*Sqrt[-mh^2 + 4*Mt^2]*Log[\[Mu]^2/Mt^2]))/
       (32*Sqrt[-mh^2 + 4*Mt^2]*Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
      (alpha*(2*Mt^2*Sqrt[4*Mt^2 - Mz^2]*(-8*Mw^2*(1 - Mw^2/Mz^2)*
            (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^
                2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) - 
           2*(Mt^2 - 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - 
                  Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                (4*Mw^2*(1 - Mw^2/Mz^2))))) + 
         (-Mt^2 + 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - 
                Mw^2/Mz^2))))*(-4*Mt^2*Mz*Pi + Mz^3*Pi + 
           4*Mt^2*Mz*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
             ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
             ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
             ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2)) - Mz^3*((-8*I)*Sqrt[qZ] - 
             ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
             ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
              qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2)) - Mz^2*Sqrt[4*Mt^2 - Mz^2]*Log[xZ] + 
           2*Mt^2*Sqrt[4*Mt^2 - Mz^2]*Log[\[Mu]^2/Mt^2])))/
       (32*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Sqrt[4*Mt^2 - Mz^2]*Pi) + 
      (alpha*Mz^2*(-6*Mw^2*Mz^2 - (Mw^2*(3*mh^4 - 8*CA*Mt^4 + 12*Mw^4 + 
            mh^2*(2*Mw^2 + Mz^2)))/Mz^2 + 2*Mw^2*Mz^2*
          (2 - 3*Log[\[Mu]^2/Mz^2]) - (Mw^2*(3*mh^4*Log[\[Mu]^2/mh^2] - 
            8*CA*Mt^4*Log[\[Mu]^2/Mt^2] - 4*Mw^4*(2 - 3*Log[\[Mu]^2/Mw^2]) + 
            mh^2*(2*Mw^2*Log[\[Mu]^2/Mw^2] + Mz^2*Log[\[Mu]^2/Mz^2])))/Mz^2))/
       (32*mh^2*Mw^4*(1 - Mw^2/Mz^2)*Pi)))/(2*CA*Mt^2*Pi)) - 
 2*Mt^2*(-1/16*(alphaS*(-1 + CA^2)*((-4*alpha)/(9*Pi) + 
       (alpha*Mt^2)/(16*Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
       (alpha*(-Mt^2 + 16*Mw^2*(1 - Mw^2/Mz^2)*
           (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*
              Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2)))))/(16*Mw^2*(1 - Mw^2/Mz^2)*
         Pi) + (alpha*Mz^2*(-6*Mw^2*Mz^2 - (Mw^2*(3*mh^4 - 8*CA*Mt^4 + 
             12*Mw^4 + mh^2*(2*Mw^2 + Mz^2)))/Mz^2))/
        (32*mh^2*Mw^4*(1 - Mw^2/Mz^2)*Pi))*(8 + 4*Log[\[Mu]^2/Mt^2] + 
       Log[\[Mu]^2/Mt^2]^2))/(CA*Mt^2*Pi) - 
   (alphaS*(-1 + CA^2)*(2 + Log[\[Mu]^2/Mt^2])*
     ((-2*alpha*(3 + 2*Log[\[Mu]^2/Mt^2]))/(9*Pi) - 
      (alpha*(-4*Mt^2*Sqrt[-mh^2 + 4*Mt^2] - mh^3*Pi + 4*mh*Mt^2*Pi + 
         mh^3*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - 
           ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - 
           ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - 
           ((144*I)/17)*qH^(17/2) - ((160*I)/19)*qH^(19/2) - 
           ((64*I)/21)*qH^(21/2) - ((192*I)/23)*qH^(23/2) - 
           ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
           ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
           ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - 
           ((304*I)/37)*qH^(37/2) - ((112*I)/39)*qH^(39/2) - 
           ((336*I)/41)*qH^(41/2) - ((352*I)/43)*qH^(43/2) - 
           ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
           ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
           ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - 
           ((160*I)/57)*qH^(57/2) - ((480*I)/59)*qH^(59/2)) - 
         4*mh*Mt^2*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - 
           ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - 
           ((96*I)/11)*qH^(11/2) - ((112*I)/13)*qH^(13/2) - 
           ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
           ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
           ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
           ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
           ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
           ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
           ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
           ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
           ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
           ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
           ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
           ((480*I)/59)*qH^(59/2)) + mh^2*Sqrt[-mh^2 + 4*Mt^2]*Log[xH] - 
         2*Mt^2*Sqrt[-mh^2 + 4*Mt^2]*Log[\[Mu]^2/Mt^2]))/
       (32*Sqrt[-mh^2 + 4*Mt^2]*Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
      (alpha*(2*Mt^2*Sqrt[4*Mt^2 - Mz^2]*(-8*Mw^2*(1 - Mw^2/Mz^2)*
            (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^
                2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) - 
           2*(Mt^2 - 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - 
                  Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                (4*Mw^2*(1 - Mw^2/Mz^2))))) + 
         (-Mt^2 + 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - 
                Mw^2/Mz^2))))*(-4*Mt^2*Mz*Pi + Mz^3*Pi + 
           4*Mt^2*Mz*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
             ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
             ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
             ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2)) - Mz^3*((-8*I)*Sqrt[qZ] - 
             ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
             ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
              qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2)) - Mz^2*Sqrt[4*Mt^2 - Mz^2]*Log[xZ] + 
           2*Mt^2*Sqrt[4*Mt^2 - Mz^2]*Log[\[Mu]^2/Mt^2])))/
       (32*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Sqrt[4*Mt^2 - Mz^2]*Pi) + 
      (alpha*Mz^2*(-6*Mw^2*Mz^2 - (Mw^2*(3*mh^4 - 8*CA*Mt^4 + 12*Mw^4 + 
            mh^2*(2*Mw^2 + Mz^2)))/Mz^2 + 2*Mw^2*Mz^2*
          (2 - 3*Log[\[Mu]^2/Mz^2]) - (Mw^2*(3*mh^4*Log[\[Mu]^2/mh^2] - 
            8*CA*Mt^4*Log[\[Mu]^2/Mt^2] - 4*Mw^4*(2 - 3*Log[\[Mu]^2/Mw^2]) + 
            mh^2*(2*Mw^2*Log[\[Mu]^2/Mw^2] + Mz^2*Log[\[Mu]^2/Mz^2])))/Mz^2))/
       (32*mh^2*Mw^4*(1 - Mw^2/Mz^2)*Pi)))/(8*CA*Mt^2*Pi) - 
   (alphaS*(-1 + CA^2)*((-2*alpha*(6 + 3*Log[\[Mu]^2/Mt^2] + 
         Log[\[Mu]^2/Mt^2]^2))/(9*Pi) + 
      (alpha*(8*Mt^2*Sqrt[-mh^2 + 4*Mt^2] - 
         ((mh^2 - 2*Mt^2)*Sqrt[-mh^2 + 4*Mt^2]*Log[\[Mu]^2/Mt^2]^2)/2 - 
         2*(-(mh^3*Pi) + 4*mh*Mt^2*Pi + mh^3*((-8*I)*Sqrt[qH] - 
             ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
             ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
              qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
             ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
             ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
             ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
             ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
             ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
             ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
             ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
             ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
             ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
             ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
             ((480*I)/59)*qH^(59/2)) - 4*mh*Mt^2*((-8*I)*Sqrt[qH] - 
             ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
             ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
              qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
             ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
             ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
             ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
             ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
             ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
             ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
             ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
             ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
             ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
             ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
             ((480*I)/59)*qH^(59/2)) + mh^2*Sqrt[-mh^2 + 4*Mt^2]*Log[xH] - 
           2*Mt^2*Sqrt[-mh^2 + 4*Mt^2]*Log[\[Mu]^2/Mt^2]) - 
         mh*((mh^2 - 4*Mt^2)*((32*I)*Sqrt[qH] + ((1376*I)/9)*qH^(3/2) - 
             ((9664*I)/75)*qH^(5/2) + ((1005568*I)/735)*qH^(7/2) - 
             ((1901408*I)/405)*qH^(9/2) + ((190216832*I)/7623)*qH^(11/2) - 
             ((74383364416*I)/585585)*qH^(13/2) + ((458183589568*I)/675675)*
              qH^(15/2) - ((3672369429952*I)/1001385)*qH^(17/2) + 
             ((1854913079770496*I)/92147055)*qH^(19/2) - 
             ((6826201259511808*I)/61108047)*qH^(21/2) + 
             ((437733567444292864*I)/699700365)*qH^(23/2) - 
             ((147670890941904203168*I)/41829913125)*qH^(25/2) + 
             ((2717310914247761677024*I)/135528918525)*qH^(27/2) - 
             ((483348491051738644551104*I)/4221474832575)*qH^(29/2) + 
             ((1413942548908024067816704*I)/2152168336395)*qH^(31/2) - 
             ((33160361255186416697620864*I)/8759774348325)*qH^(33/2) + 
             ((7013653568307598270584832*I)/320367922875)*qH^(35/2) - 
             ((87191369602758417980401848128*I)/686418277469925)*qH^(37/2) + 
             ((4813257145488855479433125723072*I)/6511697713295775)*
              qH^(39/2) - ((34584215744450365438123814154304*I)/
               8019167660110035)*qH^(41/2) + 
             ((319254837677287299668234109292242304*I)/12657571588390754025)*
              qH^(43/2) - ((9369453408314681973852585480656576*I)/
               63379405972803375)*qH^(45/2) + 
             ((20908250320355982395344776130297151488*I)/
               24083183151382580225)*qH^(47/2) - 
             ((8079440660008715680562045080350954183392*I)/
               1581803965708894152225)*qH^(49/2) + 
             ((4247736429817850504992486615360785186368*I)/
               141117205104058778595)*qH^(51/2) - 
             ((175748584729912540621796311294502002714432*I)/
               989229092321250539577)*qH^(53/2) + 
             ((59289471768636985417846635692990060394335488*I)/
               56460717061731752494725)*qH^(55/2) - 
             ((606107120165204003798688367660608124823314048*I)/
               97523056742991208854525)*qH^(57/2) + 
             ((658030020551578661822077159114185482779564450432*I)/
               17867250553808020948557975)*qH^(59/2) + Pi*Log[4] + 
             Pi*Log[1 - xH/4] + Pi*Log[xH] + ((-8*I)*Sqrt[qH] - ((8*I)/3)*
                qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
               ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
                qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
               ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - ((192*I)/23)*
                qH^(23/2) - ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
               ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - ((32*I)/11)*
                qH^(33/2) - ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
               ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - ((352*I)/43)*
                qH^(43/2) - ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
               ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - ((432*I)/53)*
                qH^(53/2) - ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
               ((480*I)/59)*qH^(59/2))*Log[xH] + (-Pi - (8*I)*Sqrt[qH] - 
               ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*
                qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - 
               ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*
                qH^(17/2) - ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
               ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - ((8*I)/27)*
                qH^(27/2) - ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
               ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - ((304*I)/37)*
                qH^(37/2) - ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
               ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - ((384*I)/47)*
                qH^(47/2) - ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
               ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - ((160*I)/57)*
                qH^(57/2) - ((480*I)/59)*qH^(59/2))*Log[\[Mu]^2/Mt^2]) + 
           mh*Sqrt[-mh^2 + 4*Mt^2]*(-1/2*Log[xH]^2 + Log[xH]*
              Log[\[Mu]^2/Mt^2] - Log[\[Mu]^2/Mt^2]^2/2))))/
       (32*Sqrt[-mh^2 + 4*Mt^2]*Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
      (alpha*(2*Mt^2*Sqrt[4*Mt^2 - Mz^2]*(-16*Mw^2*(1 - Mw^2/Mz^2)*
            (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^
                2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) - 
           4*(Mt^2 - 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - 
                  Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                (4*Mw^2*(1 - Mw^2/Mz^2))))) + 
         (-8*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - 
                Mw^2/Mz^2))) - 2*(Mt^2 - 16*Mw^2*(1 - Mw^2/Mz^2)*
              (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/
                    3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2)))))*
          (-4*Mt^2*Mz*Pi + Mz^3*Pi + 4*Mt^2*Mz*((-8*I)*Sqrt[qZ] - 
             ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
             ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
              qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2)) - Mz^3*((-8*I)*Sqrt[qZ] - 
             ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
             ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
              qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2)) - Mz^2*Sqrt[4*Mt^2 - Mz^2]*Log[xZ] + 
           2*Mt^2*Sqrt[4*Mt^2 - Mz^2]*Log[\[Mu]^2/Mt^2]) + 
         (-Mt^2 + 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - 
                Mw^2/Mz^2))))*(((2*Mt^2 - Mz^2)*Sqrt[4*Mt^2 - Mz^2]*
             Log[\[Mu]^2/Mt^2]^2)/2 + Mz*((4*Mt^2 - Mz^2)*((32*I)*Sqrt[qZ] + 
               ((1376*I)/9)*qZ^(3/2) - ((9664*I)/75)*qZ^(5/2) + ((1005568*I)/
                 735)*qZ^(7/2) - ((1901408*I)/405)*qZ^(9/2) + ((190216832*I)/
                 7623)*qZ^(11/2) - ((74383364416*I)/585585)*qZ^(13/2) + 
               ((458183589568*I)/675675)*qZ^(15/2) - ((3672369429952*I)/
                 1001385)*qZ^(17/2) + ((1854913079770496*I)/92147055)*
                qZ^(19/2) - ((6826201259511808*I)/61108047)*qZ^(21/2) + 
               ((437733567444292864*I)/699700365)*qZ^(23/2) - 
               ((147670890941904203168*I)/41829913125)*qZ^(25/2) + 
               ((2717310914247761677024*I)/135528918525)*qZ^(27/2) - 
               ((483348491051738644551104*I)/4221474832575)*qZ^(29/2) + 
               ((1413942548908024067816704*I)/2152168336395)*qZ^(31/2) - 
               ((33160361255186416697620864*I)/8759774348325)*qZ^(33/2) + 
               ((7013653568307598270584832*I)/320367922875)*qZ^(35/2) - 
               ((87191369602758417980401848128*I)/686418277469925)*
                qZ^(37/2) + ((4813257145488855479433125723072*I)/
                 6511697713295775)*qZ^(39/2) - 
               ((34584215744450365438123814154304*I)/8019167660110035)*
                qZ^(41/2) + ((319254837677287299668234109292242304*I)/
                 12657571588390754025)*qZ^(43/2) - 
               ((9369453408314681973852585480656576*I)/63379405972803375)*
                qZ^(45/2) + ((20908250320355982395344776130297151488*I)/
                 24083183151382580225)*qZ^(47/2) - 
               ((8079440660008715680562045080350954183392*I)/
                 1581803965708894152225)*qZ^(49/2) + 
               ((4247736429817850504992486615360785186368*I)/
                 141117205104058778595)*qZ^(51/2) - 
               ((175748584729912540621796311294502002714432*I)/
                 989229092321250539577)*qZ^(53/2) + 
               ((59289471768636985417846635692990060394335488*I)/
                 56460717061731752494725)*qZ^(55/2) - 
               ((606107120165204003798688367660608124823314048*I)/
                 97523056742991208854525)*qZ^(57/2) + 
               ((658030020551578661822077159114185482779564450432*I)/
                 17867250553808020948557975)*qZ^(59/2) + Pi*Log[4] + Pi*
                Log[1 - xZ/4] + Pi*Log[xZ] + ((-8*I)*Sqrt[qZ] - ((8*I)/3)*
                  qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
                 ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
                  qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
                 ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
                 ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
                 ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*
                  qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*
                  qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*
                  qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*
                  qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*
                  qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*
                  qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*
                  qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*
                  qZ^(59/2))*Log[xZ] + (-Pi - (8*I)*Sqrt[qZ] - ((8*I)/3)*
                  qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
                 ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
                  qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
                 ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
                 ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
                 ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*
                  qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*
                  qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*
                  qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*
                  qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*
                  qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*
                  qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*
                  qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*
                  qZ^(59/2))*Log[\[Mu]^2/Mt^2]) + Mz*Sqrt[4*Mt^2 - Mz^2]*
              (Log[xZ]^2/2 - Log[xZ]*Log[\[Mu]^2/Mt^2] + Log[\[Mu]^2/Mt^2]^2/
                2)))))/(32*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Sqrt[4*Mt^2 - Mz^2]*
        Pi) + (alpha*Mz^2*(-6*Mw^2*Mz^2 - 
         (Mw^2*(3*mh^4 - 8*CA*Mt^4 + 12*Mw^4 + mh^2*(2*Mw^2 + Mz^2)))/Mz^2 + 
         2*Mw^2*Mz^2*(2 - 3*Log[\[Mu]^2/Mz^2]) - Mw^2*Mz^2*Log[\[Mu]^2/Mz^2]*
          (-4 + 3*Log[\[Mu]^2/Mz^2]) - (Mw^2*(3*mh^4*Log[\[Mu]^2/mh^2] - 
            8*CA*Mt^4*Log[\[Mu]^2/Mt^2] - 4*Mw^4*(2 - 3*Log[\[Mu]^2/Mw^2]) + 
            mh^2*(2*Mw^2*Log[\[Mu]^2/Mw^2] + Mz^2*Log[\[Mu]^2/Mz^2])))/Mz^2 - 
         (Mw^2*((3*mh^4*Log[\[Mu]^2/mh^2]^2)/2 - 4*CA*Mt^4*Log[\[Mu]^2/Mt^2]^
              2 + 2*Mw^4*Log[\[Mu]^2/Mw^2]*(-4 + 3*Log[\[Mu]^2/Mw^2]) + 
            mh^2*(Mw^2*Log[\[Mu]^2/Mw^2]^2 + (Mz^2*Log[\[Mu]^2/Mz^2]^2)/2)))/
          Mz^2))/(32*mh^2*Mw^4*(1 - Mw^2/Mz^2)*Pi)))/(8*CA*Mt^2*Pi)) - 
 2*Mt^2*((alphaS*(-1 + CA^2)*((-4*alpha)/(9*Pi) + 
      (alpha*Mt^2)/(16*Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
      (alpha*(-Mt^2 + 16*Mw^2*(1 - Mw^2/Mz^2)*
          (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*
             Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2)))))/(16*Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
      (alpha*Mz^2*(-6*Mw^2*Mz^2 - (Mw^2*(3*mh^4 - 8*CA*Mt^4 + 12*Mw^4 + 
            mh^2*(2*Mw^2 + Mz^2)))/Mz^2))/(32*mh^2*Mw^4*(1 - Mw^2/Mz^2)*Pi))*
     (6 + 3*Log[\[Mu]^2/Mt^2] + Log[\[Mu]^2/Mt^2]^2))/(8*CA*Mt^2*Pi) + 
   (alphaS*(-1 + CA^2)*(6 + 4*Log[\[Mu]^2/Mt^2])*
     ((-2*alpha*(3 + 2*Log[\[Mu]^2/Mt^2]))/(9*Pi) - 
      (alpha*(-4*Mt^2*Sqrt[-mh^2 + 4*Mt^2] - mh^3*Pi + 4*mh*Mt^2*Pi + 
         mh^3*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - 
           ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - 
           ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - 
           ((144*I)/17)*qH^(17/2) - ((160*I)/19)*qH^(19/2) - 
           ((64*I)/21)*qH^(21/2) - ((192*I)/23)*qH^(23/2) - 
           ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
           ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
           ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - 
           ((304*I)/37)*qH^(37/2) - ((112*I)/39)*qH^(39/2) - 
           ((336*I)/41)*qH^(41/2) - ((352*I)/43)*qH^(43/2) - 
           ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
           ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
           ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - 
           ((160*I)/57)*qH^(57/2) - ((480*I)/59)*qH^(59/2)) - 
         4*mh*Mt^2*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - 
           ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - 
           ((96*I)/11)*qH^(11/2) - ((112*I)/13)*qH^(13/2) - 
           ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
           ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
           ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
           ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
           ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
           ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
           ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
           ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
           ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
           ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
           ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
           ((480*I)/59)*qH^(59/2)) + mh^2*Sqrt[-mh^2 + 4*Mt^2]*Log[xH] - 
         2*Mt^2*Sqrt[-mh^2 + 4*Mt^2]*Log[\[Mu]^2/Mt^2]))/
       (32*Sqrt[-mh^2 + 4*Mt^2]*Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
      (alpha*(2*Mt^2*Sqrt[4*Mt^2 - Mz^2]*(-8*Mw^2*(1 - Mw^2/Mz^2)*
            (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^
                2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) - 
           2*(Mt^2 - 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - 
                  Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                (4*Mw^2*(1 - Mw^2/Mz^2))))) + 
         (-Mt^2 + 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - 
                Mw^2/Mz^2))))*(-4*Mt^2*Mz*Pi + Mz^3*Pi + 
           4*Mt^2*Mz*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
             ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
             ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
             ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2)) - Mz^3*((-8*I)*Sqrt[qZ] - 
             ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
             ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
              qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2)) - Mz^2*Sqrt[4*Mt^2 - Mz^2]*Log[xZ] + 
           2*Mt^2*Sqrt[4*Mt^2 - Mz^2]*Log[\[Mu]^2/Mt^2])))/
       (32*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Sqrt[4*Mt^2 - Mz^2]*Pi) + 
      (alpha*Mz^2*(-6*Mw^2*Mz^2 - (Mw^2*(3*mh^4 - 8*CA*Mt^4 + 12*Mw^4 + 
            mh^2*(2*Mw^2 + Mz^2)))/Mz^2 + 2*Mw^2*Mz^2*
          (2 - 3*Log[\[Mu]^2/Mz^2]) - (Mw^2*(3*mh^4*Log[\[Mu]^2/mh^2] - 
            8*CA*Mt^4*Log[\[Mu]^2/Mt^2] - 4*Mw^4*(2 - 3*Log[\[Mu]^2/Mw^2]) + 
            mh^2*(2*Mw^2*Log[\[Mu]^2/Mw^2] + Mz^2*Log[\[Mu]^2/Mz^2])))/Mz^2))/
       (32*mh^2*Mw^4*(1 - Mw^2/Mz^2)*Pi)))/(16*CA*Mt^2*Pi) + 
   (alphaS*(-1 + CA^2)*((-2*alpha*(6 + 3*Log[\[Mu]^2/Mt^2] + 
         Log[\[Mu]^2/Mt^2]^2))/(9*Pi) + 
      (alpha*(8*Mt^2*Sqrt[-mh^2 + 4*Mt^2] - 
         ((mh^2 - 2*Mt^2)*Sqrt[-mh^2 + 4*Mt^2]*Log[\[Mu]^2/Mt^2]^2)/2 - 
         2*(-(mh^3*Pi) + 4*mh*Mt^2*Pi + mh^3*((-8*I)*Sqrt[qH] - 
             ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
             ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
              qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
             ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
             ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
             ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
             ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
             ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
             ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
             ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
             ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
             ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
             ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
             ((480*I)/59)*qH^(59/2)) - 4*mh*Mt^2*((-8*I)*Sqrt[qH] - 
             ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
             ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
              qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
             ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
             ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
             ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
             ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
             ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
             ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
             ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
             ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
             ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
             ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
             ((480*I)/59)*qH^(59/2)) + mh^2*Sqrt[-mh^2 + 4*Mt^2]*Log[xH] - 
           2*Mt^2*Sqrt[-mh^2 + 4*Mt^2]*Log[\[Mu]^2/Mt^2]) - 
         mh*((mh^2 - 4*Mt^2)*((32*I)*Sqrt[qH] + ((1376*I)/9)*qH^(3/2) - 
             ((9664*I)/75)*qH^(5/2) + ((1005568*I)/735)*qH^(7/2) - 
             ((1901408*I)/405)*qH^(9/2) + ((190216832*I)/7623)*qH^(11/2) - 
             ((74383364416*I)/585585)*qH^(13/2) + ((458183589568*I)/675675)*
              qH^(15/2) - ((3672369429952*I)/1001385)*qH^(17/2) + 
             ((1854913079770496*I)/92147055)*qH^(19/2) - 
             ((6826201259511808*I)/61108047)*qH^(21/2) + 
             ((437733567444292864*I)/699700365)*qH^(23/2) - 
             ((147670890941904203168*I)/41829913125)*qH^(25/2) + 
             ((2717310914247761677024*I)/135528918525)*qH^(27/2) - 
             ((483348491051738644551104*I)/4221474832575)*qH^(29/2) + 
             ((1413942548908024067816704*I)/2152168336395)*qH^(31/2) - 
             ((33160361255186416697620864*I)/8759774348325)*qH^(33/2) + 
             ((7013653568307598270584832*I)/320367922875)*qH^(35/2) - 
             ((87191369602758417980401848128*I)/686418277469925)*qH^(37/2) + 
             ((4813257145488855479433125723072*I)/6511697713295775)*
              qH^(39/2) - ((34584215744450365438123814154304*I)/
               8019167660110035)*qH^(41/2) + 
             ((319254837677287299668234109292242304*I)/12657571588390754025)*
              qH^(43/2) - ((9369453408314681973852585480656576*I)/
               63379405972803375)*qH^(45/2) + 
             ((20908250320355982395344776130297151488*I)/
               24083183151382580225)*qH^(47/2) - 
             ((8079440660008715680562045080350954183392*I)/
               1581803965708894152225)*qH^(49/2) + 
             ((4247736429817850504992486615360785186368*I)/
               141117205104058778595)*qH^(51/2) - 
             ((175748584729912540621796311294502002714432*I)/
               989229092321250539577)*qH^(53/2) + 
             ((59289471768636985417846635692990060394335488*I)/
               56460717061731752494725)*qH^(55/2) - 
             ((606107120165204003798688367660608124823314048*I)/
               97523056742991208854525)*qH^(57/2) + 
             ((658030020551578661822077159114185482779564450432*I)/
               17867250553808020948557975)*qH^(59/2) + Pi*Log[4] + 
             Pi*Log[1 - xH/4] + Pi*Log[xH] + ((-8*I)*Sqrt[qH] - ((8*I)/3)*
                qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
               ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
                qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
               ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - ((192*I)/23)*
                qH^(23/2) - ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
               ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - ((32*I)/11)*
                qH^(33/2) - ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
               ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - ((352*I)/43)*
                qH^(43/2) - ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
               ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - ((432*I)/53)*
                qH^(53/2) - ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
               ((480*I)/59)*qH^(59/2))*Log[xH] + (-Pi - (8*I)*Sqrt[qH] - 
               ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*
                qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - 
               ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*
                qH^(17/2) - ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
               ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - ((8*I)/27)*
                qH^(27/2) - ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
               ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - ((304*I)/37)*
                qH^(37/2) - ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
               ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - ((384*I)/47)*
                qH^(47/2) - ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
               ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - ((160*I)/57)*
                qH^(57/2) - ((480*I)/59)*qH^(59/2))*Log[\[Mu]^2/Mt^2]) + 
           mh*Sqrt[-mh^2 + 4*Mt^2]*(-1/2*Log[xH]^2 + Log[xH]*
              Log[\[Mu]^2/Mt^2] - Log[\[Mu]^2/Mt^2]^2/2))))/
       (32*Sqrt[-mh^2 + 4*Mt^2]*Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
      (alpha*(2*Mt^2*Sqrt[4*Mt^2 - Mz^2]*(-16*Mw^2*(1 - Mw^2/Mz^2)*
            (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^
                2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) - 
           4*(Mt^2 - 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - 
                  Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                (4*Mw^2*(1 - Mw^2/Mz^2))))) + 
         (-8*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - 
                Mw^2/Mz^2))) - 2*(Mt^2 - 16*Mw^2*(1 - Mw^2/Mz^2)*
              (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/
                    3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2)))))*
          (-4*Mt^2*Mz*Pi + Mz^3*Pi + 4*Mt^2*Mz*((-8*I)*Sqrt[qZ] - 
             ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
             ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
              qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2)) - Mz^3*((-8*I)*Sqrt[qZ] - 
             ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
             ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
              qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2)) - Mz^2*Sqrt[4*Mt^2 - Mz^2]*Log[xZ] + 
           2*Mt^2*Sqrt[4*Mt^2 - Mz^2]*Log[\[Mu]^2/Mt^2]) + 
         (-Mt^2 + 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - 
                Mw^2/Mz^2))))*(((2*Mt^2 - Mz^2)*Sqrt[4*Mt^2 - Mz^2]*
             Log[\[Mu]^2/Mt^2]^2)/2 + Mz*((4*Mt^2 - Mz^2)*((32*I)*Sqrt[qZ] + 
               ((1376*I)/9)*qZ^(3/2) - ((9664*I)/75)*qZ^(5/2) + ((1005568*I)/
                 735)*qZ^(7/2) - ((1901408*I)/405)*qZ^(9/2) + ((190216832*I)/
                 7623)*qZ^(11/2) - ((74383364416*I)/585585)*qZ^(13/2) + 
               ((458183589568*I)/675675)*qZ^(15/2) - ((3672369429952*I)/
                 1001385)*qZ^(17/2) + ((1854913079770496*I)/92147055)*
                qZ^(19/2) - ((6826201259511808*I)/61108047)*qZ^(21/2) + 
               ((437733567444292864*I)/699700365)*qZ^(23/2) - 
               ((147670890941904203168*I)/41829913125)*qZ^(25/2) + 
               ((2717310914247761677024*I)/135528918525)*qZ^(27/2) - 
               ((483348491051738644551104*I)/4221474832575)*qZ^(29/2) + 
               ((1413942548908024067816704*I)/2152168336395)*qZ^(31/2) - 
               ((33160361255186416697620864*I)/8759774348325)*qZ^(33/2) + 
               ((7013653568307598270584832*I)/320367922875)*qZ^(35/2) - 
               ((87191369602758417980401848128*I)/686418277469925)*
                qZ^(37/2) + ((4813257145488855479433125723072*I)/
                 6511697713295775)*qZ^(39/2) - 
               ((34584215744450365438123814154304*I)/8019167660110035)*
                qZ^(41/2) + ((319254837677287299668234109292242304*I)/
                 12657571588390754025)*qZ^(43/2) - 
               ((9369453408314681973852585480656576*I)/63379405972803375)*
                qZ^(45/2) + ((20908250320355982395344776130297151488*I)/
                 24083183151382580225)*qZ^(47/2) - 
               ((8079440660008715680562045080350954183392*I)/
                 1581803965708894152225)*qZ^(49/2) + 
               ((4247736429817850504992486615360785186368*I)/
                 141117205104058778595)*qZ^(51/2) - 
               ((175748584729912540621796311294502002714432*I)/
                 989229092321250539577)*qZ^(53/2) + 
               ((59289471768636985417846635692990060394335488*I)/
                 56460717061731752494725)*qZ^(55/2) - 
               ((606107120165204003798688367660608124823314048*I)/
                 97523056742991208854525)*qZ^(57/2) + 
               ((658030020551578661822077159114185482779564450432*I)/
                 17867250553808020948557975)*qZ^(59/2) + Pi*Log[4] + Pi*
                Log[1 - xZ/4] + Pi*Log[xZ] + ((-8*I)*Sqrt[qZ] - ((8*I)/3)*
                  qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
                 ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
                  qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
                 ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
                 ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
                 ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*
                  qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*
                  qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*
                  qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*
                  qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*
                  qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*
                  qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*
                  qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*
                  qZ^(59/2))*Log[xZ] + (-Pi - (8*I)*Sqrt[qZ] - ((8*I)/3)*
                  qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
                 ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
                  qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
                 ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
                 ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
                 ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*
                  qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*
                  qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*
                  qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*
                  qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*
                  qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*
                  qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*
                  qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*
                  qZ^(59/2))*Log[\[Mu]^2/Mt^2]) + Mz*Sqrt[4*Mt^2 - Mz^2]*
              (Log[xZ]^2/2 - Log[xZ]*Log[\[Mu]^2/Mt^2] + Log[\[Mu]^2/Mt^2]^2/
                2)))))/(32*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Sqrt[4*Mt^2 - Mz^2]*
        Pi) + (alpha*Mz^2*(-6*Mw^2*Mz^2 - 
         (Mw^2*(3*mh^4 - 8*CA*Mt^4 + 12*Mw^4 + mh^2*(2*Mw^2 + Mz^2)))/Mz^2 + 
         2*Mw^2*Mz^2*(2 - 3*Log[\[Mu]^2/Mz^2]) - Mw^2*Mz^2*Log[\[Mu]^2/Mz^2]*
          (-4 + 3*Log[\[Mu]^2/Mz^2]) - (Mw^2*(3*mh^4*Log[\[Mu]^2/mh^2] - 
            8*CA*Mt^4*Log[\[Mu]^2/Mt^2] - 4*Mw^4*(2 - 3*Log[\[Mu]^2/Mw^2]) + 
            mh^2*(2*Mw^2*Log[\[Mu]^2/Mw^2] + Mz^2*Log[\[Mu]^2/Mz^2])))/Mz^2 - 
         (Mw^2*((3*mh^4*Log[\[Mu]^2/mh^2]^2)/2 - 4*CA*Mt^4*Log[\[Mu]^2/Mt^2]^
              2 + 2*Mw^4*Log[\[Mu]^2/Mw^2]*(-4 + 3*Log[\[Mu]^2/Mw^2]) + 
            mh^2*(Mw^2*Log[\[Mu]^2/Mw^2]^2 + (Mz^2*Log[\[Mu]^2/Mz^2]^2)/2)))/
          Mz^2))/(32*mh^2*Mw^4*(1 - Mw^2/Mz^2)*Pi)))/(4*CA*Mt^2*Pi)) + 
 2*Mt^2*((3*alpha*alphaS*(-1 + CA^2)*(8 + 4*Log[\[Mu]^2/Mt^2] + 
      Log[\[Mu]^2/Mt^2]^2))/(512*CA*Mw^2*(1 - Mw^2/Mz^2)*Pi^2) + 
   (alphaS*(-1 + CA^2)*(2 + Log[\[Mu]^2/Mt^2])*(-1/9*alpha/(Mt^2*Pi) + 
      (alpha*(Mt^6 - Mt^4*Mw^2 + 4*Mt^2*Mw^4 + I*Mt^6*Pi + 
         (3*I)*Mt^2*Mw^4*Pi - (4*I)*Mw^6*Pi - Mt^6*Log[1 - xW] - 
         3*Mt^2*Mw^4*Log[1 - xW] + 4*Mw^6*Log[1 - xW] + 3*Mt^2*Mw^4*Log[xW] - 
         4*Mw^6*Log[xW] + Mt^6*Log[\[Mu]^2/Mt^2]))/
       (32*Mt^6*Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
      (alpha*(4*(mh^2*Mt^4 - 4*Mt^6) - (mh^2 - 4*Mt^2)*
          (-mh^4 - (-mh^4 + 2*Mt^4)*Log[\[Mu]^2/Mt^2]) - 
         mh*(Sqrt[-mh^2 + 4*Mt^2]*(mh^4 - 2*mh^2*Mt^2 - 4*Mt^4)*
            (Pi + (8*I)*Sqrt[qH] + ((8*I)/3)*qH^(3/2) + ((48*I)/5)*qH^(5/2) + 
             ((64*I)/7)*qH^(7/2) + ((8*I)/9)*qH^(9/2) + ((96*I)/11)*
              qH^(11/2) + ((112*I)/13)*qH^(13/2) + ((16*I)/5)*qH^(15/2) + 
             ((144*I)/17)*qH^(17/2) + ((160*I)/19)*qH^(19/2) + 
             ((64*I)/21)*qH^(21/2) + ((192*I)/23)*qH^(23/2) + 
             ((248*I)/25)*qH^(25/2) + ((8*I)/27)*qH^(27/2) + 
             ((240*I)/29)*qH^(29/2) + ((256*I)/31)*qH^(31/2) + 
             ((32*I)/11)*qH^(33/2) + ((384*I)/35)*qH^(35/2) + 
             ((304*I)/37)*qH^(37/2) + ((112*I)/39)*qH^(39/2) + 
             ((336*I)/41)*qH^(41/2) + ((352*I)/43)*qH^(43/2) + 
             ((16*I)/15)*qH^(45/2) + ((384*I)/47)*qH^(47/2) + 
             ((456*I)/49)*qH^(49/2) + ((48*I)/17)*qH^(51/2) + 
             ((432*I)/53)*qH^(53/2) + ((576*I)/55)*qH^(55/2) + 
             ((160*I)/57)*qH^(57/2) + ((480*I)/59)*qH^(59/2)) + 
           mh*(mh^2 - 4*Mt^2)*(mh^2 - 2*Mt^2 + mh^2*Log[xH] - 
             mh^2*Log[\[Mu]^2/Mt^2]))))/(64*Mt^4*(mh^2 - 4*Mt^2)*Mw^2*
        (1 - Mw^2/Mz^2)*Pi) + (alpha*(4*(4*Mt^8 - Mt^6*Mz^2) + 
         (4*Mt^2 - Mz^2)*(-16*Mt^4*Mw^2*(1 - Mw^2/Mz^2)*
            (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^
                2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) + 24*Mw^2*(1 - Mw^2/Mz^2)*
            Mz^4*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - 
                Mw^2/Mz^2))) + Mt^2*Mz^2*(Mz^2 - 32*Mw^2*(1 - Mw^2/Mz^2)*
              (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/
                    3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2)))) + 
           (2*Mt^6 - 16*Mw^2*(1 - Mw^2/Mz^2)*Mz^4*(Mz^2/(16*Mw^2*
                 (1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                (4*Mw^2*(1 - Mw^2/Mz^2))) - Mt^2*Mz^2*(Mz^2 - 32*Mw^2*
                (1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                 ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                   (1 - Mw^2/Mz^2)))))*Log[\[Mu]^2/Mt^2]) + 
         Mz*(-(Sqrt[4*Mt^2 - Mz^2]*(-4*Mt^6 + 16*Mw^2*(1 - Mw^2/Mz^2)*Mz^4*(
                Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/
                     3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) + Mt^2*Mz^2*(Mz^2 - 
                64*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                  ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                    (1 - Mw^2/Mz^2)))) - 2*Mt^4*(Mz^2 - 16*Mw^2*
                 (1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                  ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                    (1 - Mw^2/Mz^2)))))*(-Pi - (8*I)*Sqrt[qZ] - 
              ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^
                (7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
              ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
              ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
              ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
              ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
              ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
              ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
              ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
              ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
              ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
              ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
              ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
              ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2))) + 
           Mz*(-4*Mt^2 + Mz^2)*(-2*Mt^4 + 24*Mw^2*(1 - Mw^2/Mz^2)*Mz^2*
              (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/
                    3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) + 
             Mt^2*(Mz^2 - 64*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*
                   (1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                  (4*Mw^2*(1 - Mw^2/Mz^2)))) - (-16*Mw^2*(1 - Mw^2/Mz^2)*Mz^2*
                (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/
                      3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) + Mt^2*
                (-Mz^2 + 32*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - 
                      Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                    (4*Mw^2*(1 - Mw^2/Mz^2)))))*Log[xZ] + 
             (-16*Mw^2*(1 - Mw^2/Mz^2)*Mz^2*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                 ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                   (1 - Mw^2/Mz^2))) + Mt^2*(-Mz^2 + 32*Mw^2*(1 - Mw^2/Mz^2)*
                  (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                   ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                     (1 - Mw^2/Mz^2)))))*Log[\[Mu]^2/Mt^2]))))/
       (64*Mt^6*Mw^2*(1 - Mw^2/Mz^2)*(4*Mt^2 - Mz^2)*Pi)))/(8*CA*Pi) + 
   (alphaS*(-1 + CA^2)*(-1/9*(alpha*(2 + Log[\[Mu]^2/Mt^2]))/(Mt^2*Pi) + 
      (alpha*(8*(mh^2*Mt^4 - 4*Mt^6) - (mh^2 - 4*Mt^2)*
          (-(mh^4*Log[\[Mu]^2/Mt^2]) - ((-mh^4 + 2*Mt^4)*Log[\[Mu]^2/Mt^2]^2)/
            2) - 2*((mh^2 - 4*Mt^2)*(-mh^4 - (-mh^4 + 2*Mt^4)*
              Log[\[Mu]^2/Mt^2]) + mh*(Sqrt[-mh^2 + 4*Mt^2]*(mh^4 - 2*mh^2*
                Mt^2 - 4*Mt^4)*(Pi + (8*I)*Sqrt[qH] + ((8*I)/3)*qH^(3/2) + 
               ((48*I)/5)*qH^(5/2) + ((64*I)/7)*qH^(7/2) + ((8*I)/9)*
                qH^(9/2) + ((96*I)/11)*qH^(11/2) + ((112*I)/13)*qH^(13/2) + 
               ((16*I)/5)*qH^(15/2) + ((144*I)/17)*qH^(17/2) + ((160*I)/19)*
                qH^(19/2) + ((64*I)/21)*qH^(21/2) + ((192*I)/23)*qH^(23/2) + 
               ((248*I)/25)*qH^(25/2) + ((8*I)/27)*qH^(27/2) + ((240*I)/29)*
                qH^(29/2) + ((256*I)/31)*qH^(31/2) + ((32*I)/11)*qH^(33/2) + 
               ((384*I)/35)*qH^(35/2) + ((304*I)/37)*qH^(37/2) + ((112*I)/39)*
                qH^(39/2) + ((336*I)/41)*qH^(41/2) + ((352*I)/43)*qH^(43/2) + 
               ((16*I)/15)*qH^(45/2) + ((384*I)/47)*qH^(47/2) + ((456*I)/49)*
                qH^(49/2) + ((48*I)/17)*qH^(51/2) + ((432*I)/53)*qH^(53/2) + 
               ((576*I)/55)*qH^(55/2) + ((160*I)/57)*qH^(57/2) + ((480*I)/59)*
                qH^(59/2)) + mh*(mh^2 - 4*Mt^2)*(mh^2 - 2*Mt^2 + mh^2*
                Log[xH] - mh^2*Log[\[Mu]^2/Mt^2]))) - 
         mh*(mh*(mh^2 - 4*Mt^2)*(-1/2*(mh^2*Log[xH]^2) + (mh^2 - 2*Mt^2)*
              Log[\[Mu]^2/Mt^2] - (mh^2*Log[\[Mu]^2/Mt^2]^2)/2 - 
             Log[xH]*(mh^2 - 2*Mt^2 - mh^2*Log[\[Mu]^2/Mt^2])) + 
           Sqrt[-mh^2 + 4*Mt^2]*((-mh^4 + 2*mh^2*Mt^2 + 4*Mt^4)*
              ((32*I)*Sqrt[qH] + ((1376*I)/9)*qH^(3/2) - ((9664*I)/75)*
                qH^(5/2) + ((1005568*I)/735)*qH^(7/2) - ((1901408*I)/405)*
                qH^(9/2) + ((190216832*I)/7623)*qH^(11/2) - ((74383364416*I)/
                 585585)*qH^(13/2) + ((458183589568*I)/675675)*qH^(15/2) - 
               ((3672369429952*I)/1001385)*qH^(17/2) + ((1854913079770496*I)/
                 92147055)*qH^(19/2) - ((6826201259511808*I)/61108047)*
                qH^(21/2) + ((437733567444292864*I)/699700365)*qH^(23/2) - 
               ((147670890941904203168*I)/41829913125)*qH^(25/2) + 
               ((2717310914247761677024*I)/135528918525)*qH^(27/2) - 
               ((483348491051738644551104*I)/4221474832575)*qH^(29/2) + 
               ((1413942548908024067816704*I)/2152168336395)*qH^(31/2) - 
               ((33160361255186416697620864*I)/8759774348325)*qH^(33/2) + 
               ((7013653568307598270584832*I)/320367922875)*qH^(35/2) - 
               ((87191369602758417980401848128*I)/686418277469925)*
                qH^(37/2) + ((4813257145488855479433125723072*I)/
                 6511697713295775)*qH^(39/2) - 
               ((34584215744450365438123814154304*I)/8019167660110035)*
                qH^(41/2) + ((319254837677287299668234109292242304*I)/
                 12657571588390754025)*qH^(43/2) - 
               ((9369453408314681973852585480656576*I)/63379405972803375)*
                qH^(45/2) + ((20908250320355982395344776130297151488*I)/
                 24083183151382580225)*qH^(47/2) - 
               ((8079440660008715680562045080350954183392*I)/
                 1581803965708894152225)*qH^(49/2) + 
               ((4247736429817850504992486615360785186368*I)/
                 141117205104058778595)*qH^(51/2) - 
               ((175748584729912540621796311294502002714432*I)/
                 989229092321250539577)*qH^(53/2) + 
               ((59289471768636985417846635692990060394335488*I)/
                 56460717061731752494725)*qH^(55/2) - 
               ((606107120165204003798688367660608124823314048*I)/
                 97523056742991208854525)*qH^(57/2) + 
               ((658030020551578661822077159114185482779564450432*I)/
                 17867250553808020948557975)*qH^(59/2) + Pi*Log[4] + Pi*
                Log[1 - xH/4] + Pi*Log[xH] + ((-8*I)*Sqrt[qH] - ((8*I)/3)*
                  qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
                 ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
                  qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
                 ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
                 ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
                 ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - ((256*I)/31)*
                  qH^(31/2) - ((32*I)/11)*qH^(33/2) - ((384*I)/35)*
                  qH^(35/2) - ((304*I)/37)*qH^(37/2) - ((112*I)/39)*
                  qH^(39/2) - ((336*I)/41)*qH^(41/2) - ((352*I)/43)*
                  qH^(43/2) - ((16*I)/15)*qH^(45/2) - ((384*I)/47)*
                  qH^(47/2) - ((456*I)/49)*qH^(49/2) - ((48*I)/17)*
                  qH^(51/2) - ((432*I)/53)*qH^(53/2) - ((576*I)/55)*
                  qH^(55/2) - ((160*I)/57)*qH^(57/2) - ((480*I)/59)*
                  qH^(59/2))*Log[xH]) + (-Pi - (8*I)*Sqrt[qH] - ((8*I)/3)*
                qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
               ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
                qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
               ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - ((192*I)/23)*
                qH^(23/2) - ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
               ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - ((32*I)/11)*
                qH^(33/2) - ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
               ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - ((352*I)/43)*
                qH^(43/2) - ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
               ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - ((432*I)/53)*
                qH^(53/2) - ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
               ((480*I)/59)*qH^(59/2))*(mh^4 - 2*mh^2*Mt^2 + (-mh^4 + 
                 2*mh^2*Mt^2 + 4*Mt^4)*Log[\[Mu]^2/Mt^2])))))/
       (64*Mt^4*(mh^2 - 4*Mt^2)*Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
      (alpha*(8*(4*Mt^8 - Mt^6*Mz^2) + (4*Mt^2 - Mz^2)*
          (-8*Mw^2*(1 - Mw^2/Mz^2)*Mz^4*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - 
                Mw^2/Mz^2))) + (-16*Mt^4*Mw^2*(1 - Mw^2/Mz^2)*
              (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/
                    3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) + 
             24*Mw^2*(1 - Mw^2/Mz^2)*Mz^4*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
               ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                 (1 - Mw^2/Mz^2))) + Mt^2*Mz^2*(Mz^2 - 32*Mw^2*
                (1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                 ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                   (1 - Mw^2/Mz^2)))))*Log[\[Mu]^2/Mt^2] + 
           ((2*Mt^6 - 16*Mw^2*(1 - Mw^2/Mz^2)*Mz^4*(Mz^2/(16*Mw^2*
                  (1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                 (4*Mw^2*(1 - Mw^2/Mz^2))) - Mt^2*Mz^2*(Mz^2 - 32*Mw^2*
                 (1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                  ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                    (1 - Mw^2/Mz^2)))))*Log[\[Mu]^2/Mt^2]^2)/2) + 
         Mz*(Sqrt[4*Mt^2 - Mz^2]*(-((-4*Mt^6 + 16*Mw^2*(1 - Mw^2/Mz^2)*Mz^4*
                 (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                  ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                    (1 - Mw^2/Mz^2))) + Mt^2*Mz^2*(Mz^2 - 64*Mw^2*
                   (1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                    ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                      (1 - Mw^2/Mz^2)))) - 2*Mt^4*(Mz^2 - 16*Mw^2*
                   (1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                    ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                      (1 - Mw^2/Mz^2)))))*((32*I)*Sqrt[qZ] + ((1376*I)/9)*
                 qZ^(3/2) - ((9664*I)/75)*qZ^(5/2) + ((1005568*I)/735)*
                 qZ^(7/2) - ((1901408*I)/405)*qZ^(9/2) + ((190216832*I)/7623)*
                 qZ^(11/2) - ((74383364416*I)/585585)*qZ^(13/2) + 
                ((458183589568*I)/675675)*qZ^(15/2) - ((3672369429952*I)/
                  1001385)*qZ^(17/2) + ((1854913079770496*I)/92147055)*
                 qZ^(19/2) - ((6826201259511808*I)/61108047)*qZ^(21/2) + 
                ((437733567444292864*I)/699700365)*qZ^(23/2) - 
                ((147670890941904203168*I)/41829913125)*qZ^(25/2) + 
                ((2717310914247761677024*I)/135528918525)*qZ^(27/2) - 
                ((483348491051738644551104*I)/4221474832575)*qZ^(29/2) + 
                ((1413942548908024067816704*I)/2152168336395)*qZ^(31/2) - 
                ((33160361255186416697620864*I)/8759774348325)*qZ^(33/2) + 
                ((7013653568307598270584832*I)/320367922875)*qZ^(35/2) - 
                ((87191369602758417980401848128*I)/686418277469925)*
                 qZ^(37/2) + ((4813257145488855479433125723072*I)/
                  6511697713295775)*qZ^(39/2) - 
                ((34584215744450365438123814154304*I)/8019167660110035)*
                 qZ^(41/2) + ((319254837677287299668234109292242304*I)/
                  12657571588390754025)*qZ^(43/2) - 
                ((9369453408314681973852585480656576*I)/63379405972803375)*
                 qZ^(45/2) + ((20908250320355982395344776130297151488*I)/
                  24083183151382580225)*qZ^(47/2) - 
                ((8079440660008715680562045080350954183392*I)/
                  1581803965708894152225)*qZ^(49/2) + 
                ((4247736429817850504992486615360785186368*I)/
                  141117205104058778595)*qZ^(51/2) - 
                ((175748584729912540621796311294502002714432*I)/
                  989229092321250539577)*qZ^(53/2) + 
                ((59289471768636985417846635692990060394335488*I)/
                  56460717061731752494725)*qZ^(55/2) - 
                ((606107120165204003798688367660608124823314048*I)/
                  97523056742991208854525)*qZ^(57/2) + 
                ((658030020551578661822077159114185482779564450432*I)/
                  17867250553808020948557975)*qZ^(59/2) + Pi*Log[4] + 
                Pi*Log[1 - xZ/4] + Pi*Log[xZ] + ((-8*I)*Sqrt[qZ] - 
                  ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*
                   qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
                  ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
                  ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
                  ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
                  ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
                  ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
                  ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
                  ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
                  ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
                  ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
                  ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
                  ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
                  ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2))*
                 Log[xZ])) - (-Pi - (8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
               ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*
                qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
               ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*
                qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
               ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*
                qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
               ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*
                qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
               ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*
                qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
               ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*
                qZ^(59/2))*(-24*Mw^2*(1 - Mw^2/Mz^2)*Mz^4*
                (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/
                      3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) + 2*Mt^4*
                (Mz^2 - 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - 
                      Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                    (4*Mw^2*(1 - Mw^2/Mz^2)))) + Mt^2*Mz^2*(-Mz^2 + 
                 80*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                   ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                     (1 - Mw^2/Mz^2)))) + (-4*Mt^6 + 16*Mw^2*(1 - Mw^2/Mz^2)*
                  Mz^4*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                   ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                     (1 - Mw^2/Mz^2))) + Mt^2*Mz^2*(Mz^2 - 64*Mw^2*
                    (1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                     ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                       (1 - Mw^2/Mz^2)))) - 2*Mt^4*(Mz^2 - 16*Mw^2*
                    (1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                     ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                       (1 - Mw^2/Mz^2)))))*Log[\[Mu]^2/Mt^2])) + 
           Mz*(-4*Mt^2 + Mz^2)*(8*Mw^2*(1 - Mw^2/Mz^2)*(2*Mt^2 - Mz^2)*
              (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/
                    3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) + 
             ((-16*Mw^2*(1 - Mw^2/Mz^2)*Mz^2*(Mz^2/(16*Mw^2*(1 - Mw^2/
                      Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                   (4*Mw^2*(1 - Mw^2/Mz^2))) + Mt^2*(-Mz^2 + 32*Mw^2*
                   (1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                    ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                      (1 - Mw^2/Mz^2)))))*Log[xZ]^2)/2 + 
             (-2*Mt^4 + 24*Mw^2*(1 - Mw^2/Mz^2)*Mz^2*(Mz^2/(16*Mw^2*
                   (1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                  (4*Mw^2*(1 - Mw^2/Mz^2))) + Mt^2*(Mz^2 - 64*Mw^2*
                  (1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                   ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                     (1 - Mw^2/Mz^2)))))*Log[\[Mu]^2/Mt^2] + 
             ((-16*Mw^2*(1 - Mw^2/Mz^2)*Mz^2*(Mz^2/(16*Mw^2*(1 - Mw^2/
                      Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                   (4*Mw^2*(1 - Mw^2/Mz^2))) + Mt^2*(-Mz^2 + 32*Mw^2*
                   (1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                    ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                      (1 - Mw^2/Mz^2)))))*Log[\[Mu]^2/Mt^2]^2)/2 - 
             Log[xZ]*(-2*Mt^4 + 24*Mw^2*(1 - Mw^2/Mz^2)*Mz^2*
                (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/
                      3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) + Mt^2*
                (Mz^2 - 64*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - 
                      Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                    (4*Mw^2*(1 - Mw^2/Mz^2)))) + (-16*Mw^2*(1 - Mw^2/Mz^2)*
                  Mz^2*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                   ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                     (1 - Mw^2/Mz^2))) + Mt^2*(-Mz^2 + 32*Mw^2*(1 - 
                     Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                     ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                       (1 - Mw^2/Mz^2)))))*Log[\[Mu]^2/Mt^2]))) + 
         2*((4*Mt^2 - Mz^2)*(-16*Mt^4*Mw^2*(1 - Mw^2/Mz^2)*
              (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/
                    3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) + 
             24*Mw^2*(1 - Mw^2/Mz^2)*Mz^4*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
               ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                 (1 - Mw^2/Mz^2))) + Mt^2*Mz^2*(Mz^2 - 32*Mw^2*
                (1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                 ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                   (1 - Mw^2/Mz^2)))) + (2*Mt^6 - 16*Mw^2*(1 - Mw^2/Mz^2)*
                Mz^4*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                 ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                   (1 - Mw^2/Mz^2))) - Mt^2*Mz^2*(Mz^2 - 32*Mw^2*
                  (1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                   ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                     (1 - Mw^2/Mz^2)))))*Log[\[Mu]^2/Mt^2]) + 
           Mz*(-(Sqrt[4*Mt^2 - Mz^2]*(-4*Mt^6 + 16*Mw^2*(1 - Mw^2/Mz^2)*Mz^4*
                 (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                  ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                    (1 - Mw^2/Mz^2))) + Mt^2*Mz^2*(Mz^2 - 64*Mw^2*
                   (1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                    ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                      (1 - Mw^2/Mz^2)))) - 2*Mt^4*(Mz^2 - 16*Mw^2*
                   (1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                    ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                      (1 - Mw^2/Mz^2)))))*(-Pi - (8*I)*Sqrt[qZ] - 
                ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*
                 qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
                ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*
                 qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
                ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
                ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*
                 qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
                ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
                ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
                ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
                ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
                ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
                ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2))) + 
             Mz*(-4*Mt^2 + Mz^2)*(-2*Mt^4 + 24*Mw^2*(1 - Mw^2/Mz^2)*Mz^2*
                (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/
                      3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) + Mt^2*
                (Mz^2 - 64*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - 
                      Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                    (4*Mw^2*(1 - Mw^2/Mz^2)))) - (-16*Mw^2*(1 - Mw^2/Mz^2)*
                  Mz^2*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                   ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                     (1 - Mw^2/Mz^2))) + Mt^2*(-Mz^2 + 32*Mw^2*(1 - 
                     Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                     ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                       (1 - Mw^2/Mz^2)))))*Log[xZ] + (-16*Mw^2*
                  (1 - Mw^2/Mz^2)*Mz^2*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                   ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                     (1 - Mw^2/Mz^2))) + Mt^2*(-Mz^2 + 32*Mw^2*(1 - 
                     Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                     ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                       (1 - Mw^2/Mz^2)))))*Log[\[Mu]^2/Mt^2])))))/
       (64*Mt^6*Mw^2*(1 - Mw^2/Mz^2)*(4*Mt^2 - Mz^2)*Pi) - 
      (alpha*(-12*Mt^6 - 36*Mt^2*Mw^4 - (6*I)*Mt^6*Pi + (12*I)*Mt^4*Mw^2*Pi - 
         (18*I)*Mt^2*Mw^4*Pi + (12*I)*Mw^6*Pi + 4*Mt^6*Pi^2 + 
         12*Mt^2*Mw^4*Pi^2 - 16*Mw^6*Pi^2 + 6*Mt^6*Log[1 - xW] - 
         12*Mt^4*Mw^2*Log[1 - xW] + 18*Mt^2*Mw^4*Log[1 - xW] - 
         12*Mw^6*Log[1 - xW] + (12*I)*Mt^6*Pi*Log[1 - xW] + 
         (36*I)*Mt^2*Mw^4*Pi*Log[1 - xW] - (48*I)*Mw^6*Pi*Log[1 - xW] - 
         6*Mt^6*Log[1 - xW]^2 - 18*Mt^2*Mw^4*Log[1 - xW]^2 + 
         24*Mw^6*Log[1 - xW]^2 + 6*Mt^4*Mw^2*Log[xW] + 6*Mt^2*Mw^4*Log[xW] + 
         12*Mw^6*Log[xW] + 9*Mt^2*Mw^4*Log[xW]^2 - 12*Mw^6*Log[xW]^2 - 
         6*Mt^6*Log[\[Mu]^2/Mt^2] + 6*Mt^4*Mw^2*Log[\[Mu]^2/Mt^2] - 
         24*Mt^2*Mw^4*Log[\[Mu]^2/Mt^2] - (6*I)*Mt^6*Pi*Log[\[Mu]^2/Mt^2] - 
         (18*I)*Mt^2*Mw^4*Pi*Log[\[Mu]^2/Mt^2] + (24*I)*Mw^6*Pi*
          Log[\[Mu]^2/Mt^2] + 6*Mt^6*Log[1 - xW]*Log[\[Mu]^2/Mt^2] + 
         18*Mt^2*Mw^4*Log[1 - xW]*Log[\[Mu]^2/Mt^2] - 24*Mw^6*Log[1 - xW]*
          Log[\[Mu]^2/Mt^2] - 18*Mt^2*Mw^4*Log[xW]*Log[\[Mu]^2/Mt^2] + 
         24*Mw^6*Log[xW]*Log[\[Mu]^2/Mt^2] - 3*Mt^6*Log[\[Mu]^2/Mt^2]^2 + 
         6*Mt^6*(Log[1 - xW]*Log[xW] + PolyLog[2, xW]) + 
         18*Mt^2*Mw^4*(Log[1 - xW]*Log[xW] + PolyLog[2, xW]) - 
         24*Mw^6*(Log[1 - xW]*Log[xW] + PolyLog[2, xW])))/
       (192*Mt^6*Mw^2*(1 - Mw^2/Mz^2)*Pi)))/(8*CA*Pi)) + 
 (3*alphaS*(-1 + CA^2)*
   ((alpha*(8 + 4*Log[\[Mu]^2/Mt^2] + Log[\[Mu]^2/Mt^2]^2))/(18*Pi) + 
    (alpha*(14*Mt^4*Sqrt[-mh^2 + 4*Mt^2] + Sqrt[-mh^2 + 4*Mt^2]*
        ((-mh^4 + 4*mh^2*Mt^2)*Log[\[Mu]^2/Mt^2] + 
         ((mh^4 - 4*mh^2*Mt^2 + 2*Mt^4)*Log[\[Mu]^2/Mt^2]^2)/2) + 
       mh*((mh^4 - 6*mh^2*Mt^2 + 8*Mt^4)*((32*I)*Sqrt[qH] + 
           ((1376*I)/9)*qH^(3/2) - ((9664*I)/75)*qH^(5/2) + 
           ((1005568*I)/735)*qH^(7/2) - ((1901408*I)/405)*qH^(9/2) + 
           ((190216832*I)/7623)*qH^(11/2) - ((74383364416*I)/585585)*
            qH^(13/2) + ((458183589568*I)/675675)*qH^(15/2) - 
           ((3672369429952*I)/1001385)*qH^(17/2) + 
           ((1854913079770496*I)/92147055)*qH^(19/2) - 
           ((6826201259511808*I)/61108047)*qH^(21/2) + 
           ((437733567444292864*I)/699700365)*qH^(23/2) - 
           ((147670890941904203168*I)/41829913125)*qH^(25/2) + 
           ((2717310914247761677024*I)/135528918525)*qH^(27/2) - 
           ((483348491051738644551104*I)/4221474832575)*qH^(29/2) + 
           ((1413942548908024067816704*I)/2152168336395)*qH^(31/2) - 
           ((33160361255186416697620864*I)/8759774348325)*qH^(33/2) + 
           ((7013653568307598270584832*I)/320367922875)*qH^(35/2) - 
           ((87191369602758417980401848128*I)/686418277469925)*qH^(37/2) + 
           ((4813257145488855479433125723072*I)/6511697713295775)*qH^(39/2) - 
           ((34584215744450365438123814154304*I)/8019167660110035)*
            qH^(41/2) + ((319254837677287299668234109292242304*I)/
             12657571588390754025)*qH^(43/2) - 
           ((9369453408314681973852585480656576*I)/63379405972803375)*
            qH^(45/2) + ((20908250320355982395344776130297151488*I)/
             24083183151382580225)*qH^(47/2) - 
           ((8079440660008715680562045080350954183392*I)/
             1581803965708894152225)*qH^(49/2) + 
           ((4247736429817850504992486615360785186368*I)/
             141117205104058778595)*qH^(51/2) - 
           ((175748584729912540621796311294502002714432*I)/
             989229092321250539577)*qH^(53/2) + 
           ((59289471768636985417846635692990060394335488*I)/
             56460717061731752494725)*qH^(55/2) - 
           ((606107120165204003798688367660608124823314048*I)/
             97523056742991208854525)*qH^(57/2) + 
           ((658030020551578661822077159114185482779564450432*I)/
             17867250553808020948557975)*qH^(59/2) + Pi*Log[4] + 
           Pi*Log[1 - xH/4] + Pi*Log[xH] + ((-8*I)*Sqrt[qH] - 
             ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
             ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
              qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
             ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
             ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
             ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
             ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
             ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
             ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
             ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
             ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
             ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
             ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
             ((480*I)/59)*qH^(59/2))*Log[xH] - (-Pi - (8*I)*Sqrt[qH] - 
             ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
             ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
              qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
             ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
             ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
             ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
             ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
             ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
             ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
             ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
             ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
             ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
             ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
             ((480*I)/59)*qH^(59/2))*(1 - Log[\[Mu]^2/Mt^2])) + 
         mh*Sqrt[-mh^2 + 4*Mt^2]*(((-mh^2 + 4*Mt^2)*Log[xH]^2)/2 + 
           (mh^2 - 6*Mt^2)*Log[\[Mu]^2/Mt^2] + ((-mh^2 + 4*Mt^2)*
             Log[\[Mu]^2/Mt^2]^2)/2 - Log[xH]*(mh^2 - 6*Mt^2 + 
             (-mh^2 + 4*Mt^2)*Log[\[Mu]^2/Mt^2]))) + 
       3*(Sqrt[-mh^2 + 4*Mt^2]*(-mh^4 + 4*mh^2*Mt^2 + 
           (mh^4 - 4*mh^2*Mt^2 + 2*Mt^4)*Log[\[Mu]^2/Mt^2]) + 
         mh*((mh^4 - 6*mh^2*Mt^2 + 8*Mt^4)*(-Pi - (8*I)*Sqrt[qH] - 
             ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
             ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
              qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
             ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
             ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
             ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
             ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
             ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
             ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
             ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
             ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
             ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
             ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
             ((480*I)/59)*qH^(59/2)) + mh*Sqrt[-mh^2 + 4*Mt^2]*
            (mh^2 - 6*Mt^2 - (-mh^2 + 4*Mt^2)*Log[xH] + (-mh^2 + 4*Mt^2)*
              Log[\[Mu]^2/Mt^2])))))/(64*Mt^2*Sqrt[-mh^2 + 4*Mt^2]*Mw^2*
      (1 - Mw^2/Mz^2)*Pi) + 
    (alpha*(2*Mt^4*Sqrt[4*Mt^2 - Mz^2]*(3*Mt^2 - 
         4*(-Mt^2 - 8*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - 
                Mw^2/Mz^2))))) - 
       (Mt^2 - 2*(-Mt^2 - 8*Mw^2*(1 - Mw^2/Mz^2)*
            (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^
                2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2)))))*
        (Sqrt[4*Mt^2 - Mz^2]*(-4*Mt^2*Mz^2 + Mz^4 + 
           (-2*Mt^4 + 4*Mt^2*Mz^2 - Mz^4)*Log[\[Mu]^2/Mt^2]) + 
         Mz*((8*Mt^4 - 6*Mt^2*Mz^2 + Mz^4)*(Pi + (8*I)*Sqrt[qZ] + 
             ((8*I)/3)*qZ^(3/2) + ((48*I)/5)*qZ^(5/2) + ((64*I)/7)*qZ^(7/2) + 
             ((8*I)/9)*qZ^(9/2) + ((96*I)/11)*qZ^(11/2) + ((112*I)/13)*
              qZ^(13/2) + ((16*I)/5)*qZ^(15/2) + ((144*I)/17)*qZ^(17/2) + 
             ((160*I)/19)*qZ^(19/2) + ((64*I)/21)*qZ^(21/2) + 
             ((192*I)/23)*qZ^(23/2) + ((248*I)/25)*qZ^(25/2) + 
             ((8*I)/27)*qZ^(27/2) + ((240*I)/29)*qZ^(29/2) + 
             ((256*I)/31)*qZ^(31/2) + ((32*I)/11)*qZ^(33/2) + 
             ((384*I)/35)*qZ^(35/2) + ((304*I)/37)*qZ^(37/2) + 
             ((112*I)/39)*qZ^(39/2) + ((336*I)/41)*qZ^(41/2) + 
             ((352*I)/43)*qZ^(43/2) + ((16*I)/15)*qZ^(45/2) + 
             ((384*I)/47)*qZ^(47/2) + ((456*I)/49)*qZ^(49/2) + 
             ((48*I)/17)*qZ^(51/2) + ((432*I)/53)*qZ^(53/2) + 
             ((576*I)/55)*qZ^(55/2) + ((160*I)/57)*qZ^(57/2) + 
             ((480*I)/59)*qZ^(59/2)) + Mz*Sqrt[4*Mt^2 - Mz^2]*
            (6*Mt^2 - Mz^2 - (-4*Mt^2 + Mz^2)*Log[xZ] + (-4*Mt^2 + Mz^2)*
              Log[\[Mu]^2/Mt^2]))) - (Mt^2 + 8*Mw^2*(1 - Mw^2/Mz^2)*
          (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*
             Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))))*
        (Sqrt[4*Mt^2 - Mz^2]*((-4*Mt^2*Mz^2 + Mz^4)*Log[\[Mu]^2/Mt^2] + 
           ((-2*Mt^4 + 4*Mt^2*Mz^2 - Mz^4)*Log[\[Mu]^2/Mt^2]^2)/2) + 
         Mz*((8*Mt^4 - 6*Mt^2*Mz^2 + Mz^4)*((-32*I)*Sqrt[qZ] - 
             ((1376*I)/9)*qZ^(3/2) + ((9664*I)/75)*qZ^(5/2) - 
             ((1005568*I)/735)*qZ^(7/2) + ((1901408*I)/405)*qZ^(9/2) - 
             ((190216832*I)/7623)*qZ^(11/2) + ((74383364416*I)/585585)*
              qZ^(13/2) - ((458183589568*I)/675675)*qZ^(15/2) + 
             ((3672369429952*I)/1001385)*qZ^(17/2) - ((1854913079770496*I)/
               92147055)*qZ^(19/2) + ((6826201259511808*I)/61108047)*
              qZ^(21/2) - ((437733567444292864*I)/699700365)*qZ^(23/2) + 
             ((147670890941904203168*I)/41829913125)*qZ^(25/2) - 
             ((2717310914247761677024*I)/135528918525)*qZ^(27/2) + 
             ((483348491051738644551104*I)/4221474832575)*qZ^(29/2) - 
             ((1413942548908024067816704*I)/2152168336395)*qZ^(31/2) + 
             ((33160361255186416697620864*I)/8759774348325)*qZ^(33/2) - 
             ((7013653568307598270584832*I)/320367922875)*qZ^(35/2) + 
             ((87191369602758417980401848128*I)/686418277469925)*qZ^(37/2) - 
             ((4813257145488855479433125723072*I)/6511697713295775)*
              qZ^(39/2) + ((34584215744450365438123814154304*I)/
               8019167660110035)*qZ^(41/2) - 
             ((319254837677287299668234109292242304*I)/12657571588390754025)*
              qZ^(43/2) + ((9369453408314681973852585480656576*I)/
               63379405972803375)*qZ^(45/2) - 
             ((20908250320355982395344776130297151488*I)/
               24083183151382580225)*qZ^(47/2) + 
             ((8079440660008715680562045080350954183392*I)/
               1581803965708894152225)*qZ^(49/2) - 
             ((4247736429817850504992486615360785186368*I)/
               141117205104058778595)*qZ^(51/2) + 
             ((175748584729912540621796311294502002714432*I)/
               989229092321250539577)*qZ^(53/2) - 
             ((59289471768636985417846635692990060394335488*I)/
               56460717061731752494725)*qZ^(55/2) + 
             ((606107120165204003798688367660608124823314048*I)/
               97523056742991208854525)*qZ^(57/2) - 
             ((658030020551578661822077159114185482779564450432*I)/
               17867250553808020948557975)*qZ^(59/2) - Pi*Log[4] - 
             Pi*Log[1 - xZ/4] - Pi*Log[xZ] - ((-8*I)*Sqrt[qZ] - ((8*I)/3)*
                qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
               ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
                qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
               ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*
                qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
               ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*
                qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
               ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*
                qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
               ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*
                qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
               ((480*I)/59)*qZ^(59/2))*Log[xZ] + (-Pi - (8*I)*Sqrt[qZ] - 
               ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*
                qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
               ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*
                qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
               ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*
                qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
               ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*
                qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
               ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*
                qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
               ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*
                qZ^(57/2) - ((480*I)/59)*qZ^(59/2))*(1 - Log[\[Mu]^2/
                 Mt^2])) + Mz*Sqrt[4*Mt^2 - Mz^2]*
            (((-4*Mt^2 + Mz^2)*Log[xZ]^2)/2 + (6*Mt^2 - Mz^2)*
              Log[\[Mu]^2/Mt^2] + ((-4*Mt^2 + Mz^2)*Log[\[Mu]^2/Mt^2]^2)/2 - 
             Log[xZ]*(6*Mt^2 - Mz^2 + (-4*Mt^2 + Mz^2)*Log[\[Mu]^2/
                  Mt^2]))))))/(64*Mt^4*Mw^2*(1 - Mw^2/Mz^2)*
      Sqrt[4*Mt^2 - Mz^2]*Pi) + 
    (alpha*(2*Mt^4*(3*Mt^2 - 4*(-Mt^2 - 2*Mw^2)) - 
       2*(Mt^2 - 2*(-Mt^2 - 2*Mw^2))*(Mt^4 + Mt^2*Mw^2 - I*Mt^4*Pi + 
         (2*I)*Mt^2*Mw^2*Pi - I*Mw^4*Pi + Mt^4*Log[1 - xW] - 
         2*Mt^2*Mw^2*Log[1 - xW] + Mw^4*Log[1 - xW] + 2*Mt^2*Mw^2*Log[xW] - 
         Mw^4*Log[xW] - Mt^4*Log[\[Mu]^2/Mt^2]) - (Mt^2 + 2*Mw^2)*
        (((-Mt^4 - 2*Mt^2*Mw^2 + Mw^4)*Log[xW]^2)/2 + 
         (Mt^4 + 4*Mt^2*Mw^2 - Mw^4)*Log[\[Mu]^2/Mt^2] + 
         ((-Mt^4 - 2*Mt^2*Mw^2 + Mw^4)*Log[\[Mu]^2/Mt^2]^2)/2 - 
         Log[xW]*(Mt^4 + 4*Mt^2*Mw^2 - Mw^4 + (-Mt^4 - 2*Mt^2*Mw^2 + Mw^4)*
            Log[\[Mu]^2/Mt^2]) + (Mt^2 - Mw^2)^2*((4*Pi^2)/3 + 
           (4*I)*Pi*Log[1 - xW] - 2*Log[1 - xW]^2 + Log[xW]^2/2 - 
           ((-2*I)*Pi + 2*Log[1 - xW] - Log[xW])*(1 - Log[\[Mu]^2/Mt^2]) + 
           Log[\[Mu]^2/Mt^2] - Log[\[Mu]^2/Mt^2]^2/2 + 
           2*(Log[1 - xW]*Log[xW] + PolyLog[2, xW])))))/
     (64*Mt^4*Mw^2*(1 - Mw^2/Mz^2)*Pi)))/(8*CA*Pi) - 
 2*Mt^2*(-1/512*(alpha*alphaS*(-1 + CA^2)*(3*Mt^2 + 2*Mw^2 + 
       (32*Mw^2*(1 - Mw^2/Mz^2))/9 + Mz^2/2 + 
       2*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)*(8 + 4*Log[\[Mu]^2/Mt^2] + 
       Log[\[Mu]^2/Mt^2]^2))/(CA*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Pi^2) - 
   (alphaS*(-1 + CA^2)*(2 + Log[\[Mu]^2/Mt^2])*
     ((alpha*(2 + Log[\[Mu]^2/Mt^2]))/(9*Pi) + 
      (alpha*(2*Mt^4*(Mt^2 - 2*(-Mt^2 - 2*Mw^2)) - 2*(Mt^2 + 2*Mw^2)*
          (Mt^4 + Mt^2*Mw^2 - I*Mt^4*Pi + (2*I)*Mt^2*Mw^2*Pi - I*Mw^4*Pi + 
           Mt^4*Log[1 - xW] - 2*Mt^2*Mw^2*Log[1 - xW] + Mw^4*Log[1 - xW] + 
           2*Mt^2*Mw^2*Log[xW] - Mw^4*Log[xW] - Mt^4*Log[\[Mu]^2/Mt^2])))/
       (64*Mt^4*Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
      (alpha*(6*Mt^4*Sqrt[-mh^2 + 4*Mt^2] + Sqrt[-mh^2 + 4*Mt^2]*
          (-mh^4 + 4*mh^2*Mt^2 + (mh^4 - 4*mh^2*Mt^2 + 2*Mt^4)*
            Log[\[Mu]^2/Mt^2]) + mh*((mh^4 - 6*mh^2*Mt^2 + 8*Mt^4)*
            (-Pi - (8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - ((48*I)/5)*
              qH^(5/2) - ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - 
             ((96*I)/11)*qH^(11/2) - ((112*I)/13)*qH^(13/2) - 
             ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
             ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
             ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
             ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
             ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
             ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
             ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
             ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
             ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
             ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
             ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
             ((480*I)/59)*qH^(59/2)) + mh*Sqrt[-mh^2 + 4*Mt^2]*
            (mh^2 - 6*Mt^2 - (-mh^2 + 4*Mt^2)*Log[xH] + (-mh^2 + 4*Mt^2)*
              Log[\[Mu]^2/Mt^2]))))/(64*Mt^2*Sqrt[-mh^2 + 4*Mt^2]*Mw^2*
        (1 - Mw^2/Mz^2)*Pi) + 
      (alpha*(2*Mt^4*Sqrt[4*Mt^2 - Mz^2]*(Mt^2 - 
           2*(-Mt^2 - 8*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - 
                  Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                (4*Mw^2*(1 - Mw^2/Mz^2))))) - 
         (Mt^2 + 8*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - 
                Mw^2/Mz^2))))*(Sqrt[4*Mt^2 - Mz^2]*(-4*Mt^2*Mz^2 + Mz^4 + 
             (-2*Mt^4 + 4*Mt^2*Mz^2 - Mz^4)*Log[\[Mu]^2/Mt^2]) + 
           Mz*((8*Mt^4 - 6*Mt^2*Mz^2 + Mz^4)*(Pi + (8*I)*Sqrt[qZ] + ((8*I)/3)*
                qZ^(3/2) + ((48*I)/5)*qZ^(5/2) + ((64*I)/7)*qZ^(7/2) + 
               ((8*I)/9)*qZ^(9/2) + ((96*I)/11)*qZ^(11/2) + ((112*I)/13)*
                qZ^(13/2) + ((16*I)/5)*qZ^(15/2) + ((144*I)/17)*qZ^(17/2) + 
               ((160*I)/19)*qZ^(19/2) + ((64*I)/21)*qZ^(21/2) + ((192*I)/23)*
                qZ^(23/2) + ((248*I)/25)*qZ^(25/2) + ((8*I)/27)*qZ^(27/2) + 
               ((240*I)/29)*qZ^(29/2) + ((256*I)/31)*qZ^(31/2) + ((32*I)/11)*
                qZ^(33/2) + ((384*I)/35)*qZ^(35/2) + ((304*I)/37)*qZ^(37/2) + 
               ((112*I)/39)*qZ^(39/2) + ((336*I)/41)*qZ^(41/2) + ((352*I)/43)*
                qZ^(43/2) + ((16*I)/15)*qZ^(45/2) + ((384*I)/47)*qZ^(47/2) + 
               ((456*I)/49)*qZ^(49/2) + ((48*I)/17)*qZ^(51/2) + ((432*I)/53)*
                qZ^(53/2) + ((576*I)/55)*qZ^(55/2) + ((160*I)/57)*qZ^(57/2) + 
               ((480*I)/59)*qZ^(59/2)) + Mz*Sqrt[4*Mt^2 - Mz^2]*
              (6*Mt^2 - Mz^2 - (-4*Mt^2 + Mz^2)*Log[xZ] + (-4*Mt^2 + Mz^2)*
                Log[\[Mu]^2/Mt^2])))))/(64*Mt^4*Mw^2*(1 - Mw^2/Mz^2)*
        Sqrt[4*Mt^2 - Mz^2]*Pi)))/(8*CA*Mt^2*Pi) - 
   (alphaS*(-1 + CA^2)*((alpha*(8 + 4*Log[\[Mu]^2/Mt^2] + 
         Log[\[Mu]^2/Mt^2]^2))/(18*Pi) + 
      (alpha*(14*Mt^4*Sqrt[-mh^2 + 4*Mt^2] + Sqrt[-mh^2 + 4*Mt^2]*
          ((-mh^4 + 4*mh^2*Mt^2)*Log[\[Mu]^2/Mt^2] + 
           ((mh^4 - 4*mh^2*Mt^2 + 2*Mt^4)*Log[\[Mu]^2/Mt^2]^2)/2) + 
         mh*((mh^4 - 6*mh^2*Mt^2 + 8*Mt^4)*((32*I)*Sqrt[qH] + 
             ((1376*I)/9)*qH^(3/2) - ((9664*I)/75)*qH^(5/2) + 
             ((1005568*I)/735)*qH^(7/2) - ((1901408*I)/405)*qH^(9/2) + 
             ((190216832*I)/7623)*qH^(11/2) - ((74383364416*I)/585585)*
              qH^(13/2) + ((458183589568*I)/675675)*qH^(15/2) - 
             ((3672369429952*I)/1001385)*qH^(17/2) + ((1854913079770496*I)/
               92147055)*qH^(19/2) - ((6826201259511808*I)/61108047)*
              qH^(21/2) + ((437733567444292864*I)/699700365)*qH^(23/2) - 
             ((147670890941904203168*I)/41829913125)*qH^(25/2) + 
             ((2717310914247761677024*I)/135528918525)*qH^(27/2) - 
             ((483348491051738644551104*I)/4221474832575)*qH^(29/2) + 
             ((1413942548908024067816704*I)/2152168336395)*qH^(31/2) - 
             ((33160361255186416697620864*I)/8759774348325)*qH^(33/2) + 
             ((7013653568307598270584832*I)/320367922875)*qH^(35/2) - 
             ((87191369602758417980401848128*I)/686418277469925)*qH^(37/2) + 
             ((4813257145488855479433125723072*I)/6511697713295775)*
              qH^(39/2) - ((34584215744450365438123814154304*I)/
               8019167660110035)*qH^(41/2) + 
             ((319254837677287299668234109292242304*I)/12657571588390754025)*
              qH^(43/2) - ((9369453408314681973852585480656576*I)/
               63379405972803375)*qH^(45/2) + 
             ((20908250320355982395344776130297151488*I)/
               24083183151382580225)*qH^(47/2) - 
             ((8079440660008715680562045080350954183392*I)/
               1581803965708894152225)*qH^(49/2) + 
             ((4247736429817850504992486615360785186368*I)/
               141117205104058778595)*qH^(51/2) - 
             ((175748584729912540621796311294502002714432*I)/
               989229092321250539577)*qH^(53/2) + 
             ((59289471768636985417846635692990060394335488*I)/
               56460717061731752494725)*qH^(55/2) - 
             ((606107120165204003798688367660608124823314048*I)/
               97523056742991208854525)*qH^(57/2) + 
             ((658030020551578661822077159114185482779564450432*I)/
               17867250553808020948557975)*qH^(59/2) + Pi*Log[4] + 
             Pi*Log[1 - xH/4] + Pi*Log[xH] + ((-8*I)*Sqrt[qH] - ((8*I)/3)*
                qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
               ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
                qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
               ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - ((192*I)/23)*
                qH^(23/2) - ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
               ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - ((32*I)/11)*
                qH^(33/2) - ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
               ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - ((352*I)/43)*
                qH^(43/2) - ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
               ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - ((432*I)/53)*
                qH^(53/2) - ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
               ((480*I)/59)*qH^(59/2))*Log[xH] - (-Pi - (8*I)*Sqrt[qH] - 
               ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*
                qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - 
               ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*
                qH^(17/2) - ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
               ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - ((8*I)/27)*
                qH^(27/2) - ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
               ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - ((304*I)/37)*
                qH^(37/2) - ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
               ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - ((384*I)/47)*
                qH^(47/2) - ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
               ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - ((160*I)/57)*
                qH^(57/2) - ((480*I)/59)*qH^(59/2))*(1 - Log[\[Mu]^2/
                 Mt^2])) + mh*Sqrt[-mh^2 + 4*Mt^2]*
            (((-mh^2 + 4*Mt^2)*Log[xH]^2)/2 + (mh^2 - 6*Mt^2)*
              Log[\[Mu]^2/Mt^2] + ((-mh^2 + 4*Mt^2)*Log[\[Mu]^2/Mt^2]^2)/2 - 
             Log[xH]*(mh^2 - 6*Mt^2 + (-mh^2 + 4*Mt^2)*Log[\[Mu]^2/Mt^2]))) + 
         3*(Sqrt[-mh^2 + 4*Mt^2]*(-mh^4 + 4*mh^2*Mt^2 + 
             (mh^4 - 4*mh^2*Mt^2 + 2*Mt^4)*Log[\[Mu]^2/Mt^2]) + 
           mh*((mh^4 - 6*mh^2*Mt^2 + 8*Mt^4)*(-Pi - (8*I)*Sqrt[qH] - 
               ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*
                qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - 
               ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*
                qH^(17/2) - ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
               ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - ((8*I)/27)*
                qH^(27/2) - ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
               ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - ((304*I)/37)*
                qH^(37/2) - ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
               ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - ((384*I)/47)*
                qH^(47/2) - ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
               ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - ((160*I)/57)*
                qH^(57/2) - ((480*I)/59)*qH^(59/2)) + mh*Sqrt[-mh^2 + 4*Mt^2]*
              (mh^2 - 6*Mt^2 - (-mh^2 + 4*Mt^2)*Log[xH] + (-mh^2 + 4*Mt^2)*
                Log[\[Mu]^2/Mt^2])))))/(64*Mt^2*Sqrt[-mh^2 + 4*Mt^2]*Mw^2*
        (1 - Mw^2/Mz^2)*Pi) + 
      (alpha*(2*Mt^4*Sqrt[4*Mt^2 - Mz^2]*(3*Mt^2 - 
           4*(-Mt^2 - 8*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - 
                  Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                (4*Mw^2*(1 - Mw^2/Mz^2))))) - 
         (Mt^2 - 2*(-Mt^2 - 8*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*
                 (1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                (4*Mw^2*(1 - Mw^2/Mz^2)))))*(Sqrt[4*Mt^2 - Mz^2]*
            (-4*Mt^2*Mz^2 + Mz^4 + (-2*Mt^4 + 4*Mt^2*Mz^2 - Mz^4)*
              Log[\[Mu]^2/Mt^2]) + Mz*((8*Mt^4 - 6*Mt^2*Mz^2 + Mz^4)*
              (Pi + (8*I)*Sqrt[qZ] + ((8*I)/3)*qZ^(3/2) + ((48*I)/5)*
                qZ^(5/2) + ((64*I)/7)*qZ^(7/2) + ((8*I)/9)*qZ^(9/2) + 
               ((96*I)/11)*qZ^(11/2) + ((112*I)/13)*qZ^(13/2) + ((16*I)/5)*
                qZ^(15/2) + ((144*I)/17)*qZ^(17/2) + ((160*I)/19)*qZ^(19/2) + 
               ((64*I)/21)*qZ^(21/2) + ((192*I)/23)*qZ^(23/2) + ((248*I)/25)*
                qZ^(25/2) + ((8*I)/27)*qZ^(27/2) + ((240*I)/29)*qZ^(29/2) + 
               ((256*I)/31)*qZ^(31/2) + ((32*I)/11)*qZ^(33/2) + ((384*I)/35)*
                qZ^(35/2) + ((304*I)/37)*qZ^(37/2) + ((112*I)/39)*qZ^(39/2) + 
               ((336*I)/41)*qZ^(41/2) + ((352*I)/43)*qZ^(43/2) + ((16*I)/15)*
                qZ^(45/2) + ((384*I)/47)*qZ^(47/2) + ((456*I)/49)*qZ^(49/2) + 
               ((48*I)/17)*qZ^(51/2) + ((432*I)/53)*qZ^(53/2) + ((576*I)/55)*
                qZ^(55/2) + ((160*I)/57)*qZ^(57/2) + ((480*I)/59)*
                qZ^(59/2)) + Mz*Sqrt[4*Mt^2 - Mz^2]*(6*Mt^2 - Mz^2 - 
               (-4*Mt^2 + Mz^2)*Log[xZ] + (-4*Mt^2 + Mz^2)*
                Log[\[Mu]^2/Mt^2]))) - (Mt^2 + 8*Mw^2*(1 - Mw^2/Mz^2)*
            (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^
                2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))))*
          (Sqrt[4*Mt^2 - Mz^2]*((-4*Mt^2*Mz^2 + Mz^4)*Log[\[Mu]^2/Mt^2] + 
             ((-2*Mt^4 + 4*Mt^2*Mz^2 - Mz^4)*Log[\[Mu]^2/Mt^2]^2)/2) + 
           Mz*((8*Mt^4 - 6*Mt^2*Mz^2 + Mz^4)*((-32*I)*Sqrt[qZ] - ((1376*I)/9)*
                qZ^(3/2) + ((9664*I)/75)*qZ^(5/2) - ((1005568*I)/735)*
                qZ^(7/2) + ((1901408*I)/405)*qZ^(9/2) - ((190216832*I)/7623)*
                qZ^(11/2) + ((74383364416*I)/585585)*qZ^(13/2) - 
               ((458183589568*I)/675675)*qZ^(15/2) + ((3672369429952*I)/
                 1001385)*qZ^(17/2) - ((1854913079770496*I)/92147055)*
                qZ^(19/2) + ((6826201259511808*I)/61108047)*qZ^(21/2) - 
               ((437733567444292864*I)/699700365)*qZ^(23/2) + 
               ((147670890941904203168*I)/41829913125)*qZ^(25/2) - 
               ((2717310914247761677024*I)/135528918525)*qZ^(27/2) + 
               ((483348491051738644551104*I)/4221474832575)*qZ^(29/2) - 
               ((1413942548908024067816704*I)/2152168336395)*qZ^(31/2) + 
               ((33160361255186416697620864*I)/8759774348325)*qZ^(33/2) - 
               ((7013653568307598270584832*I)/320367922875)*qZ^(35/2) + 
               ((87191369602758417980401848128*I)/686418277469925)*
                qZ^(37/2) - ((4813257145488855479433125723072*I)/
                 6511697713295775)*qZ^(39/2) + 
               ((34584215744450365438123814154304*I)/8019167660110035)*
                qZ^(41/2) - ((319254837677287299668234109292242304*I)/
                 12657571588390754025)*qZ^(43/2) + 
               ((9369453408314681973852585480656576*I)/63379405972803375)*
                qZ^(45/2) - ((20908250320355982395344776130297151488*I)/
                 24083183151382580225)*qZ^(47/2) + 
               ((8079440660008715680562045080350954183392*I)/
                 1581803965708894152225)*qZ^(49/2) - 
               ((4247736429817850504992486615360785186368*I)/
                 141117205104058778595)*qZ^(51/2) + 
               ((175748584729912540621796311294502002714432*I)/
                 989229092321250539577)*qZ^(53/2) - 
               ((59289471768636985417846635692990060394335488*I)/
                 56460717061731752494725)*qZ^(55/2) + 
               ((606107120165204003798688367660608124823314048*I)/
                 97523056742991208854525)*qZ^(57/2) - 
               ((658030020551578661822077159114185482779564450432*I)/
                 17867250553808020948557975)*qZ^(59/2) - Pi*Log[4] - Pi*
                Log[1 - xZ/4] - Pi*Log[xZ] - ((-8*I)*Sqrt[qZ] - ((8*I)/3)*
                  qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
                 ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
                  qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
                 ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
                 ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
                 ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*
                  qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*
                  qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*
                  qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*
                  qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*
                  qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*
                  qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*
                  qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*
                  qZ^(59/2))*Log[xZ] + (-Pi - (8*I)*Sqrt[qZ] - ((8*I)/3)*
                  qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
                 ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
                  qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
                 ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
                 ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
                 ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*
                  qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*
                  qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*
                  qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*
                  qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*
                  qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*
                  qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*
                  qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*
                  qZ^(59/2))*(1 - Log[\[Mu]^2/Mt^2])) + 
             Mz*Sqrt[4*Mt^2 - Mz^2]*(((-4*Mt^2 + Mz^2)*Log[xZ]^2)/2 + 
               (6*Mt^2 - Mz^2)*Log[\[Mu]^2/Mt^2] + ((-4*Mt^2 + Mz^2)*
                 Log[\[Mu]^2/Mt^2]^2)/2 - Log[xZ]*(6*Mt^2 - Mz^2 + 
                 (-4*Mt^2 + Mz^2)*Log[\[Mu]^2/Mt^2]))))))/
       (64*Mt^4*Mw^2*(1 - Mw^2/Mz^2)*Sqrt[4*Mt^2 - Mz^2]*Pi) + 
      (alpha*(2*Mt^4*(3*Mt^2 - 4*(-Mt^2 - 2*Mw^2)) - 
         2*(Mt^2 - 2*(-Mt^2 - 2*Mw^2))*(Mt^4 + Mt^2*Mw^2 - I*Mt^4*Pi + 
           (2*I)*Mt^2*Mw^2*Pi - I*Mw^4*Pi + Mt^4*Log[1 - xW] - 
           2*Mt^2*Mw^2*Log[1 - xW] + Mw^4*Log[1 - xW] + 2*Mt^2*Mw^2*Log[xW] - 
           Mw^4*Log[xW] - Mt^4*Log[\[Mu]^2/Mt^2]) - (Mt^2 + 2*Mw^2)*
          (((-Mt^4 - 2*Mt^2*Mw^2 + Mw^4)*Log[xW]^2)/2 + 
           (Mt^4 + 4*Mt^2*Mw^2 - Mw^4)*Log[\[Mu]^2/Mt^2] + 
           ((-Mt^4 - 2*Mt^2*Mw^2 + Mw^4)*Log[\[Mu]^2/Mt^2]^2)/2 - 
           Log[xW]*(Mt^4 + 4*Mt^2*Mw^2 - Mw^4 + (-Mt^4 - 2*Mt^2*Mw^2 + Mw^4)*
              Log[\[Mu]^2/Mt^2]) + (Mt^2 - Mw^2)^2*((4*Pi^2)/3 + 
             (4*I)*Pi*Log[1 - xW] - 2*Log[1 - xW]^2 + Log[xW]^2/2 - 
             ((-2*I)*Pi + 2*Log[1 - xW] - Log[xW])*(1 - Log[\[Mu]^2/Mt^2]) + 
             Log[\[Mu]^2/Mt^2] - Log[\[Mu]^2/Mt^2]^2/2 + 
             2*(Log[1 - xW]*Log[xW] + PolyLog[2, xW])))))/
       (64*Mt^4*Mw^2*(1 - Mw^2/Mz^2)*Pi)))/(8*CA*Mt^2*Pi)) - 
 2*Mt^2*((alpha*alphaS*(-1 + CA^2)*(3*Mt^2 + 2*Mw^2 + 
      (32*Mw^2*(1 - Mw^2/Mz^2))/9 + Mz^2/2 + 
      2*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)*(6 + 3*Log[\[Mu]^2/Mt^2] + 
      Log[\[Mu]^2/Mt^2]^2))/(256*CA*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Pi^2) + 
   (alphaS*(-1 + CA^2)*(6 + 4*Log[\[Mu]^2/Mt^2])*
     ((alpha*(2 + Log[\[Mu]^2/Mt^2]))/(9*Pi) + 
      (alpha*(2*Mt^4*(Mt^2 - 2*(-Mt^2 - 2*Mw^2)) - 2*(Mt^2 + 2*Mw^2)*
          (Mt^4 + Mt^2*Mw^2 - I*Mt^4*Pi + (2*I)*Mt^2*Mw^2*Pi - I*Mw^4*Pi + 
           Mt^4*Log[1 - xW] - 2*Mt^2*Mw^2*Log[1 - xW] + Mw^4*Log[1 - xW] + 
           2*Mt^2*Mw^2*Log[xW] - Mw^4*Log[xW] - Mt^4*Log[\[Mu]^2/Mt^2])))/
       (64*Mt^4*Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
      (alpha*(6*Mt^4*Sqrt[-mh^2 + 4*Mt^2] + Sqrt[-mh^2 + 4*Mt^2]*
          (-mh^4 + 4*mh^2*Mt^2 + (mh^4 - 4*mh^2*Mt^2 + 2*Mt^4)*
            Log[\[Mu]^2/Mt^2]) + mh*((mh^4 - 6*mh^2*Mt^2 + 8*Mt^4)*
            (-Pi - (8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - ((48*I)/5)*
              qH^(5/2) - ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - 
             ((96*I)/11)*qH^(11/2) - ((112*I)/13)*qH^(13/2) - 
             ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
             ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
             ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
             ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
             ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
             ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
             ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
             ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
             ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
             ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
             ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
             ((480*I)/59)*qH^(59/2)) + mh*Sqrt[-mh^2 + 4*Mt^2]*
            (mh^2 - 6*Mt^2 - (-mh^2 + 4*Mt^2)*Log[xH] + (-mh^2 + 4*Mt^2)*
              Log[\[Mu]^2/Mt^2]))))/(64*Mt^2*Sqrt[-mh^2 + 4*Mt^2]*Mw^2*
        (1 - Mw^2/Mz^2)*Pi) + 
      (alpha*(2*Mt^4*Sqrt[4*Mt^2 - Mz^2]*(Mt^2 - 
           2*(-Mt^2 - 8*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - 
                  Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                (4*Mw^2*(1 - Mw^2/Mz^2))))) - 
         (Mt^2 + 8*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - 
                Mw^2/Mz^2))))*(Sqrt[4*Mt^2 - Mz^2]*(-4*Mt^2*Mz^2 + Mz^4 + 
             (-2*Mt^4 + 4*Mt^2*Mz^2 - Mz^4)*Log[\[Mu]^2/Mt^2]) + 
           Mz*((8*Mt^4 - 6*Mt^2*Mz^2 + Mz^4)*(Pi + (8*I)*Sqrt[qZ] + ((8*I)/3)*
                qZ^(3/2) + ((48*I)/5)*qZ^(5/2) + ((64*I)/7)*qZ^(7/2) + 
               ((8*I)/9)*qZ^(9/2) + ((96*I)/11)*qZ^(11/2) + ((112*I)/13)*
                qZ^(13/2) + ((16*I)/5)*qZ^(15/2) + ((144*I)/17)*qZ^(17/2) + 
               ((160*I)/19)*qZ^(19/2) + ((64*I)/21)*qZ^(21/2) + ((192*I)/23)*
                qZ^(23/2) + ((248*I)/25)*qZ^(25/2) + ((8*I)/27)*qZ^(27/2) + 
               ((240*I)/29)*qZ^(29/2) + ((256*I)/31)*qZ^(31/2) + ((32*I)/11)*
                qZ^(33/2) + ((384*I)/35)*qZ^(35/2) + ((304*I)/37)*qZ^(37/2) + 
               ((112*I)/39)*qZ^(39/2) + ((336*I)/41)*qZ^(41/2) + ((352*I)/43)*
                qZ^(43/2) + ((16*I)/15)*qZ^(45/2) + ((384*I)/47)*qZ^(47/2) + 
               ((456*I)/49)*qZ^(49/2) + ((48*I)/17)*qZ^(51/2) + ((432*I)/53)*
                qZ^(53/2) + ((576*I)/55)*qZ^(55/2) + ((160*I)/57)*qZ^(57/2) + 
               ((480*I)/59)*qZ^(59/2)) + Mz*Sqrt[4*Mt^2 - Mz^2]*
              (6*Mt^2 - Mz^2 - (-4*Mt^2 + Mz^2)*Log[xZ] + (-4*Mt^2 + Mz^2)*
                Log[\[Mu]^2/Mt^2])))))/(64*Mt^4*Mw^2*(1 - Mw^2/Mz^2)*
        Sqrt[4*Mt^2 - Mz^2]*Pi)))/(16*CA*Mt^2*Pi) + 
   (alphaS*(-1 + CA^2)*((alpha*(8 + 4*Log[\[Mu]^2/Mt^2] + 
         Log[\[Mu]^2/Mt^2]^2))/(18*Pi) + 
      (alpha*(14*Mt^4*Sqrt[-mh^2 + 4*Mt^2] + Sqrt[-mh^2 + 4*Mt^2]*
          ((-mh^4 + 4*mh^2*Mt^2)*Log[\[Mu]^2/Mt^2] + 
           ((mh^4 - 4*mh^2*Mt^2 + 2*Mt^4)*Log[\[Mu]^2/Mt^2]^2)/2) + 
         mh*((mh^4 - 6*mh^2*Mt^2 + 8*Mt^4)*((32*I)*Sqrt[qH] + 
             ((1376*I)/9)*qH^(3/2) - ((9664*I)/75)*qH^(5/2) + 
             ((1005568*I)/735)*qH^(7/2) - ((1901408*I)/405)*qH^(9/2) + 
             ((190216832*I)/7623)*qH^(11/2) - ((74383364416*I)/585585)*
              qH^(13/2) + ((458183589568*I)/675675)*qH^(15/2) - 
             ((3672369429952*I)/1001385)*qH^(17/2) + ((1854913079770496*I)/
               92147055)*qH^(19/2) - ((6826201259511808*I)/61108047)*
              qH^(21/2) + ((437733567444292864*I)/699700365)*qH^(23/2) - 
             ((147670890941904203168*I)/41829913125)*qH^(25/2) + 
             ((2717310914247761677024*I)/135528918525)*qH^(27/2) - 
             ((483348491051738644551104*I)/4221474832575)*qH^(29/2) + 
             ((1413942548908024067816704*I)/2152168336395)*qH^(31/2) - 
             ((33160361255186416697620864*I)/8759774348325)*qH^(33/2) + 
             ((7013653568307598270584832*I)/320367922875)*qH^(35/2) - 
             ((87191369602758417980401848128*I)/686418277469925)*qH^(37/2) + 
             ((4813257145488855479433125723072*I)/6511697713295775)*
              qH^(39/2) - ((34584215744450365438123814154304*I)/
               8019167660110035)*qH^(41/2) + 
             ((319254837677287299668234109292242304*I)/12657571588390754025)*
              qH^(43/2) - ((9369453408314681973852585480656576*I)/
               63379405972803375)*qH^(45/2) + 
             ((20908250320355982395344776130297151488*I)/
               24083183151382580225)*qH^(47/2) - 
             ((8079440660008715680562045080350954183392*I)/
               1581803965708894152225)*qH^(49/2) + 
             ((4247736429817850504992486615360785186368*I)/
               141117205104058778595)*qH^(51/2) - 
             ((175748584729912540621796311294502002714432*I)/
               989229092321250539577)*qH^(53/2) + 
             ((59289471768636985417846635692990060394335488*I)/
               56460717061731752494725)*qH^(55/2) - 
             ((606107120165204003798688367660608124823314048*I)/
               97523056742991208854525)*qH^(57/2) + 
             ((658030020551578661822077159114185482779564450432*I)/
               17867250553808020948557975)*qH^(59/2) + Pi*Log[4] + 
             Pi*Log[1 - xH/4] + Pi*Log[xH] + ((-8*I)*Sqrt[qH] - ((8*I)/3)*
                qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
               ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
                qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
               ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - ((192*I)/23)*
                qH^(23/2) - ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
               ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - ((32*I)/11)*
                qH^(33/2) - ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
               ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - ((352*I)/43)*
                qH^(43/2) - ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
               ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - ((432*I)/53)*
                qH^(53/2) - ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
               ((480*I)/59)*qH^(59/2))*Log[xH] - (-Pi - (8*I)*Sqrt[qH] - 
               ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*
                qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - 
               ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*
                qH^(17/2) - ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
               ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - ((8*I)/27)*
                qH^(27/2) - ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
               ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - ((304*I)/37)*
                qH^(37/2) - ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
               ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - ((384*I)/47)*
                qH^(47/2) - ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
               ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - ((160*I)/57)*
                qH^(57/2) - ((480*I)/59)*qH^(59/2))*(1 - Log[\[Mu]^2/
                 Mt^2])) + mh*Sqrt[-mh^2 + 4*Mt^2]*
            (((-mh^2 + 4*Mt^2)*Log[xH]^2)/2 + (mh^2 - 6*Mt^2)*
              Log[\[Mu]^2/Mt^2] + ((-mh^2 + 4*Mt^2)*Log[\[Mu]^2/Mt^2]^2)/2 - 
             Log[xH]*(mh^2 - 6*Mt^2 + (-mh^2 + 4*Mt^2)*Log[\[Mu]^2/Mt^2]))) + 
         3*(Sqrt[-mh^2 + 4*Mt^2]*(-mh^4 + 4*mh^2*Mt^2 + 
             (mh^4 - 4*mh^2*Mt^2 + 2*Mt^4)*Log[\[Mu]^2/Mt^2]) + 
           mh*((mh^4 - 6*mh^2*Mt^2 + 8*Mt^4)*(-Pi - (8*I)*Sqrt[qH] - 
               ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*
                qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - 
               ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*
                qH^(17/2) - ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
               ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - ((8*I)/27)*
                qH^(27/2) - ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
               ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - ((304*I)/37)*
                qH^(37/2) - ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
               ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - ((384*I)/47)*
                qH^(47/2) - ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
               ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - ((160*I)/57)*
                qH^(57/2) - ((480*I)/59)*qH^(59/2)) + mh*Sqrt[-mh^2 + 4*Mt^2]*
              (mh^2 - 6*Mt^2 - (-mh^2 + 4*Mt^2)*Log[xH] + (-mh^2 + 4*Mt^2)*
                Log[\[Mu]^2/Mt^2])))))/(64*Mt^2*Sqrt[-mh^2 + 4*Mt^2]*Mw^2*
        (1 - Mw^2/Mz^2)*Pi) + 
      (alpha*(2*Mt^4*Sqrt[4*Mt^2 - Mz^2]*(3*Mt^2 - 
           4*(-Mt^2 - 8*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - 
                  Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                (4*Mw^2*(1 - Mw^2/Mz^2))))) - 
         (Mt^2 - 2*(-Mt^2 - 8*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*
                 (1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                (4*Mw^2*(1 - Mw^2/Mz^2)))))*(Sqrt[4*Mt^2 - Mz^2]*
            (-4*Mt^2*Mz^2 + Mz^4 + (-2*Mt^4 + 4*Mt^2*Mz^2 - Mz^4)*
              Log[\[Mu]^2/Mt^2]) + Mz*((8*Mt^4 - 6*Mt^2*Mz^2 + Mz^4)*
              (Pi + (8*I)*Sqrt[qZ] + ((8*I)/3)*qZ^(3/2) + ((48*I)/5)*
                qZ^(5/2) + ((64*I)/7)*qZ^(7/2) + ((8*I)/9)*qZ^(9/2) + 
               ((96*I)/11)*qZ^(11/2) + ((112*I)/13)*qZ^(13/2) + ((16*I)/5)*
                qZ^(15/2) + ((144*I)/17)*qZ^(17/2) + ((160*I)/19)*qZ^(19/2) + 
               ((64*I)/21)*qZ^(21/2) + ((192*I)/23)*qZ^(23/2) + ((248*I)/25)*
                qZ^(25/2) + ((8*I)/27)*qZ^(27/2) + ((240*I)/29)*qZ^(29/2) + 
               ((256*I)/31)*qZ^(31/2) + ((32*I)/11)*qZ^(33/2) + ((384*I)/35)*
                qZ^(35/2) + ((304*I)/37)*qZ^(37/2) + ((112*I)/39)*qZ^(39/2) + 
               ((336*I)/41)*qZ^(41/2) + ((352*I)/43)*qZ^(43/2) + ((16*I)/15)*
                qZ^(45/2) + ((384*I)/47)*qZ^(47/2) + ((456*I)/49)*qZ^(49/2) + 
               ((48*I)/17)*qZ^(51/2) + ((432*I)/53)*qZ^(53/2) + ((576*I)/55)*
                qZ^(55/2) + ((160*I)/57)*qZ^(57/2) + ((480*I)/59)*
                qZ^(59/2)) + Mz*Sqrt[4*Mt^2 - Mz^2]*(6*Mt^2 - Mz^2 - 
               (-4*Mt^2 + Mz^2)*Log[xZ] + (-4*Mt^2 + Mz^2)*
                Log[\[Mu]^2/Mt^2]))) - (Mt^2 + 8*Mw^2*(1 - Mw^2/Mz^2)*
            (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^
                2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))))*
          (Sqrt[4*Mt^2 - Mz^2]*((-4*Mt^2*Mz^2 + Mz^4)*Log[\[Mu]^2/Mt^2] + 
             ((-2*Mt^4 + 4*Mt^2*Mz^2 - Mz^4)*Log[\[Mu]^2/Mt^2]^2)/2) + 
           Mz*((8*Mt^4 - 6*Mt^2*Mz^2 + Mz^4)*((-32*I)*Sqrt[qZ] - ((1376*I)/9)*
                qZ^(3/2) + ((9664*I)/75)*qZ^(5/2) - ((1005568*I)/735)*
                qZ^(7/2) + ((1901408*I)/405)*qZ^(9/2) - ((190216832*I)/7623)*
                qZ^(11/2) + ((74383364416*I)/585585)*qZ^(13/2) - 
               ((458183589568*I)/675675)*qZ^(15/2) + ((3672369429952*I)/
                 1001385)*qZ^(17/2) - ((1854913079770496*I)/92147055)*
                qZ^(19/2) + ((6826201259511808*I)/61108047)*qZ^(21/2) - 
               ((437733567444292864*I)/699700365)*qZ^(23/2) + 
               ((147670890941904203168*I)/41829913125)*qZ^(25/2) - 
               ((2717310914247761677024*I)/135528918525)*qZ^(27/2) + 
               ((483348491051738644551104*I)/4221474832575)*qZ^(29/2) - 
               ((1413942548908024067816704*I)/2152168336395)*qZ^(31/2) + 
               ((33160361255186416697620864*I)/8759774348325)*qZ^(33/2) - 
               ((7013653568307598270584832*I)/320367922875)*qZ^(35/2) + 
               ((87191369602758417980401848128*I)/686418277469925)*
                qZ^(37/2) - ((4813257145488855479433125723072*I)/
                 6511697713295775)*qZ^(39/2) + 
               ((34584215744450365438123814154304*I)/8019167660110035)*
                qZ^(41/2) - ((319254837677287299668234109292242304*I)/
                 12657571588390754025)*qZ^(43/2) + 
               ((9369453408314681973852585480656576*I)/63379405972803375)*
                qZ^(45/2) - ((20908250320355982395344776130297151488*I)/
                 24083183151382580225)*qZ^(47/2) + 
               ((8079440660008715680562045080350954183392*I)/
                 1581803965708894152225)*qZ^(49/2) - 
               ((4247736429817850504992486615360785186368*I)/
                 141117205104058778595)*qZ^(51/2) + 
               ((175748584729912540621796311294502002714432*I)/
                 989229092321250539577)*qZ^(53/2) - 
               ((59289471768636985417846635692990060394335488*I)/
                 56460717061731752494725)*qZ^(55/2) + 
               ((606107120165204003798688367660608124823314048*I)/
                 97523056742991208854525)*qZ^(57/2) - 
               ((658030020551578661822077159114185482779564450432*I)/
                 17867250553808020948557975)*qZ^(59/2) - Pi*Log[4] - Pi*
                Log[1 - xZ/4] - Pi*Log[xZ] - ((-8*I)*Sqrt[qZ] - ((8*I)/3)*
                  qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
                 ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
                  qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
                 ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
                 ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
                 ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*
                  qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*
                  qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*
                  qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*
                  qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*
                  qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*
                  qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*
                  qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*
                  qZ^(59/2))*Log[xZ] + (-Pi - (8*I)*Sqrt[qZ] - ((8*I)/3)*
                  qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
                 ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
                  qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
                 ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
                 ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
                 ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*
                  qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*
                  qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*
                  qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*
                  qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*
                  qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*
                  qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*
                  qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*
                  qZ^(59/2))*(1 - Log[\[Mu]^2/Mt^2])) + 
             Mz*Sqrt[4*Mt^2 - Mz^2]*(((-4*Mt^2 + Mz^2)*Log[xZ]^2)/2 + 
               (6*Mt^2 - Mz^2)*Log[\[Mu]^2/Mt^2] + ((-4*Mt^2 + Mz^2)*
                 Log[\[Mu]^2/Mt^2]^2)/2 - Log[xZ]*(6*Mt^2 - Mz^2 + 
                 (-4*Mt^2 + Mz^2)*Log[\[Mu]^2/Mt^2]))))))/
       (64*Mt^4*Mw^2*(1 - Mw^2/Mz^2)*Sqrt[4*Mt^2 - Mz^2]*Pi) + 
      (alpha*(2*Mt^4*(3*Mt^2 - 4*(-Mt^2 - 2*Mw^2)) - 
         2*(Mt^2 - 2*(-Mt^2 - 2*Mw^2))*(Mt^4 + Mt^2*Mw^2 - I*Mt^4*Pi + 
           (2*I)*Mt^2*Mw^2*Pi - I*Mw^4*Pi + Mt^4*Log[1 - xW] - 
           2*Mt^2*Mw^2*Log[1 - xW] + Mw^4*Log[1 - xW] + 2*Mt^2*Mw^2*Log[xW] - 
           Mw^4*Log[xW] - Mt^4*Log[\[Mu]^2/Mt^2]) - (Mt^2 + 2*Mw^2)*
          (((-Mt^4 - 2*Mt^2*Mw^2 + Mw^4)*Log[xW]^2)/2 + 
           (Mt^4 + 4*Mt^2*Mw^2 - Mw^4)*Log[\[Mu]^2/Mt^2] + 
           ((-Mt^4 - 2*Mt^2*Mw^2 + Mw^4)*Log[\[Mu]^2/Mt^2]^2)/2 - 
           Log[xW]*(Mt^4 + 4*Mt^2*Mw^2 - Mw^4 + (-Mt^4 - 2*Mt^2*Mw^2 + Mw^4)*
              Log[\[Mu]^2/Mt^2]) + (Mt^2 - Mw^2)^2*((4*Pi^2)/3 + 
             (4*I)*Pi*Log[1 - xW] - 2*Log[1 - xW]^2 + Log[xW]^2/2 - 
             ((-2*I)*Pi + 2*Log[1 - xW] - Log[xW])*(1 - Log[\[Mu]^2/Mt^2]) + 
             Log[\[Mu]^2/Mt^2] - Log[\[Mu]^2/Mt^2]^2/2 + 
             2*(Log[1 - xW]*Log[xW] + PolyLog[2, xW])))))/
       (64*Mt^4*Mw^2*(1 - Mw^2/Mz^2)*Pi)))/(4*CA*Mt^2*Pi)) - 
 (alphaS*(-1 + CA^2)*((alpha*(8 + 4*Log[\[Mu]^2/Mt^2] + Log[\[Mu]^2/Mt^2]^2))/
     (18*Pi) + (alpha*(14*Mt^4*Sqrt[-mh^2 + 4*Mt^2] + 
       Sqrt[-mh^2 + 4*Mt^2]*((-mh^4 + 4*mh^2*Mt^2)*Log[\[Mu]^2/Mt^2] + 
         ((mh^4 - 4*mh^2*Mt^2 + 2*Mt^4)*Log[\[Mu]^2/Mt^2]^2)/2) + 
       mh*((mh^4 - 6*mh^2*Mt^2 + 8*Mt^4)*((32*I)*Sqrt[qH] + 
           ((1376*I)/9)*qH^(3/2) - ((9664*I)/75)*qH^(5/2) + 
           ((1005568*I)/735)*qH^(7/2) - ((1901408*I)/405)*qH^(9/2) + 
           ((190216832*I)/7623)*qH^(11/2) - ((74383364416*I)/585585)*
            qH^(13/2) + ((458183589568*I)/675675)*qH^(15/2) - 
           ((3672369429952*I)/1001385)*qH^(17/2) + 
           ((1854913079770496*I)/92147055)*qH^(19/2) - 
           ((6826201259511808*I)/61108047)*qH^(21/2) + 
           ((437733567444292864*I)/699700365)*qH^(23/2) - 
           ((147670890941904203168*I)/41829913125)*qH^(25/2) + 
           ((2717310914247761677024*I)/135528918525)*qH^(27/2) - 
           ((483348491051738644551104*I)/4221474832575)*qH^(29/2) + 
           ((1413942548908024067816704*I)/2152168336395)*qH^(31/2) - 
           ((33160361255186416697620864*I)/8759774348325)*qH^(33/2) + 
           ((7013653568307598270584832*I)/320367922875)*qH^(35/2) - 
           ((87191369602758417980401848128*I)/686418277469925)*qH^(37/2) + 
           ((4813257145488855479433125723072*I)/6511697713295775)*qH^(39/2) - 
           ((34584215744450365438123814154304*I)/8019167660110035)*
            qH^(41/2) + ((319254837677287299668234109292242304*I)/
             12657571588390754025)*qH^(43/2) - 
           ((9369453408314681973852585480656576*I)/63379405972803375)*
            qH^(45/2) + ((20908250320355982395344776130297151488*I)/
             24083183151382580225)*qH^(47/2) - 
           ((8079440660008715680562045080350954183392*I)/
             1581803965708894152225)*qH^(49/2) + 
           ((4247736429817850504992486615360785186368*I)/
             141117205104058778595)*qH^(51/2) - 
           ((175748584729912540621796311294502002714432*I)/
             989229092321250539577)*qH^(53/2) + 
           ((59289471768636985417846635692990060394335488*I)/
             56460717061731752494725)*qH^(55/2) - 
           ((606107120165204003798688367660608124823314048*I)/
             97523056742991208854525)*qH^(57/2) + 
           ((658030020551578661822077159114185482779564450432*I)/
             17867250553808020948557975)*qH^(59/2) + Pi*Log[4] + 
           Pi*Log[1 - xH/4] + Pi*Log[xH] + ((-8*I)*Sqrt[qH] - 
             ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
             ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
              qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
             ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
             ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
             ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
             ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
             ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
             ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
             ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
             ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
             ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
             ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
             ((480*I)/59)*qH^(59/2))*Log[xH] - (-Pi - (8*I)*Sqrt[qH] - 
             ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
             ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
              qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
             ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
             ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
             ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
             ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
             ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
             ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
             ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
             ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
             ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
             ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
             ((480*I)/59)*qH^(59/2))*(1 - Log[\[Mu]^2/Mt^2])) + 
         mh*Sqrt[-mh^2 + 4*Mt^2]*(((-mh^2 + 4*Mt^2)*Log[xH]^2)/2 + 
           (mh^2 - 6*Mt^2)*Log[\[Mu]^2/Mt^2] + ((-mh^2 + 4*Mt^2)*
             Log[\[Mu]^2/Mt^2]^2)/2 - Log[xH]*(mh^2 - 6*Mt^2 + 
             (-mh^2 + 4*Mt^2)*Log[\[Mu]^2/Mt^2]))) + 
       3*(Sqrt[-mh^2 + 4*Mt^2]*(-mh^4 + 4*mh^2*Mt^2 + 
           (mh^4 - 4*mh^2*Mt^2 + 2*Mt^4)*Log[\[Mu]^2/Mt^2]) + 
         mh*((mh^4 - 6*mh^2*Mt^2 + 8*Mt^4)*(-Pi - (8*I)*Sqrt[qH] - 
             ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
             ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
              qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
             ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
             ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
             ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
             ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
             ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
             ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
             ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
             ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
             ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
             ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
             ((480*I)/59)*qH^(59/2)) + mh*Sqrt[-mh^2 + 4*Mt^2]*
            (mh^2 - 6*Mt^2 - (-mh^2 + 4*Mt^2)*Log[xH] + (-mh^2 + 4*Mt^2)*
              Log[\[Mu]^2/Mt^2])))))/(64*Mt^2*Sqrt[-mh^2 + 4*Mt^2]*Mw^2*
      (1 - Mw^2/Mz^2)*Pi) + 2*Mt^2*((2*alpha*(3 + 2*Log[\[Mu]^2/Mt^2]))/
       (9*Mt^2*Pi) + (alpha*CA*Mt^2*(1 + Log[\[Mu]^2/Mt^2] + 
         Log[\[Mu]^2/Mt^2]^2))/(4*mh^2*Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
      (alpha*((-8*Mt^4)/(Mw^2*(1 - Mw^2/Mz^2)) + 
         (Mz^2*(-8*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
              ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                (1 - Mw^2/Mz^2))) + (Mt^2 - 16*Mw^2*(1 - Mw^2/Mz^2)*(
                Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/
                     3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))))*Log[xZ] - 
            (Mt^2 - 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
                ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                  (1 - Mw^2/Mz^2))))*Log[\[Mu]^2/Mt^2]))/
          (Mw^2*(1 - Mw^2/Mz^2)) + 8*Mz^2*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
           ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2)))*
          (-Log[xZ]^2 - Log[xZ]*(1 - 2*Log[\[Mu]^2/Mt^2]) + 
           Log[\[Mu]^2/Mt^2] - Log[\[Mu]^2/Mt^2]^2) + 
         2*(-4*Mz^2*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2)))*
            Log[\[Mu]^2/Mt^2] + ((-(Mt^4/(Mw^2*(1 - Mw^2/Mz^2))) + 
              8*Mz^2*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
                ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                  (1 - Mw^2/Mz^2))))*Log[\[Mu]^2/Mt^2]^2)/2) + 
         (16*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - 
                Mw^2/Mz^2))) + (Mt^2 - 16*Mw^2*(1 - Mw^2/Mz^2)*
              (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/
                    3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))))*
            (-(Mz*Sqrt[4*Mt^2 - Mz^2]*Pi) + Mz*Sqrt[4*Mt^2 - Mz^2]*
              ((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - 
               ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*
                qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
               ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*
                qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
               ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*
                qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
               ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*
                qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
               ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*
                qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
               ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2)) - 
             Mz^2*Log[xZ] + 2*Mt^2*Log[\[Mu]^2/Mt^2]))/
          (Mw^2*(1 - Mw^2/Mz^2)) + 
         2*(-((Mz^2*(-Mt^2 + Mz^2 - 4*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2))/
             (Mw^2*(1 - Mw^2/Mz^2))) + (2*Mt^2*(Mt^2 - 16*Mw^2*(1 - 
                Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
                ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                  (1 - Mw^2/Mz^2)))))/(Mw^2*(1 - Mw^2/Mz^2)) + 
           (Mz^2*(-Mt^2 + 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*
                  (1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                 (4*Mw^2*(1 - Mw^2/Mz^2)))))/(Mw^2*(1 - Mw^2/Mz^2)) - 
           (2*Mz*(Mt^4 + 16*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*
                  (1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                 (4*Mw^2*(1 - Mw^2/Mz^2))) - 8*Mw^2*(1 - Mw^2/Mz^2)*Mz^2*(
                Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/
                     3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))))*
             (-Pi - (8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^
                (5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
              ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
              ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
              ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
              ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
              ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
              ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
              ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
              ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
              ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
              ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
              ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
              ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
              ((480*I)/59)*qZ^(59/2)))/(Mw^2*(1 - Mw^2/Mz^2)*
             Sqrt[4*Mt^2 - Mz^2]) + 8*Mz^2*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2)))*
            (1 + 2*Log[xZ] - 2*Log[\[Mu]^2/Mt^2]) + 
           2*(-4*Mz^2*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
               ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                 (1 - Mw^2/Mz^2))) + (-(Mt^4/(Mw^2*(1 - Mw^2/Mz^2))) + 8*Mz^2*
                (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/
                      3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))))*Log[\[Mu]^2/
                Mt^2])) - (2*Mz*((Mt^4 + 16*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*(
                Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/
                     3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) - 8*Mw^2*(1 - 
                Mw^2/Mz^2)*Mz^2*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
                ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                  (1 - Mw^2/Mz^2))))*((32*I)*Sqrt[qZ] + ((1376*I)/9)*qZ^
                (3/2) - ((9664*I)/75)*qZ^(5/2) + ((1005568*I)/735)*qZ^(7/2) - 
              ((1901408*I)/405)*qZ^(9/2) + ((190216832*I)/7623)*qZ^(11/2) - 
              ((74383364416*I)/585585)*qZ^(13/2) + ((458183589568*I)/675675)*
               qZ^(15/2) - ((3672369429952*I)/1001385)*qZ^(17/2) + 
              ((1854913079770496*I)/92147055)*qZ^(19/2) - 
              ((6826201259511808*I)/61108047)*qZ^(21/2) + 
              ((437733567444292864*I)/699700365)*qZ^(23/2) - 
              ((147670890941904203168*I)/41829913125)*qZ^(25/2) + 
              ((2717310914247761677024*I)/135528918525)*qZ^(27/2) - 
              ((483348491051738644551104*I)/4221474832575)*qZ^(29/2) + 
              ((1413942548908024067816704*I)/2152168336395)*qZ^(31/2) - 
              ((33160361255186416697620864*I)/8759774348325)*qZ^(33/2) + 
              ((7013653568307598270584832*I)/320367922875)*qZ^(35/2) - 
              ((87191369602758417980401848128*I)/686418277469925)*qZ^(37/2) + 
              ((4813257145488855479433125723072*I)/6511697713295775)*qZ^
                (39/2) - ((34584215744450365438123814154304*I)/
                8019167660110035)*qZ^(41/2) + 
              ((319254837677287299668234109292242304*I)/12657571588390754025)*
               qZ^(43/2) - ((9369453408314681973852585480656576*I)/
                63379405972803375)*qZ^(45/2) + 
              ((20908250320355982395344776130297151488*I)/
                24083183151382580225)*qZ^(47/2) - 
              ((8079440660008715680562045080350954183392*I)/
                1581803965708894152225)*qZ^(49/2) + 
              ((4247736429817850504992486615360785186368*I)/
                141117205104058778595)*qZ^(51/2) - 
              ((175748584729912540621796311294502002714432*I)/
                989229092321250539577)*qZ^(53/2) + 
              ((59289471768636985417846635692990060394335488*I)/
                56460717061731752494725)*qZ^(55/2) - 
              ((606107120165204003798688367660608124823314048*I)/
                97523056742991208854525)*qZ^(57/2) + 
              ((658030020551578661822077159114185482779564450432*I)/
                17867250553808020948557975)*qZ^(59/2) + Pi*Log[4] + 
              Pi*Log[1 - xZ/4] + Pi*Log[xZ] + ((-8*I)*Sqrt[qZ] - 
                ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*
                 qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
                ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*
                 qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
                ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
                ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*
                 qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
                ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
                ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
                ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
                ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
                ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
                ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2))*Log[xZ]) + 
            (-Pi - (8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^
                (5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
              ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
              ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
              ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
              ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
              ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
              ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
              ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
              ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
              ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
              ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
              ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
              ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
              ((480*I)/59)*qZ^(59/2))*(-4*Mw^2*(1 - Mw^2/Mz^2)*(2*Mt^2 - 
                Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
                ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                  (1 - Mw^2/Mz^2))) + (Mt^4 + 16*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*
                 (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
                  ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                    (1 - Mw^2/Mz^2))) - 8*Mw^2*(1 - Mw^2/Mz^2)*Mz^2*
                 (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
                  ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                    (1 - Mw^2/Mz^2))))*Log[\[Mu]^2/Mt^2])))/
          (Mw^2*(1 - Mw^2/Mz^2)*Sqrt[4*Mt^2 - Mz^2]) + 
         (Mz*(8*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
              ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                (1 - Mw^2/Mz^2)))*(4*Mt^2*Mz - Mz^3) + 
            (Mt^2 - 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
                ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                  (1 - Mw^2/Mz^2))))*(2*Sqrt[4*Mt^2 - Mz^2]*(-2*Mt^2 + Mz^2)*(
                -Pi - (8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*
                 qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
                ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
                ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*
                 qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
                ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*
                 qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
                ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
                ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
                ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
                ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
                ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
                ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
                ((480*I)/59)*qZ^(59/2)) + (8*Mt^2*Mz - 2*Mz^3)*Log[
                \[Mu]^2/Mt^2] + (-4*Mt^2*Mz + Mz^3)*(-Log[xZ] + 
                Log[\[Mu]^2/Mt^2]))))/(Mw^2*(1 - Mw^2/Mz^2)*
           (4*Mt^2 - Mz^2))))/(32*Mt^4*Pi) + 
      (alpha*(8*Mt^2*(mh^2 - 4*Mt^2) - (mh^2 - 4*Mt^2)*Log[\[Mu]^2/Mt^2]*
          (mh^2 + 2*Mt^2 - Mt^2*Log[\[Mu]^2/Mt^2]) + 
         2*(mh*(mh^3 - 4*mh*Mt^2 - 2*Mt^2*Sqrt[-mh^2 + 4*Mt^2]*
              (-Pi - (8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - ((48*I)/5)*
                qH^(5/2) - ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - 
               ((96*I)/11)*qH^(11/2) - ((112*I)/13)*qH^(13/2) - ((16*I)/5)*
                qH^(15/2) - ((144*I)/17)*qH^(17/2) - ((160*I)/19)*qH^(19/2) - 
               ((64*I)/21)*qH^(21/2) - ((192*I)/23)*qH^(23/2) - ((248*I)/25)*
                qH^(25/2) - ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
               ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - ((384*I)/35)*
                qH^(35/2) - ((304*I)/37)*qH^(37/2) - ((112*I)/39)*qH^(39/2) - 
               ((336*I)/41)*qH^(41/2) - ((352*I)/43)*qH^(43/2) - ((16*I)/15)*
                qH^(45/2) - ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
               ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - ((576*I)/55)*
                qH^(55/2) - ((160*I)/57)*qH^(57/2) - ((480*I)/59)*
                qH^(59/2))) - (mh^2 - 4*Mt^2)*(mh^2 + 2*Mt^2 - 
             2*Mt^2*Log[\[Mu]^2/Mt^2])) + 
         mh*(mh*(mh^2 - 4*Mt^2)*(-Log[xH] + Log[\[Mu]^2/Mt^2]) + 
           Sqrt[-mh^2 + 4*Mt^2]*(-2*Mt^2*((32*I)*Sqrt[qH] + ((1376*I)/9)*
                qH^(3/2) - ((9664*I)/75)*qH^(5/2) + ((1005568*I)/735)*
                qH^(7/2) - ((1901408*I)/405)*qH^(9/2) + ((190216832*I)/7623)*
                qH^(11/2) - ((74383364416*I)/585585)*qH^(13/2) + 
               ((458183589568*I)/675675)*qH^(15/2) - ((3672369429952*I)/
                 1001385)*qH^(17/2) + ((1854913079770496*I)/92147055)*
                qH^(19/2) - ((6826201259511808*I)/61108047)*qH^(21/2) + 
               ((437733567444292864*I)/699700365)*qH^(23/2) - 
               ((147670890941904203168*I)/41829913125)*qH^(25/2) + 
               ((2717310914247761677024*I)/135528918525)*qH^(27/2) - 
               ((483348491051738644551104*I)/4221474832575)*qH^(29/2) + 
               ((1413942548908024067816704*I)/2152168336395)*qH^(31/2) - 
               ((33160361255186416697620864*I)/8759774348325)*qH^(33/2) + 
               ((7013653568307598270584832*I)/320367922875)*qH^(35/2) - 
               ((87191369602758417980401848128*I)/686418277469925)*
                qH^(37/2) + ((4813257145488855479433125723072*I)/
                 6511697713295775)*qH^(39/2) - 
               ((34584215744450365438123814154304*I)/8019167660110035)*
                qH^(41/2) + ((319254837677287299668234109292242304*I)/
                 12657571588390754025)*qH^(43/2) - 
               ((9369453408314681973852585480656576*I)/63379405972803375)*
                qH^(45/2) + ((20908250320355982395344776130297151488*I)/
                 24083183151382580225)*qH^(47/2) - 
               ((8079440660008715680562045080350954183392*I)/
                 1581803965708894152225)*qH^(49/2) + 
               ((4247736429817850504992486615360785186368*I)/
                 141117205104058778595)*qH^(51/2) - 
               ((175748584729912540621796311294502002714432*I)/
                 989229092321250539577)*qH^(53/2) + 
               ((59289471768636985417846635692990060394335488*I)/
                 56460717061731752494725)*qH^(55/2) - 
               ((606107120165204003798688367660608124823314048*I)/
                 97523056742991208854525)*qH^(57/2) + 
               ((658030020551578661822077159114185482779564450432*I)/
                 17867250553808020948557975)*qH^(59/2) + Pi*Log[4] + Pi*
                Log[1 - xH/4] + Pi*Log[xH] + ((-8*I)*Sqrt[qH] - ((8*I)/3)*
                  qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
                 ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
                  qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
                 ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
                 ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
                 ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - ((256*I)/31)*
                  qH^(31/2) - ((32*I)/11)*qH^(33/2) - ((384*I)/35)*
                  qH^(35/2) - ((304*I)/37)*qH^(37/2) - ((112*I)/39)*
                  qH^(39/2) - ((336*I)/41)*qH^(41/2) - ((352*I)/43)*
                  qH^(43/2) - ((16*I)/15)*qH^(45/2) - ((384*I)/47)*
                  qH^(47/2) - ((456*I)/49)*qH^(49/2) - ((48*I)/17)*
                  qH^(51/2) - ((432*I)/53)*qH^(53/2) - ((576*I)/55)*
                  qH^(55/2) - ((160*I)/57)*qH^(57/2) - ((480*I)/59)*
                  qH^(59/2))*Log[xH]) + (-Pi - (8*I)*Sqrt[qH] - ((8*I)/3)*
                qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
               ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
                qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
               ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - ((192*I)/23)*
                qH^(23/2) - ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
               ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - ((32*I)/11)*
                qH^(33/2) - ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
               ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - ((352*I)/43)*
                qH^(43/2) - ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
               ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - ((432*I)/53)*
                qH^(53/2) - ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
               ((480*I)/59)*qH^(59/2))*(mh^2 - 2*Mt^2*Log[\[Mu]^2/Mt^2])))))/
       (32*Mt^2*(mh^2 - 4*Mt^2)*Mw^2*(1 - Mw^2/Mz^2)*Pi)) + 
    (alpha*(2*Mt^4*Sqrt[4*Mt^2 - Mz^2]*(3*Mt^2 - 
         4*(-Mt^2 - 8*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - 
                Mw^2/Mz^2))))) - 
       (Mt^2 - 2*(-Mt^2 - 8*Mw^2*(1 - Mw^2/Mz^2)*
            (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^
                2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2)))))*
        (Sqrt[4*Mt^2 - Mz^2]*(-4*Mt^2*Mz^2 + Mz^4 + 
           (-2*Mt^4 + 4*Mt^2*Mz^2 - Mz^4)*Log[\[Mu]^2/Mt^2]) + 
         Mz*((8*Mt^4 - 6*Mt^2*Mz^2 + Mz^4)*(Pi + (8*I)*Sqrt[qZ] + 
             ((8*I)/3)*qZ^(3/2) + ((48*I)/5)*qZ^(5/2) + ((64*I)/7)*qZ^(7/2) + 
             ((8*I)/9)*qZ^(9/2) + ((96*I)/11)*qZ^(11/2) + ((112*I)/13)*
              qZ^(13/2) + ((16*I)/5)*qZ^(15/2) + ((144*I)/17)*qZ^(17/2) + 
             ((160*I)/19)*qZ^(19/2) + ((64*I)/21)*qZ^(21/2) + 
             ((192*I)/23)*qZ^(23/2) + ((248*I)/25)*qZ^(25/2) + 
             ((8*I)/27)*qZ^(27/2) + ((240*I)/29)*qZ^(29/2) + 
             ((256*I)/31)*qZ^(31/2) + ((32*I)/11)*qZ^(33/2) + 
             ((384*I)/35)*qZ^(35/2) + ((304*I)/37)*qZ^(37/2) + 
             ((112*I)/39)*qZ^(39/2) + ((336*I)/41)*qZ^(41/2) + 
             ((352*I)/43)*qZ^(43/2) + ((16*I)/15)*qZ^(45/2) + 
             ((384*I)/47)*qZ^(47/2) + ((456*I)/49)*qZ^(49/2) + 
             ((48*I)/17)*qZ^(51/2) + ((432*I)/53)*qZ^(53/2) + 
             ((576*I)/55)*qZ^(55/2) + ((160*I)/57)*qZ^(57/2) + 
             ((480*I)/59)*qZ^(59/2)) + Mz*Sqrt[4*Mt^2 - Mz^2]*
            (6*Mt^2 - Mz^2 - (-4*Mt^2 + Mz^2)*Log[xZ] + (-4*Mt^2 + Mz^2)*
              Log[\[Mu]^2/Mt^2]))) - (Mt^2 + 8*Mw^2*(1 - Mw^2/Mz^2)*
          (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*
             Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))))*
        (Sqrt[4*Mt^2 - Mz^2]*((-4*Mt^2*Mz^2 + Mz^4)*Log[\[Mu]^2/Mt^2] + 
           ((-2*Mt^4 + 4*Mt^2*Mz^2 - Mz^4)*Log[\[Mu]^2/Mt^2]^2)/2) + 
         Mz*((8*Mt^4 - 6*Mt^2*Mz^2 + Mz^4)*((-32*I)*Sqrt[qZ] - 
             ((1376*I)/9)*qZ^(3/2) + ((9664*I)/75)*qZ^(5/2) - 
             ((1005568*I)/735)*qZ^(7/2) + ((1901408*I)/405)*qZ^(9/2) - 
             ((190216832*I)/7623)*qZ^(11/2) + ((74383364416*I)/585585)*
              qZ^(13/2) - ((458183589568*I)/675675)*qZ^(15/2) + 
             ((3672369429952*I)/1001385)*qZ^(17/2) - ((1854913079770496*I)/
               92147055)*qZ^(19/2) + ((6826201259511808*I)/61108047)*
              qZ^(21/2) - ((437733567444292864*I)/699700365)*qZ^(23/2) + 
             ((147670890941904203168*I)/41829913125)*qZ^(25/2) - 
             ((2717310914247761677024*I)/135528918525)*qZ^(27/2) + 
             ((483348491051738644551104*I)/4221474832575)*qZ^(29/2) - 
             ((1413942548908024067816704*I)/2152168336395)*qZ^(31/2) + 
             ((33160361255186416697620864*I)/8759774348325)*qZ^(33/2) - 
             ((7013653568307598270584832*I)/320367922875)*qZ^(35/2) + 
             ((87191369602758417980401848128*I)/686418277469925)*qZ^(37/2) - 
             ((4813257145488855479433125723072*I)/6511697713295775)*
              qZ^(39/2) + ((34584215744450365438123814154304*I)/
               8019167660110035)*qZ^(41/2) - 
             ((319254837677287299668234109292242304*I)/12657571588390754025)*
              qZ^(43/2) + ((9369453408314681973852585480656576*I)/
               63379405972803375)*qZ^(45/2) - 
             ((20908250320355982395344776130297151488*I)/
               24083183151382580225)*qZ^(47/2) + 
             ((8079440660008715680562045080350954183392*I)/
               1581803965708894152225)*qZ^(49/2) - 
             ((4247736429817850504992486615360785186368*I)/
               141117205104058778595)*qZ^(51/2) + 
             ((175748584729912540621796311294502002714432*I)/
               989229092321250539577)*qZ^(53/2) - 
             ((59289471768636985417846635692990060394335488*I)/
               56460717061731752494725)*qZ^(55/2) + 
             ((606107120165204003798688367660608124823314048*I)/
               97523056742991208854525)*qZ^(57/2) - 
             ((658030020551578661822077159114185482779564450432*I)/
               17867250553808020948557975)*qZ^(59/2) - Pi*Log[4] - 
             Pi*Log[1 - xZ/4] - Pi*Log[xZ] - ((-8*I)*Sqrt[qZ] - ((8*I)/3)*
                qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
               ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
                qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
               ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*
                qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
               ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*
                qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
               ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*
                qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
               ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*
                qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
               ((480*I)/59)*qZ^(59/2))*Log[xZ] + (-Pi - (8*I)*Sqrt[qZ] - 
               ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*
                qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
               ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*
                qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
               ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*
                qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
               ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*
                qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
               ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*
                qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
               ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*
                qZ^(57/2) - ((480*I)/59)*qZ^(59/2))*(1 - Log[\[Mu]^2/
                 Mt^2])) + Mz*Sqrt[4*Mt^2 - Mz^2]*
            (((-4*Mt^2 + Mz^2)*Log[xZ]^2)/2 + (6*Mt^2 - Mz^2)*
              Log[\[Mu]^2/Mt^2] + ((-4*Mt^2 + Mz^2)*Log[\[Mu]^2/Mt^2]^2)/2 - 
             Log[xZ]*(6*Mt^2 - Mz^2 + (-4*Mt^2 + Mz^2)*Log[\[Mu]^2/
                  Mt^2]))))))/(64*Mt^4*Mw^2*(1 - Mw^2/Mz^2)*
      Sqrt[4*Mt^2 - Mz^2]*Pi) - 
    2*Mt^2*((alpha*(6 + 3*Log[\[Mu]^2/Mt^2] + Log[\[Mu]^2/Mt^2]^2))/
       (9*Mt^2*Pi) + (alpha*(-2*(2*Mt^2*Sqrt[-mh^2 + 4*Mt^2] + mh^3*Pi - 
           3*mh*Mt^2*Pi - mh^3*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - 
             ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - 
             ((96*I)/11)*qH^(11/2) - ((112*I)/13)*qH^(13/2) - 
             ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
             ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
             ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
             ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
             ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
             ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
             ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
             ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
             ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
             ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
             ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
             ((480*I)/59)*qH^(59/2)) + 3*mh*Mt^2*((-8*I)*Sqrt[qH] - 
             ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
             ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
              qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
             ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
             ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
             ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
             ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
             ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
             ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
             ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
             ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
             ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
             ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
             ((480*I)/59)*qH^(59/2)) - mh^2*Sqrt[-mh^2 + 4*Mt^2]*Log[xH] + 
           Mt^2*Sqrt[-mh^2 + 4*Mt^2]*Log[xH]) - Sqrt[-mh^2 + 4*Mt^2]*
          (mh^2*Log[\[Mu]^2/Mt^2] + ((-mh^2 + Mt^2)*Log[\[Mu]^2/Mt^2]^2)/2) - 
         Sqrt[-mh^2 + 4*Mt^2]*(((mh^2 - Mt^2)*Log[xH]^2)/2 + 
           (-mh^2 + 2*Mt^2)*Log[\[Mu]^2/Mt^2] + 
           ((mh^2 - Mt^2)*Log[\[Mu]^2/Mt^2]^2)/2 - 
           Log[xH]*(-mh^2 + 2*Mt^2 + (mh^2 - Mt^2)*Log[\[Mu]^2/Mt^2])) - 
         mh*((-mh^2 + 3*Mt^2)*((32*I)*Sqrt[qH] + ((1376*I)/9)*qH^(3/2) - 
             ((9664*I)/75)*qH^(5/2) + ((1005568*I)/735)*qH^(7/2) - 
             ((1901408*I)/405)*qH^(9/2) + ((190216832*I)/7623)*qH^(11/2) - 
             ((74383364416*I)/585585)*qH^(13/2) + ((458183589568*I)/675675)*
              qH^(15/2) - ((3672369429952*I)/1001385)*qH^(17/2) + 
             ((1854913079770496*I)/92147055)*qH^(19/2) - 
             ((6826201259511808*I)/61108047)*qH^(21/2) + 
             ((437733567444292864*I)/699700365)*qH^(23/2) - 
             ((147670890941904203168*I)/41829913125)*qH^(25/2) + 
             ((2717310914247761677024*I)/135528918525)*qH^(27/2) - 
             ((483348491051738644551104*I)/4221474832575)*qH^(29/2) + 
             ((1413942548908024067816704*I)/2152168336395)*qH^(31/2) - 
             ((33160361255186416697620864*I)/8759774348325)*qH^(33/2) + 
             ((7013653568307598270584832*I)/320367922875)*qH^(35/2) - 
             ((87191369602758417980401848128*I)/686418277469925)*qH^(37/2) + 
             ((4813257145488855479433125723072*I)/6511697713295775)*
              qH^(39/2) - ((34584215744450365438123814154304*I)/
               8019167660110035)*qH^(41/2) + 
             ((319254837677287299668234109292242304*I)/12657571588390754025)*
              qH^(43/2) - ((9369453408314681973852585480656576*I)/
               63379405972803375)*qH^(45/2) + 
             ((20908250320355982395344776130297151488*I)/
               24083183151382580225)*qH^(47/2) - 
             ((8079440660008715680562045080350954183392*I)/
               1581803965708894152225)*qH^(49/2) + 
             ((4247736429817850504992486615360785186368*I)/
               141117205104058778595)*qH^(51/2) - 
             ((175748584729912540621796311294502002714432*I)/
               989229092321250539577)*qH^(53/2) + 
             ((59289471768636985417846635692990060394335488*I)/
               56460717061731752494725)*qH^(55/2) - 
             ((606107120165204003798688367660608124823314048*I)/
               97523056742991208854525)*qH^(57/2) + 
             ((658030020551578661822077159114185482779564450432*I)/
               17867250553808020948557975)*qH^(59/2) + Pi*Log[4] + 
             Pi*Log[1 - xH/4] + Pi*Log[xH] + ((-8*I)*Sqrt[qH] - ((8*I)/3)*
                qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
               ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
                qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
               ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - ((192*I)/23)*
                qH^(23/2) - ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
               ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - ((32*I)/11)*
                qH^(33/2) - ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
               ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - ((352*I)/43)*
                qH^(43/2) - ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
               ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - ((432*I)/53)*
                qH^(53/2) - ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
               ((480*I)/59)*qH^(59/2))*Log[xH]) + (-Pi - (8*I)*Sqrt[qH] - 
             ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
             ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
              qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
             ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
             ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
             ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
             ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
             ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
             ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
             ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
             ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
             ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
             ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
             ((480*I)/59)*qH^(59/2))*(mh^2 - 2*Mt^2 + (-mh^2 + 3*Mt^2)*
              Log[\[Mu]^2/Mt^2]))))/(32*Mt^2*Sqrt[-mh^2 + 4*Mt^2]*Mw^2*
        (1 - Mw^2/Mz^2)*Pi) + 
      (alpha*(2*(2*Mt^2*Sqrt[4*Mt^2 - Mz^2] - 3*Mt^2*Mz*Pi + Mz^3*Pi + 
           3*Mt^2*Mz*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
             ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
             ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
             ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2)) - Mz^3*((-8*I)*Sqrt[qZ] - 
             ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
             ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
              qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2)) + Mt^2*Sqrt[4*Mt^2 - Mz^2]*Log[xZ] - 
           Mz^2*Sqrt[4*Mt^2 - Mz^2]*Log[xZ]) + Sqrt[4*Mt^2 - Mz^2]*
          (Mz^2*Log[\[Mu]^2/Mt^2] + ((Mt^2 - Mz^2)*Log[\[Mu]^2/Mt^2]^2)/2) + 
         Mz*((3*Mt^2 - Mz^2)*((32*I)*Sqrt[qZ] + ((1376*I)/9)*qZ^(3/2) - 
             ((9664*I)/75)*qZ^(5/2) + ((1005568*I)/735)*qZ^(7/2) - 
             ((1901408*I)/405)*qZ^(9/2) + ((190216832*I)/7623)*qZ^(11/2) - 
             ((74383364416*I)/585585)*qZ^(13/2) + ((458183589568*I)/675675)*
              qZ^(15/2) - ((3672369429952*I)/1001385)*qZ^(17/2) + 
             ((1854913079770496*I)/92147055)*qZ^(19/2) - 
             ((6826201259511808*I)/61108047)*qZ^(21/2) + 
             ((437733567444292864*I)/699700365)*qZ^(23/2) - 
             ((147670890941904203168*I)/41829913125)*qZ^(25/2) + 
             ((2717310914247761677024*I)/135528918525)*qZ^(27/2) - 
             ((483348491051738644551104*I)/4221474832575)*qZ^(29/2) + 
             ((1413942548908024067816704*I)/2152168336395)*qZ^(31/2) - 
             ((33160361255186416697620864*I)/8759774348325)*qZ^(33/2) + 
             ((7013653568307598270584832*I)/320367922875)*qZ^(35/2) - 
             ((87191369602758417980401848128*I)/686418277469925)*qZ^(37/2) + 
             ((4813257145488855479433125723072*I)/6511697713295775)*
              qZ^(39/2) - ((34584215744450365438123814154304*I)/
               8019167660110035)*qZ^(41/2) + 
             ((319254837677287299668234109292242304*I)/12657571588390754025)*
              qZ^(43/2) - ((9369453408314681973852585480656576*I)/
               63379405972803375)*qZ^(45/2) + 
             ((20908250320355982395344776130297151488*I)/
               24083183151382580225)*qZ^(47/2) - 
             ((8079440660008715680562045080350954183392*I)/
               1581803965708894152225)*qZ^(49/2) + 
             ((4247736429817850504992486615360785186368*I)/
               141117205104058778595)*qZ^(51/2) - 
             ((175748584729912540621796311294502002714432*I)/
               989229092321250539577)*qZ^(53/2) + 
             ((59289471768636985417846635692990060394335488*I)/
               56460717061731752494725)*qZ^(55/2) - 
             ((606107120165204003798688367660608124823314048*I)/
               97523056742991208854525)*qZ^(57/2) + 
             ((658030020551578661822077159114185482779564450432*I)/
               17867250553808020948557975)*qZ^(59/2) + Pi*Log[4] + 
             Pi*Log[1 - xZ/4] + Pi*Log[xZ] + ((-8*I)*Sqrt[qZ] - ((8*I)/3)*
                qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
               ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
                qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
               ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*
                qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
               ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*
                qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
               ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*
                qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
               ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*
                qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
               ((480*I)/59)*qZ^(59/2))*Log[xZ]) + (-Pi - (8*I)*Sqrt[qZ] - 
             ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
             ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
              qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2))*(-2*Mt^2 + Mz^2 + (3*Mt^2 - Mz^2)*
              Log[\[Mu]^2/Mt^2])) + Sqrt[4*Mt^2 - Mz^2]*
          (((-Mt^2 + Mz^2)*Log[xZ]^2)/2 + (2*Mt^2 - Mz^2)*Log[\[Mu]^2/Mt^2] + 
           ((-Mt^2 + Mz^2)*Log[\[Mu]^2/Mt^2]^2)/2 - 
           Log[xZ]*(2*Mt^2 - Mz^2 + (-Mt^2 + Mz^2)*Log[\[Mu]^2/Mt^2]))))/
       (32*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Sqrt[4*Mt^2 - Mz^2]*Pi) + 
      (alpha*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
         ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2)))*
        (-3*(2*Mt^2*Sqrt[4*Mt^2 - Mz^2] - 3*Mt^2*Mz*Pi + Mz^3*Pi + 
           3*Mt^2*Mz*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
             ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
             ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
             ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2)) - Mz^3*((-8*I)*Sqrt[qZ] - 
             ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
             ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
              qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2)) + Mt^2*Sqrt[4*Mt^2 - Mz^2]*Log[xZ] - 
           Mz^2*Sqrt[4*Mt^2 - Mz^2]*Log[xZ]) - 
         2*(Sqrt[4*Mt^2 - Mz^2]*(Mz^2*Log[\[Mu]^2/Mt^2] + 
             ((Mt^2 - Mz^2)*Log[\[Mu]^2/Mt^2]^2)/2) + 
           Mz*((3*Mt^2 - Mz^2)*((32*I)*Sqrt[qZ] + ((1376*I)/9)*qZ^(3/2) - 
               ((9664*I)/75)*qZ^(5/2) + ((1005568*I)/735)*qZ^(7/2) - 
               ((1901408*I)/405)*qZ^(9/2) + ((190216832*I)/7623)*qZ^(11/2) - 
               ((74383364416*I)/585585)*qZ^(13/2) + ((458183589568*I)/675675)*
                qZ^(15/2) - ((3672369429952*I)/1001385)*qZ^(17/2) + 
               ((1854913079770496*I)/92147055)*qZ^(19/2) - ((6826201259511808*
                  I)/61108047)*qZ^(21/2) + ((437733567444292864*I)/699700365)*
                qZ^(23/2) - ((147670890941904203168*I)/41829913125)*
                qZ^(25/2) + ((2717310914247761677024*I)/135528918525)*
                qZ^(27/2) - ((483348491051738644551104*I)/4221474832575)*
                qZ^(29/2) + ((1413942548908024067816704*I)/2152168336395)*
                qZ^(31/2) - ((33160361255186416697620864*I)/8759774348325)*
                qZ^(33/2) + ((7013653568307598270584832*I)/320367922875)*
                qZ^(35/2) - ((87191369602758417980401848128*I)/
                 686418277469925)*qZ^(37/2) + 
               ((4813257145488855479433125723072*I)/6511697713295775)*
                qZ^(39/2) - ((34584215744450365438123814154304*I)/
                 8019167660110035)*qZ^(41/2) + 
               ((319254837677287299668234109292242304*I)/
                 12657571588390754025)*qZ^(43/2) - 
               ((9369453408314681973852585480656576*I)/63379405972803375)*
                qZ^(45/2) + ((20908250320355982395344776130297151488*I)/
                 24083183151382580225)*qZ^(47/2) - 
               ((8079440660008715680562045080350954183392*I)/
                 1581803965708894152225)*qZ^(49/2) + 
               ((4247736429817850504992486615360785186368*I)/
                 141117205104058778595)*qZ^(51/2) - 
               ((175748584729912540621796311294502002714432*I)/
                 989229092321250539577)*qZ^(53/2) + 
               ((59289471768636985417846635692990060394335488*I)/
                 56460717061731752494725)*qZ^(55/2) - 
               ((606107120165204003798688367660608124823314048*I)/
                 97523056742991208854525)*qZ^(57/2) + 
               ((658030020551578661822077159114185482779564450432*I)/
                 17867250553808020948557975)*qZ^(59/2) + Pi*Log[4] + Pi*
                Log[1 - xZ/4] + Pi*Log[xZ] + ((-8*I)*Sqrt[qZ] - ((8*I)/3)*
                  qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
                 ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
                  qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
                 ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
                 ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
                 ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*
                  qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*
                  qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*
                  qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*
                  qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*
                  qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*
                  qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*
                  qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*
                  qZ^(59/2))*Log[xZ]) + (-Pi - (8*I)*Sqrt[qZ] - ((8*I)/3)*
                qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
               ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
                qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
               ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*
                qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
               ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*
                qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
               ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*
                qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
               ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*
                qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
               ((480*I)/59)*qZ^(59/2))*(-2*Mt^2 + Mz^2 + (3*Mt^2 - Mz^2)*
                Log[\[Mu]^2/Mt^2])) + Sqrt[4*Mt^2 - Mz^2]*
            (((-Mt^2 + Mz^2)*Log[xZ]^2)/2 + (2*Mt^2 - Mz^2)*Log[\[Mu]^2/
                Mt^2] + ((-Mt^2 + Mz^2)*Log[\[Mu]^2/Mt^2]^2)/2 - 
             Log[xZ]*(2*Mt^2 - Mz^2 + (-Mt^2 + Mz^2)*Log[\[Mu]^2/Mt^2])))))/
       (4*Mt^4*Sqrt[4*Mt^2 - Mz^2]*Pi)) + 
    2*((-2*alpha*(6 + 3*Log[\[Mu]^2/Mt^2] + Log[\[Mu]^2/Mt^2]^2))/(9*Pi) + 
      (alpha*(8*Mt^2*Sqrt[-mh^2 + 4*Mt^2] - 
         ((mh^2 - 2*Mt^2)*Sqrt[-mh^2 + 4*Mt^2]*Log[\[Mu]^2/Mt^2]^2)/2 - 
         2*(-(mh^3*Pi) + 4*mh*Mt^2*Pi + mh^3*((-8*I)*Sqrt[qH] - 
             ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
             ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
              qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
             ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
             ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
             ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
             ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
             ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
             ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
             ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
             ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
             ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
             ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
             ((480*I)/59)*qH^(59/2)) - 4*mh*Mt^2*((-8*I)*Sqrt[qH] - 
             ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
             ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
              qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
             ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
             ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
             ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
             ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
             ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
             ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
             ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
             ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
             ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
             ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
             ((480*I)/59)*qH^(59/2)) + mh^2*Sqrt[-mh^2 + 4*Mt^2]*Log[xH] - 
           2*Mt^2*Sqrt[-mh^2 + 4*Mt^2]*Log[\[Mu]^2/Mt^2]) - 
         mh*((mh^2 - 4*Mt^2)*((32*I)*Sqrt[qH] + ((1376*I)/9)*qH^(3/2) - 
             ((9664*I)/75)*qH^(5/2) + ((1005568*I)/735)*qH^(7/2) - 
             ((1901408*I)/405)*qH^(9/2) + ((190216832*I)/7623)*qH^(11/2) - 
             ((74383364416*I)/585585)*qH^(13/2) + ((458183589568*I)/675675)*
              qH^(15/2) - ((3672369429952*I)/1001385)*qH^(17/2) + 
             ((1854913079770496*I)/92147055)*qH^(19/2) - 
             ((6826201259511808*I)/61108047)*qH^(21/2) + 
             ((437733567444292864*I)/699700365)*qH^(23/2) - 
             ((147670890941904203168*I)/41829913125)*qH^(25/2) + 
             ((2717310914247761677024*I)/135528918525)*qH^(27/2) - 
             ((483348491051738644551104*I)/4221474832575)*qH^(29/2) + 
             ((1413942548908024067816704*I)/2152168336395)*qH^(31/2) - 
             ((33160361255186416697620864*I)/8759774348325)*qH^(33/2) + 
             ((7013653568307598270584832*I)/320367922875)*qH^(35/2) - 
             ((87191369602758417980401848128*I)/686418277469925)*qH^(37/2) + 
             ((4813257145488855479433125723072*I)/6511697713295775)*
              qH^(39/2) - ((34584215744450365438123814154304*I)/
               8019167660110035)*qH^(41/2) + 
             ((319254837677287299668234109292242304*I)/12657571588390754025)*
              qH^(43/2) - ((9369453408314681973852585480656576*I)/
               63379405972803375)*qH^(45/2) + 
             ((20908250320355982395344776130297151488*I)/
               24083183151382580225)*qH^(47/2) - 
             ((8079440660008715680562045080350954183392*I)/
               1581803965708894152225)*qH^(49/2) + 
             ((4247736429817850504992486615360785186368*I)/
               141117205104058778595)*qH^(51/2) - 
             ((175748584729912540621796311294502002714432*I)/
               989229092321250539577)*qH^(53/2) + 
             ((59289471768636985417846635692990060394335488*I)/
               56460717061731752494725)*qH^(55/2) - 
             ((606107120165204003798688367660608124823314048*I)/
               97523056742991208854525)*qH^(57/2) + 
             ((658030020551578661822077159114185482779564450432*I)/
               17867250553808020948557975)*qH^(59/2) + Pi*Log[4] + 
             Pi*Log[1 - xH/4] + Pi*Log[xH] + ((-8*I)*Sqrt[qH] - ((8*I)/3)*
                qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
               ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
                qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
               ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - ((192*I)/23)*
                qH^(23/2) - ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
               ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - ((32*I)/11)*
                qH^(33/2) - ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
               ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - ((352*I)/43)*
                qH^(43/2) - ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
               ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - ((432*I)/53)*
                qH^(53/2) - ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
               ((480*I)/59)*qH^(59/2))*Log[xH] + (-Pi - (8*I)*Sqrt[qH] - 
               ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*
                qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - 
               ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*
                qH^(17/2) - ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
               ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - ((8*I)/27)*
                qH^(27/2) - ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
               ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - ((304*I)/37)*
                qH^(37/2) - ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
               ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - ((384*I)/47)*
                qH^(47/2) - ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
               ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - ((160*I)/57)*
                qH^(57/2) - ((480*I)/59)*qH^(59/2))*Log[\[Mu]^2/Mt^2]) + 
           mh*Sqrt[-mh^2 + 4*Mt^2]*(-1/2*Log[xH]^2 + Log[xH]*
              Log[\[Mu]^2/Mt^2] - Log[\[Mu]^2/Mt^2]^2/2))))/
       (32*Sqrt[-mh^2 + 4*Mt^2]*Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
      (alpha*(2*Mt^2*Sqrt[4*Mt^2 - Mz^2]*(-16*Mw^2*(1 - Mw^2/Mz^2)*
            (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^
                2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) - 
           4*(Mt^2 - 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - 
                  Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                (4*Mw^2*(1 - Mw^2/Mz^2))))) + 
         (-8*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - 
                Mw^2/Mz^2))) - 2*(Mt^2 - 16*Mw^2*(1 - Mw^2/Mz^2)*
              (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/
                    3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2)))))*
          (-4*Mt^2*Mz*Pi + Mz^3*Pi + 4*Mt^2*Mz*((-8*I)*Sqrt[qZ] - 
             ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
             ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
              qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2)) - Mz^3*((-8*I)*Sqrt[qZ] - 
             ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
             ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
              qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2)) - Mz^2*Sqrt[4*Mt^2 - Mz^2]*Log[xZ] + 
           2*Mt^2*Sqrt[4*Mt^2 - Mz^2]*Log[\[Mu]^2/Mt^2]) + 
         (-Mt^2 + 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - 
                Mw^2/Mz^2))))*(((2*Mt^2 - Mz^2)*Sqrt[4*Mt^2 - Mz^2]*
             Log[\[Mu]^2/Mt^2]^2)/2 + Mz*((4*Mt^2 - Mz^2)*((32*I)*Sqrt[qZ] + 
               ((1376*I)/9)*qZ^(3/2) - ((9664*I)/75)*qZ^(5/2) + ((1005568*I)/
                 735)*qZ^(7/2) - ((1901408*I)/405)*qZ^(9/2) + ((190216832*I)/
                 7623)*qZ^(11/2) - ((74383364416*I)/585585)*qZ^(13/2) + 
               ((458183589568*I)/675675)*qZ^(15/2) - ((3672369429952*I)/
                 1001385)*qZ^(17/2) + ((1854913079770496*I)/92147055)*
                qZ^(19/2) - ((6826201259511808*I)/61108047)*qZ^(21/2) + 
               ((437733567444292864*I)/699700365)*qZ^(23/2) - 
               ((147670890941904203168*I)/41829913125)*qZ^(25/2) + 
               ((2717310914247761677024*I)/135528918525)*qZ^(27/2) - 
               ((483348491051738644551104*I)/4221474832575)*qZ^(29/2) + 
               ((1413942548908024067816704*I)/2152168336395)*qZ^(31/2) - 
               ((33160361255186416697620864*I)/8759774348325)*qZ^(33/2) + 
               ((7013653568307598270584832*I)/320367922875)*qZ^(35/2) - 
               ((87191369602758417980401848128*I)/686418277469925)*
                qZ^(37/2) + ((4813257145488855479433125723072*I)/
                 6511697713295775)*qZ^(39/2) - 
               ((34584215744450365438123814154304*I)/8019167660110035)*
                qZ^(41/2) + ((319254837677287299668234109292242304*I)/
                 12657571588390754025)*qZ^(43/2) - 
               ((9369453408314681973852585480656576*I)/63379405972803375)*
                qZ^(45/2) + ((20908250320355982395344776130297151488*I)/
                 24083183151382580225)*qZ^(47/2) - 
               ((8079440660008715680562045080350954183392*I)/
                 1581803965708894152225)*qZ^(49/2) + 
               ((4247736429817850504992486615360785186368*I)/
                 141117205104058778595)*qZ^(51/2) - 
               ((175748584729912540621796311294502002714432*I)/
                 989229092321250539577)*qZ^(53/2) + 
               ((59289471768636985417846635692990060394335488*I)/
                 56460717061731752494725)*qZ^(55/2) - 
               ((606107120165204003798688367660608124823314048*I)/
                 97523056742991208854525)*qZ^(57/2) + 
               ((658030020551578661822077159114185482779564450432*I)/
                 17867250553808020948557975)*qZ^(59/2) + Pi*Log[4] + Pi*
                Log[1 - xZ/4] + Pi*Log[xZ] + ((-8*I)*Sqrt[qZ] - ((8*I)/3)*
                  qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
                 ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
                  qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
                 ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
                 ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
                 ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*
                  qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*
                  qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*
                  qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*
                  qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*
                  qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*
                  qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*
                  qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*
                  qZ^(59/2))*Log[xZ] + (-Pi - (8*I)*Sqrt[qZ] - ((8*I)/3)*
                  qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
                 ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
                  qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
                 ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
                 ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
                 ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*
                  qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*
                  qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*
                  qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*
                  qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*
                  qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*
                  qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*
                  qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*
                  qZ^(59/2))*Log[\[Mu]^2/Mt^2]) + Mz*Sqrt[4*Mt^2 - Mz^2]*
              (Log[xZ]^2/2 - Log[xZ]*Log[\[Mu]^2/Mt^2] + Log[\[Mu]^2/Mt^2]^2/
                2)))))/(32*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Sqrt[4*Mt^2 - Mz^2]*
        Pi) + (alpha*Mz^2*(-6*Mw^2*Mz^2 - 
         (Mw^2*(3*mh^4 - 8*CA*Mt^4 + 12*Mw^4 + mh^2*(2*Mw^2 + Mz^2)))/Mz^2 + 
         2*Mw^2*Mz^2*(2 - 3*Log[\[Mu]^2/Mz^2]) - Mw^2*Mz^2*Log[\[Mu]^2/Mz^2]*
          (-4 + 3*Log[\[Mu]^2/Mz^2]) - (Mw^2*(3*mh^4*Log[\[Mu]^2/mh^2] - 
            8*CA*Mt^4*Log[\[Mu]^2/Mt^2] - 4*Mw^4*(2 - 3*Log[\[Mu]^2/Mw^2]) + 
            mh^2*(2*Mw^2*Log[\[Mu]^2/Mw^2] + Mz^2*Log[\[Mu]^2/Mz^2])))/Mz^2 - 
         (Mw^2*((3*mh^4*Log[\[Mu]^2/mh^2]^2)/2 - 4*CA*Mt^4*Log[\[Mu]^2/Mt^2]^
              2 + 2*Mw^4*Log[\[Mu]^2/Mw^2]*(-4 + 3*Log[\[Mu]^2/Mw^2]) + 
            mh^2*(Mw^2*Log[\[Mu]^2/Mw^2]^2 + (Mz^2*Log[\[Mu]^2/Mz^2]^2)/2)))/
          Mz^2))/(32*mh^2*Mw^4*(1 - Mw^2/Mz^2)*Pi)) + 
    2*Mt^2*(-1/9*(alpha*(2 + Log[\[Mu]^2/Mt^2]))/(Mt^2*Pi) + 
      (alpha*(8*(mh^2*Mt^4 - 4*Mt^6) - (mh^2 - 4*Mt^2)*
          (-(mh^4*Log[\[Mu]^2/Mt^2]) - ((-mh^4 + 2*Mt^4)*Log[\[Mu]^2/Mt^2]^2)/
            2) - 2*((mh^2 - 4*Mt^2)*(-mh^4 - (-mh^4 + 2*Mt^4)*
              Log[\[Mu]^2/Mt^2]) + mh*(Sqrt[-mh^2 + 4*Mt^2]*(mh^4 - 2*mh^2*
                Mt^2 - 4*Mt^4)*(Pi + (8*I)*Sqrt[qH] + ((8*I)/3)*qH^(3/2) + 
               ((48*I)/5)*qH^(5/2) + ((64*I)/7)*qH^(7/2) + ((8*I)/9)*
                qH^(9/2) + ((96*I)/11)*qH^(11/2) + ((112*I)/13)*qH^(13/2) + 
               ((16*I)/5)*qH^(15/2) + ((144*I)/17)*qH^(17/2) + ((160*I)/19)*
                qH^(19/2) + ((64*I)/21)*qH^(21/2) + ((192*I)/23)*qH^(23/2) + 
               ((248*I)/25)*qH^(25/2) + ((8*I)/27)*qH^(27/2) + ((240*I)/29)*
                qH^(29/2) + ((256*I)/31)*qH^(31/2) + ((32*I)/11)*qH^(33/2) + 
               ((384*I)/35)*qH^(35/2) + ((304*I)/37)*qH^(37/2) + ((112*I)/39)*
                qH^(39/2) + ((336*I)/41)*qH^(41/2) + ((352*I)/43)*qH^(43/2) + 
               ((16*I)/15)*qH^(45/2) + ((384*I)/47)*qH^(47/2) + ((456*I)/49)*
                qH^(49/2) + ((48*I)/17)*qH^(51/2) + ((432*I)/53)*qH^(53/2) + 
               ((576*I)/55)*qH^(55/2) + ((160*I)/57)*qH^(57/2) + ((480*I)/59)*
                qH^(59/2)) + mh*(mh^2 - 4*Mt^2)*(mh^2 - 2*Mt^2 + mh^2*
                Log[xH] - mh^2*Log[\[Mu]^2/Mt^2]))) - 
         mh*(mh*(mh^2 - 4*Mt^2)*(-1/2*(mh^2*Log[xH]^2) + (mh^2 - 2*Mt^2)*
              Log[\[Mu]^2/Mt^2] - (mh^2*Log[\[Mu]^2/Mt^2]^2)/2 - 
             Log[xH]*(mh^2 - 2*Mt^2 - mh^2*Log[\[Mu]^2/Mt^2])) + 
           Sqrt[-mh^2 + 4*Mt^2]*((-mh^4 + 2*mh^2*Mt^2 + 4*Mt^4)*
              ((32*I)*Sqrt[qH] + ((1376*I)/9)*qH^(3/2) - ((9664*I)/75)*
                qH^(5/2) + ((1005568*I)/735)*qH^(7/2) - ((1901408*I)/405)*
                qH^(9/2) + ((190216832*I)/7623)*qH^(11/2) - ((74383364416*I)/
                 585585)*qH^(13/2) + ((458183589568*I)/675675)*qH^(15/2) - 
               ((3672369429952*I)/1001385)*qH^(17/2) + ((1854913079770496*I)/
                 92147055)*qH^(19/2) - ((6826201259511808*I)/61108047)*
                qH^(21/2) + ((437733567444292864*I)/699700365)*qH^(23/2) - 
               ((147670890941904203168*I)/41829913125)*qH^(25/2) + 
               ((2717310914247761677024*I)/135528918525)*qH^(27/2) - 
               ((483348491051738644551104*I)/4221474832575)*qH^(29/2) + 
               ((1413942548908024067816704*I)/2152168336395)*qH^(31/2) - 
               ((33160361255186416697620864*I)/8759774348325)*qH^(33/2) + 
               ((7013653568307598270584832*I)/320367922875)*qH^(35/2) - 
               ((87191369602758417980401848128*I)/686418277469925)*
                qH^(37/2) + ((4813257145488855479433125723072*I)/
                 6511697713295775)*qH^(39/2) - 
               ((34584215744450365438123814154304*I)/8019167660110035)*
                qH^(41/2) + ((319254837677287299668234109292242304*I)/
                 12657571588390754025)*qH^(43/2) - 
               ((9369453408314681973852585480656576*I)/63379405972803375)*
                qH^(45/2) + ((20908250320355982395344776130297151488*I)/
                 24083183151382580225)*qH^(47/2) - 
               ((8079440660008715680562045080350954183392*I)/
                 1581803965708894152225)*qH^(49/2) + 
               ((4247736429817850504992486615360785186368*I)/
                 141117205104058778595)*qH^(51/2) - 
               ((175748584729912540621796311294502002714432*I)/
                 989229092321250539577)*qH^(53/2) + 
               ((59289471768636985417846635692990060394335488*I)/
                 56460717061731752494725)*qH^(55/2) - 
               ((606107120165204003798688367660608124823314048*I)/
                 97523056742991208854525)*qH^(57/2) + 
               ((658030020551578661822077159114185482779564450432*I)/
                 17867250553808020948557975)*qH^(59/2) + Pi*Log[4] + Pi*
                Log[1 - xH/4] + Pi*Log[xH] + ((-8*I)*Sqrt[qH] - ((8*I)/3)*
                  qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
                 ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
                  qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
                 ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
                 ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
                 ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - ((256*I)/31)*
                  qH^(31/2) - ((32*I)/11)*qH^(33/2) - ((384*I)/35)*
                  qH^(35/2) - ((304*I)/37)*qH^(37/2) - ((112*I)/39)*
                  qH^(39/2) - ((336*I)/41)*qH^(41/2) - ((352*I)/43)*
                  qH^(43/2) - ((16*I)/15)*qH^(45/2) - ((384*I)/47)*
                  qH^(47/2) - ((456*I)/49)*qH^(49/2) - ((48*I)/17)*
                  qH^(51/2) - ((432*I)/53)*qH^(53/2) - ((576*I)/55)*
                  qH^(55/2) - ((160*I)/57)*qH^(57/2) - ((480*I)/59)*
                  qH^(59/2))*Log[xH]) + (-Pi - (8*I)*Sqrt[qH] - ((8*I)/3)*
                qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
               ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
                qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
               ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - ((192*I)/23)*
                qH^(23/2) - ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
               ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - ((32*I)/11)*
                qH^(33/2) - ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
               ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - ((352*I)/43)*
                qH^(43/2) - ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
               ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - ((432*I)/53)*
                qH^(53/2) - ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
               ((480*I)/59)*qH^(59/2))*(mh^4 - 2*mh^2*Mt^2 + (-mh^4 + 
                 2*mh^2*Mt^2 + 4*Mt^4)*Log[\[Mu]^2/Mt^2])))))/
       (64*Mt^4*(mh^2 - 4*Mt^2)*Mw^2*(1 - Mw^2/Mz^2)*Pi) + 
      (alpha*(8*(4*Mt^8 - Mt^6*Mz^2) + (4*Mt^2 - Mz^2)*
          (-8*Mw^2*(1 - Mw^2/Mz^2)*Mz^4*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
             ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - 
                Mw^2/Mz^2))) + (-16*Mt^4*Mw^2*(1 - Mw^2/Mz^2)*
              (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/
                    3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) + 
             24*Mw^2*(1 - Mw^2/Mz^2)*Mz^4*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
               ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                 (1 - Mw^2/Mz^2))) + Mt^2*Mz^2*(Mz^2 - 32*Mw^2*
                (1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                 ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                   (1 - Mw^2/Mz^2)))))*Log[\[Mu]^2/Mt^2] + 
           ((2*Mt^6 - 16*Mw^2*(1 - Mw^2/Mz^2)*Mz^4*(Mz^2/(16*Mw^2*
                  (1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                 (4*Mw^2*(1 - Mw^2/Mz^2))) - Mt^2*Mz^2*(Mz^2 - 32*Mw^2*
                 (1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                  ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                    (1 - Mw^2/Mz^2)))))*Log[\[Mu]^2/Mt^2]^2)/2) + 
         Mz*(Sqrt[4*Mt^2 - Mz^2]*(-((-4*Mt^6 + 16*Mw^2*(1 - Mw^2/Mz^2)*Mz^4*
                 (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                  ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                    (1 - Mw^2/Mz^2))) + Mt^2*Mz^2*(Mz^2 - 64*Mw^2*
                   (1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                    ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                      (1 - Mw^2/Mz^2)))) - 2*Mt^4*(Mz^2 - 16*Mw^2*
                   (1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                    ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                      (1 - Mw^2/Mz^2)))))*((32*I)*Sqrt[qZ] + ((1376*I)/9)*
                 qZ^(3/2) - ((9664*I)/75)*qZ^(5/2) + ((1005568*I)/735)*
                 qZ^(7/2) - ((1901408*I)/405)*qZ^(9/2) + ((190216832*I)/7623)*
                 qZ^(11/2) - ((74383364416*I)/585585)*qZ^(13/2) + 
                ((458183589568*I)/675675)*qZ^(15/2) - ((3672369429952*I)/
                  1001385)*qZ^(17/2) + ((1854913079770496*I)/92147055)*
                 qZ^(19/2) - ((6826201259511808*I)/61108047)*qZ^(21/2) + 
                ((437733567444292864*I)/699700365)*qZ^(23/2) - 
                ((147670890941904203168*I)/41829913125)*qZ^(25/2) + 
                ((2717310914247761677024*I)/135528918525)*qZ^(27/2) - 
                ((483348491051738644551104*I)/4221474832575)*qZ^(29/2) + 
                ((1413942548908024067816704*I)/2152168336395)*qZ^(31/2) - 
                ((33160361255186416697620864*I)/8759774348325)*qZ^(33/2) + 
                ((7013653568307598270584832*I)/320367922875)*qZ^(35/2) - 
                ((87191369602758417980401848128*I)/686418277469925)*
                 qZ^(37/2) + ((4813257145488855479433125723072*I)/
                  6511697713295775)*qZ^(39/2) - 
                ((34584215744450365438123814154304*I)/8019167660110035)*
                 qZ^(41/2) + ((319254837677287299668234109292242304*I)/
                  12657571588390754025)*qZ^(43/2) - 
                ((9369453408314681973852585480656576*I)/63379405972803375)*
                 qZ^(45/2) + ((20908250320355982395344776130297151488*I)/
                  24083183151382580225)*qZ^(47/2) - 
                ((8079440660008715680562045080350954183392*I)/
                  1581803965708894152225)*qZ^(49/2) + 
                ((4247736429817850504992486615360785186368*I)/
                  141117205104058778595)*qZ^(51/2) - 
                ((175748584729912540621796311294502002714432*I)/
                  989229092321250539577)*qZ^(53/2) + 
                ((59289471768636985417846635692990060394335488*I)/
                  56460717061731752494725)*qZ^(55/2) - 
                ((606107120165204003798688367660608124823314048*I)/
                  97523056742991208854525)*qZ^(57/2) + 
                ((658030020551578661822077159114185482779564450432*I)/
                  17867250553808020948557975)*qZ^(59/2) + Pi*Log[4] + 
                Pi*Log[1 - xZ/4] + Pi*Log[xZ] + ((-8*I)*Sqrt[qZ] - 
                  ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*
                   qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
                  ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
                  ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
                  ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
                  ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
                  ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
                  ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
                  ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
                  ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
                  ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
                  ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
                  ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
                  ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2))*
                 Log[xZ])) - (-Pi - (8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
               ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*
                qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
               ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*
                qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
               ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*
                qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
               ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*
                qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
               ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*
                qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
               ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*
                qZ^(59/2))*(-24*Mw^2*(1 - Mw^2/Mz^2)*Mz^4*
                (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/
                      3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) + 2*Mt^4*
                (Mz^2 - 16*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - 
                      Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                    (4*Mw^2*(1 - Mw^2/Mz^2)))) + Mt^2*Mz^2*(-Mz^2 + 
                 80*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                   ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                     (1 - Mw^2/Mz^2)))) + (-4*Mt^6 + 16*Mw^2*(1 - Mw^2/Mz^2)*
                  Mz^4*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                   ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                     (1 - Mw^2/Mz^2))) + Mt^2*Mz^2*(Mz^2 - 64*Mw^2*
                    (1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                     ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                       (1 - Mw^2/Mz^2)))) - 2*Mt^4*(Mz^2 - 16*Mw^2*
                    (1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                     ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                       (1 - Mw^2/Mz^2)))))*Log[\[Mu]^2/Mt^2])) + 
           Mz*(-4*Mt^2 + Mz^2)*(8*Mw^2*(1 - Mw^2/Mz^2)*(2*Mt^2 - Mz^2)*
              (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/
                    3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) + 
             ((-16*Mw^2*(1 - Mw^2/Mz^2)*Mz^2*(Mz^2/(16*Mw^2*(1 - Mw^2/
                      Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                   (4*Mw^2*(1 - Mw^2/Mz^2))) + Mt^2*(-Mz^2 + 32*Mw^2*
                   (1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                    ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                      (1 - Mw^2/Mz^2)))))*Log[xZ]^2)/2 + 
             (-2*Mt^4 + 24*Mw^2*(1 - Mw^2/Mz^2)*Mz^2*(Mz^2/(16*Mw^2*
                   (1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                  (4*Mw^2*(1 - Mw^2/Mz^2))) + Mt^2*(Mz^2 - 64*Mw^2*
                  (1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                   ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                     (1 - Mw^2/Mz^2)))))*Log[\[Mu]^2/Mt^2] + 
             ((-16*Mw^2*(1 - Mw^2/Mz^2)*Mz^2*(Mz^2/(16*Mw^2*(1 - Mw^2/
                      Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                   (4*Mw^2*(1 - Mw^2/Mz^2))) + Mt^2*(-Mz^2 + 32*Mw^2*
                   (1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                    ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                      (1 - Mw^2/Mz^2)))))*Log[\[Mu]^2/Mt^2]^2)/2 - 
             Log[xZ]*(-2*Mt^4 + 24*Mw^2*(1 - Mw^2/Mz^2)*Mz^2*
                (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/
                      3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) + Mt^2*
                (Mz^2 - 64*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - 
                      Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                    (4*Mw^2*(1 - Mw^2/Mz^2)))) + (-16*Mw^2*(1 - Mw^2/Mz^2)*
                  Mz^2*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                   ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                     (1 - Mw^2/Mz^2))) + Mt^2*(-Mz^2 + 32*Mw^2*(1 - 
                     Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                     ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                       (1 - Mw^2/Mz^2)))))*Log[\[Mu]^2/Mt^2]))) + 
         2*((4*Mt^2 - Mz^2)*(-16*Mt^4*Mw^2*(1 - Mw^2/Mz^2)*
              (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/
                    3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) + 
             24*Mw^2*(1 - Mw^2/Mz^2)*Mz^4*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
               ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                 (1 - Mw^2/Mz^2))) + Mt^2*Mz^2*(Mz^2 - 32*Mw^2*
                (1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                 ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                   (1 - Mw^2/Mz^2)))) + (2*Mt^6 - 16*Mw^2*(1 - Mw^2/Mz^2)*
                Mz^4*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                 ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                   (1 - Mw^2/Mz^2))) - Mt^2*Mz^2*(Mz^2 - 32*Mw^2*
                  (1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                   ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                     (1 - Mw^2/Mz^2)))))*Log[\[Mu]^2/Mt^2]) + 
           Mz*(-(Sqrt[4*Mt^2 - Mz^2]*(-4*Mt^6 + 16*Mw^2*(1 - Mw^2/Mz^2)*Mz^4*
                 (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                  ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                    (1 - Mw^2/Mz^2))) + Mt^2*Mz^2*(Mz^2 - 64*Mw^2*
                   (1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                    ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                      (1 - Mw^2/Mz^2)))) - 2*Mt^4*(Mz^2 - 16*Mw^2*
                   (1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                    ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                      (1 - Mw^2/Mz^2)))))*(-Pi - (8*I)*Sqrt[qZ] - 
                ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*
                 qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
                ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*
                 qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
                ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
                ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*
                 qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
                ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
                ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
                ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
                ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
                ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
                ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2))) + 
             Mz*(-4*Mt^2 + Mz^2)*(-2*Mt^4 + 24*Mw^2*(1 - Mw^2/Mz^2)*Mz^2*
                (Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/
                      3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) + Mt^2*
                (Mz^2 - 64*Mw^2*(1 - Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - 
                      Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
                    (4*Mw^2*(1 - Mw^2/Mz^2)))) - (-16*Mw^2*(1 - Mw^2/Mz^2)*
                  Mz^2*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                   ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                     (1 - Mw^2/Mz^2))) + Mt^2*(-Mz^2 + 32*Mw^2*(1 - 
                     Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                     ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                       (1 - Mw^2/Mz^2)))))*Log[xZ] + (-16*Mw^2*
                  (1 - Mw^2/Mz^2)*Mz^2*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                   ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                     (1 - Mw^2/Mz^2))) + Mt^2*(-Mz^2 + 32*Mw^2*(1 - 
                     Mw^2/Mz^2)*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
                     ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*
                       (1 - Mw^2/Mz^2)))))*Log[\[Mu]^2/Mt^2])))))/
       (64*Mt^6*Mw^2*(1 - Mw^2/Mz^2)*(4*Mt^2 - Mz^2)*Pi) - 
      (alpha*(-12*Mt^6 - 36*Mt^2*Mw^4 - (6*I)*Mt^6*Pi + (12*I)*Mt^4*Mw^2*Pi - 
         (18*I)*Mt^2*Mw^4*Pi + (12*I)*Mw^6*Pi + 4*Mt^6*Pi^2 + 
         12*Mt^2*Mw^4*Pi^2 - 16*Mw^6*Pi^2 + 6*Mt^6*Log[1 - xW] - 
         12*Mt^4*Mw^2*Log[1 - xW] + 18*Mt^2*Mw^4*Log[1 - xW] - 
         12*Mw^6*Log[1 - xW] + (12*I)*Mt^6*Pi*Log[1 - xW] + 
         (36*I)*Mt^2*Mw^4*Pi*Log[1 - xW] - (48*I)*Mw^6*Pi*Log[1 - xW] - 
         6*Mt^6*Log[1 - xW]^2 - 18*Mt^2*Mw^4*Log[1 - xW]^2 + 
         24*Mw^6*Log[1 - xW]^2 + 6*Mt^4*Mw^2*Log[xW] + 6*Mt^2*Mw^4*Log[xW] + 
         12*Mw^6*Log[xW] + 9*Mt^2*Mw^4*Log[xW]^2 - 12*Mw^6*Log[xW]^2 - 
         6*Mt^6*Log[\[Mu]^2/Mt^2] + 6*Mt^4*Mw^2*Log[\[Mu]^2/Mt^2] - 
         24*Mt^2*Mw^4*Log[\[Mu]^2/Mt^2] - (6*I)*Mt^6*Pi*Log[\[Mu]^2/Mt^2] - 
         (18*I)*Mt^2*Mw^4*Pi*Log[\[Mu]^2/Mt^2] + (24*I)*Mw^6*Pi*
          Log[\[Mu]^2/Mt^2] + 6*Mt^6*Log[1 - xW]*Log[\[Mu]^2/Mt^2] + 
         18*Mt^2*Mw^4*Log[1 - xW]*Log[\[Mu]^2/Mt^2] - 24*Mw^6*Log[1 - xW]*
          Log[\[Mu]^2/Mt^2] - 18*Mt^2*Mw^4*Log[xW]*Log[\[Mu]^2/Mt^2] + 
         24*Mw^6*Log[xW]*Log[\[Mu]^2/Mt^2] - 3*Mt^6*Log[\[Mu]^2/Mt^2]^2 + 
         6*Mt^6*(Log[1 - xW]*Log[xW] + PolyLog[2, xW]) + 
         18*Mt^2*Mw^4*(Log[1 - xW]*Log[xW] + PolyLog[2, xW]) - 
         24*Mw^6*(Log[1 - xW]*Log[xW] + PolyLog[2, xW])))/
       (192*Mt^6*Mw^2*(1 - Mw^2/Mz^2)*Pi)) + 
    (alpha*(2*Mt^4*(3*Mt^2 - 4*(-Mt^2 - 2*Mw^2)) - 
       2*(Mt^2 - 2*(-Mt^2 - 2*Mw^2))*(Mt^4 + Mt^2*Mw^2 - I*Mt^4*Pi + 
         (2*I)*Mt^2*Mw^2*Pi - I*Mw^4*Pi + Mt^4*Log[1 - xW] - 
         2*Mt^2*Mw^2*Log[1 - xW] + Mw^4*Log[1 - xW] + 2*Mt^2*Mw^2*Log[xW] - 
         Mw^4*Log[xW] - Mt^4*Log[\[Mu]^2/Mt^2]) - (Mt^2 + 2*Mw^2)*
        (((-Mt^4 - 2*Mt^2*Mw^2 + Mw^4)*Log[xW]^2)/2 + 
         (Mt^4 + 4*Mt^2*Mw^2 - Mw^4)*Log[\[Mu]^2/Mt^2] + 
         ((-Mt^4 - 2*Mt^2*Mw^2 + Mw^4)*Log[\[Mu]^2/Mt^2]^2)/2 - 
         Log[xW]*(Mt^4 + 4*Mt^2*Mw^2 - Mw^4 + (-Mt^4 - 2*Mt^2*Mw^2 + Mw^4)*
            Log[\[Mu]^2/Mt^2]) + (Mt^2 - Mw^2)^2*((4*Pi^2)/3 + 
           (4*I)*Pi*Log[1 - xW] - 2*Log[1 - xW]^2 + Log[xW]^2/2 - 
           ((-2*I)*Pi + 2*Log[1 - xW] - Log[xW])*(1 - Log[\[Mu]^2/Mt^2]) + 
           Log[\[Mu]^2/Mt^2] - Log[\[Mu]^2/Mt^2]^2/2 + 
           2*(Log[1 - xW]*Log[xW] + PolyLog[2, xW])))))/
     (64*Mt^4*Mw^2*(1 - Mw^2/Mz^2)*Pi) - 
    2*Mt^2*(-1/18*(alpha*(8 + 4*Log[\[Mu]^2/Mt^2] + Log[\[Mu]^2/Mt^2]^2))/
        (Mt^2*Pi) + (alpha*(-(Sqrt[-mh^2 + 4*Mt^2]*(mh^4 - 2*mh^2*Mt^2 + 
            (-3*mh^4 + 8*mh^2*Mt^2)*Log[\[Mu]^2/Mt^2] + 
            (mh^4 - 3*mh^2*Mt^2 + Mt^4)*Log[\[Mu]^2/Mt^2]^2)) - 
         3*(-2*mh*(mh^4 - 5*mh^2*Mt^2 + 5*Mt^4)*(Pi + (8*I)*Sqrt[qH] + 
             ((8*I)/3)*qH^(3/2) + ((48*I)/5)*qH^(5/2) + ((64*I)/7)*qH^(7/2) + 
             ((8*I)/9)*qH^(9/2) + ((96*I)/11)*qH^(11/2) + ((112*I)/13)*
              qH^(13/2) + ((16*I)/5)*qH^(15/2) + ((144*I)/17)*qH^(17/2) + 
             ((160*I)/19)*qH^(19/2) + ((64*I)/21)*qH^(21/2) + 
             ((192*I)/23)*qH^(23/2) + ((248*I)/25)*qH^(25/2) + 
             ((8*I)/27)*qH^(27/2) + ((240*I)/29)*qH^(29/2) + 
             ((256*I)/31)*qH^(31/2) + ((32*I)/11)*qH^(33/2) + 
             ((384*I)/35)*qH^(35/2) + ((304*I)/37)*qH^(37/2) + 
             ((112*I)/39)*qH^(39/2) + ((336*I)/41)*qH^(41/2) + 
             ((352*I)/43)*qH^(43/2) + ((16*I)/15)*qH^(45/2) + 
             ((384*I)/47)*qH^(47/2) + ((456*I)/49)*qH^(49/2) + 
             ((48*I)/17)*qH^(51/2) + ((432*I)/53)*qH^(53/2) + 
             ((576*I)/55)*qH^(55/2) + ((160*I)/57)*qH^(57/2) + 
             ((480*I)/59)*qH^(59/2)) + Sqrt[-mh^2 + 4*Mt^2]*
            (3*mh^4 - 12*mh^2*Mt^2 + 6*Mt^4 + 2*(mh^4 - 3*mh^2*Mt^2 + Mt^4)*
              Log[xH] - 2*(mh^4 - 3*mh^2*Mt^2 + Mt^4)*Log[\[Mu]^2/Mt^2]) + 
           Sqrt[-mh^2 + 4*Mt^2]*(-3*mh^4 + 8*mh^2*Mt^2 + 
             2*(mh^4 - 3*mh^2*Mt^2 + Mt^4)*Log[\[Mu]^2/Mt^2])) - 
         Sqrt[-mh^2 + 4*Mt^2]*(-(mh^2 - 2*Mt^2)^2 - 
           (mh^4 - 3*mh^2*Mt^2 + Mt^4)*Log[xH]^2 - 
           (-3*mh^4 + 12*mh^2*Mt^2 - 6*Mt^4)*Log[\[Mu]^2/Mt^2] - 
           (mh^4 - 3*mh^2*Mt^2 + Mt^4)*Log[\[Mu]^2/Mt^2]^2 + 
           Log[xH]*(-3*mh^4 + 12*mh^2*Mt^2 - 6*Mt^4 + 
             2*(mh^4 - 3*mh^2*Mt^2 + Mt^4)*Log[\[Mu]^2/Mt^2])) - 
         mh*((2*mh^4 - 10*mh^2*Mt^2 + 10*Mt^4)*((32*I)*Sqrt[qH] + 
             ((1376*I)/9)*qH^(3/2) - ((9664*I)/75)*qH^(5/2) + 
             ((1005568*I)/735)*qH^(7/2) - ((1901408*I)/405)*qH^(9/2) + 
             ((190216832*I)/7623)*qH^(11/2) - ((74383364416*I)/585585)*
              qH^(13/2) + ((458183589568*I)/675675)*qH^(15/2) - 
             ((3672369429952*I)/1001385)*qH^(17/2) + ((1854913079770496*I)/
               92147055)*qH^(19/2) - ((6826201259511808*I)/61108047)*
              qH^(21/2) + ((437733567444292864*I)/699700365)*qH^(23/2) - 
             ((147670890941904203168*I)/41829913125)*qH^(25/2) + 
             ((2717310914247761677024*I)/135528918525)*qH^(27/2) - 
             ((483348491051738644551104*I)/4221474832575)*qH^(29/2) + 
             ((1413942548908024067816704*I)/2152168336395)*qH^(31/2) - 
             ((33160361255186416697620864*I)/8759774348325)*qH^(33/2) + 
             ((7013653568307598270584832*I)/320367922875)*qH^(35/2) - 
             ((87191369602758417980401848128*I)/686418277469925)*qH^(37/2) + 
             ((4813257145488855479433125723072*I)/6511697713295775)*
              qH^(39/2) - ((34584215744450365438123814154304*I)/
               8019167660110035)*qH^(41/2) + 
             ((319254837677287299668234109292242304*I)/12657571588390754025)*
              qH^(43/2) - ((9369453408314681973852585480656576*I)/
               63379405972803375)*qH^(45/2) + 
             ((20908250320355982395344776130297151488*I)/
               24083183151382580225)*qH^(47/2) - 
             ((8079440660008715680562045080350954183392*I)/
               1581803965708894152225)*qH^(49/2) + 
             ((4247736429817850504992486615360785186368*I)/
               141117205104058778595)*qH^(51/2) - 
             ((175748584729912540621796311294502002714432*I)/
               989229092321250539577)*qH^(53/2) + 
             ((59289471768636985417846635692990060394335488*I)/
               56460717061731752494725)*qH^(55/2) - 
             ((606107120165204003798688367660608124823314048*I)/
               97523056742991208854525)*qH^(57/2) + 
             ((658030020551578661822077159114185482779564450432*I)/
               17867250553808020948557975)*qH^(59/2) + Pi*Log[4] + 
             Pi*Log[1 - xH/4] + Pi*Log[xH] + ((-8*I)*Sqrt[qH] - ((8*I)/3)*
                qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
               ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
                qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
               ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - ((192*I)/23)*
                qH^(23/2) - ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
               ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - ((32*I)/11)*
                qH^(33/2) - ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
               ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - ((352*I)/43)*
                qH^(43/2) - ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
               ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - ((432*I)/53)*
                qH^(53/2) - ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
               ((480*I)/59)*qH^(59/2))*Log[xH]) + (-Pi - (8*I)*Sqrt[qH] - 
             ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
             ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
              qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
             ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
             ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
             ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
             ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
             ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
             ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
             ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
             ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
             ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
             ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
             ((480*I)/59)*qH^(59/2))*(-2*mh^4 + 10*mh^2*Mt^2 - 10*Mt^4 - 
             (mh^2 - 2*Mt^2)^2 + (2*mh^4 - 10*mh^2*Mt^2 + 10*Mt^4)*
              Log[\[Mu]^2/Mt^2]))))/(64*Mt^4*Sqrt[-mh^2 + 4*Mt^2]*Mw^2*
        (1 - Mw^2/Mz^2)*Pi) + 
      (alpha*(-(Sqrt[4*Mt^2 - Mz^2]*(-2*Mt^2*Mz^2 + Mz^4 + 
            (8*Mt^2*Mz^2 - 3*Mz^4)*Log[\[Mu]^2/Mt^2] + 
            (Mt^4 - 3*Mt^2*Mz^2 + Mz^4)*Log[\[Mu]^2/Mt^2]^2)) - 
         3*(-2*Mz*(5*Mt^4 - 5*Mt^2*Mz^2 + Mz^4)*(Pi + (8*I)*Sqrt[qZ] + 
             ((8*I)/3)*qZ^(3/2) + ((48*I)/5)*qZ^(5/2) + ((64*I)/7)*qZ^(7/2) + 
             ((8*I)/9)*qZ^(9/2) + ((96*I)/11)*qZ^(11/2) + ((112*I)/13)*
              qZ^(13/2) + ((16*I)/5)*qZ^(15/2) + ((144*I)/17)*qZ^(17/2) + 
             ((160*I)/19)*qZ^(19/2) + ((64*I)/21)*qZ^(21/2) + 
             ((192*I)/23)*qZ^(23/2) + ((248*I)/25)*qZ^(25/2) + 
             ((8*I)/27)*qZ^(27/2) + ((240*I)/29)*qZ^(29/2) + 
             ((256*I)/31)*qZ^(31/2) + ((32*I)/11)*qZ^(33/2) + 
             ((384*I)/35)*qZ^(35/2) + ((304*I)/37)*qZ^(37/2) + 
             ((112*I)/39)*qZ^(39/2) + ((336*I)/41)*qZ^(41/2) + 
             ((352*I)/43)*qZ^(43/2) + ((16*I)/15)*qZ^(45/2) + 
             ((384*I)/47)*qZ^(47/2) + ((456*I)/49)*qZ^(49/2) + 
             ((48*I)/17)*qZ^(51/2) + ((432*I)/53)*qZ^(53/2) + 
             ((576*I)/55)*qZ^(55/2) + ((160*I)/57)*qZ^(57/2) + 
             ((480*I)/59)*qZ^(59/2)) + Sqrt[4*Mt^2 - Mz^2]*
            (6*Mt^4 - 12*Mt^2*Mz^2 + 3*Mz^4 + 2*(Mt^4 - 3*Mt^2*Mz^2 + Mz^4)*
              Log[xZ] - 2*(Mt^4 - 3*Mt^2*Mz^2 + Mz^4)*Log[\[Mu]^2/Mt^2]) + 
           Sqrt[4*Mt^2 - Mz^2]*(8*Mt^2*Mz^2 - 3*Mz^4 + 
             2*(Mt^4 - 3*Mt^2*Mz^2 + Mz^4)*Log[\[Mu]^2/Mt^2])) - 
         Sqrt[4*Mt^2 - Mz^2]*(-(-2*Mt^2 + Mz^2)^2 - 
           (Mt^4 - 3*Mt^2*Mz^2 + Mz^4)*Log[xZ]^2 - 
           (-6*Mt^4 + 12*Mt^2*Mz^2 - 3*Mz^4)*Log[\[Mu]^2/Mt^2] - 
           (Mt^4 - 3*Mt^2*Mz^2 + Mz^4)*Log[\[Mu]^2/Mt^2]^2 + 
           Log[xZ]*(-6*Mt^4 + 12*Mt^2*Mz^2 - 3*Mz^4 + 
             2*(Mt^4 - 3*Mt^2*Mz^2 + Mz^4)*Log[\[Mu]^2/Mt^2])) - 
         Mz*((10*Mt^4 - 10*Mt^2*Mz^2 + 2*Mz^4)*((32*I)*Sqrt[qZ] + 
             ((1376*I)/9)*qZ^(3/2) - ((9664*I)/75)*qZ^(5/2) + 
             ((1005568*I)/735)*qZ^(7/2) - ((1901408*I)/405)*qZ^(9/2) + 
             ((190216832*I)/7623)*qZ^(11/2) - ((74383364416*I)/585585)*
              qZ^(13/2) + ((458183589568*I)/675675)*qZ^(15/2) - 
             ((3672369429952*I)/1001385)*qZ^(17/2) + ((1854913079770496*I)/
               92147055)*qZ^(19/2) - ((6826201259511808*I)/61108047)*
              qZ^(21/2) + ((437733567444292864*I)/699700365)*qZ^(23/2) - 
             ((147670890941904203168*I)/41829913125)*qZ^(25/2) + 
             ((2717310914247761677024*I)/135528918525)*qZ^(27/2) - 
             ((483348491051738644551104*I)/4221474832575)*qZ^(29/2) + 
             ((1413942548908024067816704*I)/2152168336395)*qZ^(31/2) - 
             ((33160361255186416697620864*I)/8759774348325)*qZ^(33/2) + 
             ((7013653568307598270584832*I)/320367922875)*qZ^(35/2) - 
             ((87191369602758417980401848128*I)/686418277469925)*qZ^(37/2) + 
             ((4813257145488855479433125723072*I)/6511697713295775)*
              qZ^(39/2) - ((34584215744450365438123814154304*I)/
               8019167660110035)*qZ^(41/2) + 
             ((319254837677287299668234109292242304*I)/12657571588390754025)*
              qZ^(43/2) - ((9369453408314681973852585480656576*I)/
               63379405972803375)*qZ^(45/2) + 
             ((20908250320355982395344776130297151488*I)/
               24083183151382580225)*qZ^(47/2) - 
             ((8079440660008715680562045080350954183392*I)/
               1581803965708894152225)*qZ^(49/2) + 
             ((4247736429817850504992486615360785186368*I)/
               141117205104058778595)*qZ^(51/2) - 
             ((175748584729912540621796311294502002714432*I)/
               989229092321250539577)*qZ^(53/2) + 
             ((59289471768636985417846635692990060394335488*I)/
               56460717061731752494725)*qZ^(55/2) - 
             ((606107120165204003798688367660608124823314048*I)/
               97523056742991208854525)*qZ^(57/2) + 
             ((658030020551578661822077159114185482779564450432*I)/
               17867250553808020948557975)*qZ^(59/2) + Pi*Log[4] + 
             Pi*Log[1 - xZ/4] + Pi*Log[xZ] + ((-8*I)*Sqrt[qZ] - ((8*I)/3)*
                qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
               ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
                qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
               ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*
                qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
               ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*
                qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
               ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*
                qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
               ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*
                qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
               ((480*I)/59)*qZ^(59/2))*Log[xZ]) + (-Pi - (8*I)*Sqrt[qZ] - 
             ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
             ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
              qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2))*(-10*Mt^4 + 10*Mt^2*Mz^2 - 2*Mz^4 - 
             (-2*Mt^2 + Mz^2)^2 + (10*Mt^4 - 10*Mt^2*Mz^2 + 2*Mz^4)*
              Log[\[Mu]^2/Mt^2]))))/(64*Mt^4*Mw^2*(1 - Mw^2/Mz^2)*
        Sqrt[4*Mt^2 - Mz^2]*Pi) + (alpha*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
         ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2)))*
        (-(Sqrt[4*Mt^2 - Mz^2]*(-2*Mt^2*Mz^2 + Mz^4 + (8*Mt^2*Mz^2 - 3*Mz^4)*
             Log[\[Mu]^2/Mt^2] + (Mt^4 - 3*Mt^2*Mz^2 + Mz^4)*
             Log[\[Mu]^2/Mt^2]^2)) - 2*(-2*Mz*(5*Mt^4 - 5*Mt^2*Mz^2 + Mz^4)*
            (Pi + (8*I)*Sqrt[qZ] + ((8*I)/3)*qZ^(3/2) + ((48*I)/5)*qZ^(5/2) + 
             ((64*I)/7)*qZ^(7/2) + ((8*I)/9)*qZ^(9/2) + ((96*I)/11)*
              qZ^(11/2) + ((112*I)/13)*qZ^(13/2) + ((16*I)/5)*qZ^(15/2) + 
             ((144*I)/17)*qZ^(17/2) + ((160*I)/19)*qZ^(19/2) + 
             ((64*I)/21)*qZ^(21/2) + ((192*I)/23)*qZ^(23/2) + 
             ((248*I)/25)*qZ^(25/2) + ((8*I)/27)*qZ^(27/2) + 
             ((240*I)/29)*qZ^(29/2) + ((256*I)/31)*qZ^(31/2) + 
             ((32*I)/11)*qZ^(33/2) + ((384*I)/35)*qZ^(35/2) + 
             ((304*I)/37)*qZ^(37/2) + ((112*I)/39)*qZ^(39/2) + 
             ((336*I)/41)*qZ^(41/2) + ((352*I)/43)*qZ^(43/2) + 
             ((16*I)/15)*qZ^(45/2) + ((384*I)/47)*qZ^(47/2) + 
             ((456*I)/49)*qZ^(49/2) + ((48*I)/17)*qZ^(51/2) + 
             ((432*I)/53)*qZ^(53/2) + ((576*I)/55)*qZ^(55/2) + 
             ((160*I)/57)*qZ^(57/2) + ((480*I)/59)*qZ^(59/2)) + 
           Sqrt[4*Mt^2 - Mz^2]*(6*Mt^4 - 12*Mt^2*Mz^2 + 3*Mz^4 + 
             2*(Mt^4 - 3*Mt^2*Mz^2 + Mz^4)*Log[xZ] - 2*(Mt^4 - 3*Mt^2*Mz^2 + 
               Mz^4)*Log[\[Mu]^2/Mt^2]) + Sqrt[4*Mt^2 - Mz^2]*
            (8*Mt^2*Mz^2 - 3*Mz^4 + 2*(Mt^4 - 3*Mt^2*Mz^2 + Mz^4)*
              Log[\[Mu]^2/Mt^2])) - Sqrt[4*Mt^2 - Mz^2]*
          (-(-2*Mt^2 + Mz^2)^2 - (Mt^4 - 3*Mt^2*Mz^2 + Mz^4)*Log[xZ]^2 - 
           (-6*Mt^4 + 12*Mt^2*Mz^2 - 3*Mz^4)*Log[\[Mu]^2/Mt^2] - 
           (Mt^4 - 3*Mt^2*Mz^2 + Mz^4)*Log[\[Mu]^2/Mt^2]^2 + 
           Log[xZ]*(-6*Mt^4 + 12*Mt^2*Mz^2 - 3*Mz^4 + 
             2*(Mt^4 - 3*Mt^2*Mz^2 + Mz^4)*Log[\[Mu]^2/Mt^2])) - 
         Mz*((10*Mt^4 - 10*Mt^2*Mz^2 + 2*Mz^4)*((32*I)*Sqrt[qZ] + 
             ((1376*I)/9)*qZ^(3/2) - ((9664*I)/75)*qZ^(5/2) + 
             ((1005568*I)/735)*qZ^(7/2) - ((1901408*I)/405)*qZ^(9/2) + 
             ((190216832*I)/7623)*qZ^(11/2) - ((74383364416*I)/585585)*
              qZ^(13/2) + ((458183589568*I)/675675)*qZ^(15/2) - 
             ((3672369429952*I)/1001385)*qZ^(17/2) + ((1854913079770496*I)/
               92147055)*qZ^(19/2) - ((6826201259511808*I)/61108047)*
              qZ^(21/2) + ((437733567444292864*I)/699700365)*qZ^(23/2) - 
             ((147670890941904203168*I)/41829913125)*qZ^(25/2) + 
             ((2717310914247761677024*I)/135528918525)*qZ^(27/2) - 
             ((483348491051738644551104*I)/4221474832575)*qZ^(29/2) + 
             ((1413942548908024067816704*I)/2152168336395)*qZ^(31/2) - 
             ((33160361255186416697620864*I)/8759774348325)*qZ^(33/2) + 
             ((7013653568307598270584832*I)/320367922875)*qZ^(35/2) - 
             ((87191369602758417980401848128*I)/686418277469925)*qZ^(37/2) + 
             ((4813257145488855479433125723072*I)/6511697713295775)*
              qZ^(39/2) - ((34584215744450365438123814154304*I)/
               8019167660110035)*qZ^(41/2) + 
             ((319254837677287299668234109292242304*I)/12657571588390754025)*
              qZ^(43/2) - ((9369453408314681973852585480656576*I)/
               63379405972803375)*qZ^(45/2) + 
             ((20908250320355982395344776130297151488*I)/
               24083183151382580225)*qZ^(47/2) - 
             ((8079440660008715680562045080350954183392*I)/
               1581803965708894152225)*qZ^(49/2) + 
             ((4247736429817850504992486615360785186368*I)/
               141117205104058778595)*qZ^(51/2) - 
             ((175748584729912540621796311294502002714432*I)/
               989229092321250539577)*qZ^(53/2) + 
             ((59289471768636985417846635692990060394335488*I)/
               56460717061731752494725)*qZ^(55/2) - 
             ((606107120165204003798688367660608124823314048*I)/
               97523056742991208854525)*qZ^(57/2) + 
             ((658030020551578661822077159114185482779564450432*I)/
               17867250553808020948557975)*qZ^(59/2) + Pi*Log[4] + 
             Pi*Log[1 - xZ/4] + Pi*Log[xZ] + ((-8*I)*Sqrt[qZ] - ((8*I)/3)*
                qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
               ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
                qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
               ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*
                qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
               ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*
                qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
               ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*
                qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
               ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*
                qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
               ((480*I)/59)*qZ^(59/2))*Log[xZ]) + (-Pi - (8*I)*Sqrt[qZ] - 
             ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
             ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
              qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2))*(-10*Mt^4 + 10*Mt^2*Mz^2 - 2*Mz^4 - 
             (-2*Mt^2 + Mz^2)^2 + (10*Mt^4 - 10*Mt^2*Mz^2 + 2*Mz^4)*
              Log[\[Mu]^2/Mt^2]))))/(8*Mt^6*Sqrt[4*Mt^2 - Mz^2]*Pi) + 
      (alpha*(-2*(Mt^2 - 2*(-Mt^2 - 2*Mw^2))*(Mt^4 - 2*Mt^2*Mw^2 - 
           (2*I)*Mt^2*Mw^2*Pi + (2*I)*Mw^4*Pi + 2*Mt^2*Mw^2*Log[1 - xW] - 
           2*Mw^4*Log[1 - xW] - 2*Mt^2*Mw^2*Log[xW] + 2*Mw^4*Log[xW]) + 
         (Mt^2 + 2*Mw^2)*((Mt^2 - Mw^2)^2 + ((-2*Mt^2*Mw^2 + 2*Mw^4)*
             Log[xW]^2)/2 + (-Mt^4 + 6*Mt^2*Mw^2 - 3*Mw^4)*
            Log[\[Mu]^2/Mt^2] + ((-2*Mt^2*Mw^2 + 2*Mw^4)*Log[\[Mu]^2/Mt^2]^2)/
            2 - Log[xW]*(-Mt^4 + 6*Mt^2*Mw^2 - 3*Mw^4 + 
             (-2*Mt^2*Mw^2 + 2*Mw^4)*Log[\[Mu]^2/Mt^2]) + 
           (Mt^2 - Mw^2)*(Mt^2 + Mw^2 + (-Mt^2 - 3*Mw^2)*Log[\[Mu]^2/Mt^2] + 
             Mw^2*Log[\[Mu]^2/Mt^2]^2 - ((-2*I)*Pi + 2*Log[1 - xW] - Log[xW])*
              (-Mt^2 - 3*Mw^2 + 2*Mw^2*Log[\[Mu]^2/Mt^2]) - 
             2*Mw^2*((4*Pi^2)/3 + (4*I)*Pi*Log[1 - xW] - 2*Log[1 - xW]^2 + 
               Log[xW]^2/2 + 2*(Log[1 - xW]*Log[xW] + PolyLog[2, xW]))))))/
       (64*Mt^6*Mw^2*(1 - Mw^2/Mz^2)*Pi))))/(2*CA*Pi) - 
 2*Mt^2*(-1/144*(alpha*alphaS*(-1 + CA^2)*(8 + 4*Log[\[Mu]^2/Mt^2] + 
       Log[\[Mu]^2/Mt^2]^2))/(CA*Mt^2*Pi^2) + 
   (alphaS*(-1 + CA^2)*(2 + Log[\[Mu]^2/Mt^2])*
     (-1/32*(alpha*(Mt^2 + 2*Mw^2)*(Mt^4 - 2*Mt^2*Mw^2 - (2*I)*Mt^2*Mw^2*Pi + 
          (2*I)*Mw^4*Pi + 2*Mt^2*Mw^2*Log[1 - xW] - 2*Mw^4*Log[1 - xW] - 
          2*Mt^2*Mw^2*Log[xW] + 2*Mw^4*Log[xW]))/(Mt^6*Mw^2*(1 - Mw^2/Mz^2)*
         Pi) - (alpha*(Mt^2 + Mz^2/2 + 2*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*
          Mz^2)*(3*Mt^4*Sqrt[4*Mt^2 - Mz^2] - 2*Mt^2*Mz^2*
          Sqrt[4*Mt^2 - Mz^2] - 5*Mt^4*Mz*Pi + 5*Mt^2*Mz^3*Pi - Mz^5*Pi + 
         5*Mt^4*Mz*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
           ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
           ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
           ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
           ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
           ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
           ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
           ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
           ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
           ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
           ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
           ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
           ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
           ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
           ((480*I)/59)*qZ^(59/2)) - 5*Mt^2*Mz^3*((-8*I)*Sqrt[qZ] - 
           ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
           ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
            qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
           ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
           ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
           ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
           ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
           ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
           ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
           ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
           ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
           ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
           ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
           ((480*I)/59)*qZ^(59/2)) + Mz^5*((-8*I)*Sqrt[qZ] - 
           ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
           ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
            qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
           ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
           ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
           ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
           ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
           ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
           ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
           ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
           ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
           ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
           ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
           ((480*I)/59)*qZ^(59/2)) + Mt^4*Sqrt[4*Mt^2 - Mz^2]*Log[xZ] - 
         3*Mt^2*Mz^2*Sqrt[4*Mt^2 - Mz^2]*Log[xZ] + Mz^4*Sqrt[4*Mt^2 - Mz^2]*
          Log[xZ]))/(32*Mt^6*Mw^2*(1 - Mw^2/Mz^2)*Sqrt[4*Mt^2 - Mz^2]*Pi) - 
      (alpha*(2 + Log[\[Mu]^2/Mt^2]))/(9*Mt^2*Pi) + 
      (alpha*(2*mh*(mh^4 - 5*mh^2*Mt^2 + 5*Mt^4)*(Pi + (8*I)*Sqrt[qH] + 
           ((8*I)/3)*qH^(3/2) + ((48*I)/5)*qH^(5/2) + ((64*I)/7)*qH^(7/2) + 
           ((8*I)/9)*qH^(9/2) + ((96*I)/11)*qH^(11/2) + ((112*I)/13)*
            qH^(13/2) + ((16*I)/5)*qH^(15/2) + ((144*I)/17)*qH^(17/2) + 
           ((160*I)/19)*qH^(19/2) + ((64*I)/21)*qH^(21/2) + 
           ((192*I)/23)*qH^(23/2) + ((248*I)/25)*qH^(25/2) + 
           ((8*I)/27)*qH^(27/2) + ((240*I)/29)*qH^(29/2) + 
           ((256*I)/31)*qH^(31/2) + ((32*I)/11)*qH^(33/2) + 
           ((384*I)/35)*qH^(35/2) + ((304*I)/37)*qH^(37/2) + 
           ((112*I)/39)*qH^(39/2) + ((336*I)/41)*qH^(41/2) + 
           ((352*I)/43)*qH^(43/2) + ((16*I)/15)*qH^(45/2) + 
           ((384*I)/47)*qH^(47/2) + ((456*I)/49)*qH^(49/2) + 
           ((48*I)/17)*qH^(51/2) + ((432*I)/53)*qH^(53/2) + 
           ((576*I)/55)*qH^(55/2) + ((160*I)/57)*qH^(57/2) + 
           ((480*I)/59)*qH^(59/2)) - Sqrt[-mh^2 + 4*Mt^2]*
          (3*mh^4 - 12*mh^2*Mt^2 + 6*Mt^4 + 2*(mh^4 - 3*mh^2*Mt^2 + Mt^4)*
            Log[xH] - 2*(mh^4 - 3*mh^2*Mt^2 + Mt^4)*Log[\[Mu]^2/Mt^2]) - 
         Sqrt[-mh^2 + 4*Mt^2]*(-3*mh^4 + 8*mh^2*Mt^2 + 
           2*(mh^4 - 3*mh^2*Mt^2 + Mt^4)*Log[\[Mu]^2/Mt^2])))/
       (64*Mt^4*Sqrt[-mh^2 + 4*Mt^2]*Mw^2*(1 - Mw^2/Mz^2)*Pi)))/(8*CA*Pi) + 
   (alphaS*(-1 + CA^2)*
     (-1/18*(alpha*(8 + 4*Log[\[Mu]^2/Mt^2] + Log[\[Mu]^2/Mt^2]^2))/
        (Mt^2*Pi) + (alpha*(-(Sqrt[-mh^2 + 4*Mt^2]*(mh^4 - 2*mh^2*Mt^2 + 
            (-3*mh^4 + 8*mh^2*Mt^2)*Log[\[Mu]^2/Mt^2] + 
            (mh^4 - 3*mh^2*Mt^2 + Mt^4)*Log[\[Mu]^2/Mt^2]^2)) - 
         3*(-2*mh*(mh^4 - 5*mh^2*Mt^2 + 5*Mt^4)*(Pi + (8*I)*Sqrt[qH] + 
             ((8*I)/3)*qH^(3/2) + ((48*I)/5)*qH^(5/2) + ((64*I)/7)*qH^(7/2) + 
             ((8*I)/9)*qH^(9/2) + ((96*I)/11)*qH^(11/2) + ((112*I)/13)*
              qH^(13/2) + ((16*I)/5)*qH^(15/2) + ((144*I)/17)*qH^(17/2) + 
             ((160*I)/19)*qH^(19/2) + ((64*I)/21)*qH^(21/2) + 
             ((192*I)/23)*qH^(23/2) + ((248*I)/25)*qH^(25/2) + 
             ((8*I)/27)*qH^(27/2) + ((240*I)/29)*qH^(29/2) + 
             ((256*I)/31)*qH^(31/2) + ((32*I)/11)*qH^(33/2) + 
             ((384*I)/35)*qH^(35/2) + ((304*I)/37)*qH^(37/2) + 
             ((112*I)/39)*qH^(39/2) + ((336*I)/41)*qH^(41/2) + 
             ((352*I)/43)*qH^(43/2) + ((16*I)/15)*qH^(45/2) + 
             ((384*I)/47)*qH^(47/2) + ((456*I)/49)*qH^(49/2) + 
             ((48*I)/17)*qH^(51/2) + ((432*I)/53)*qH^(53/2) + 
             ((576*I)/55)*qH^(55/2) + ((160*I)/57)*qH^(57/2) + 
             ((480*I)/59)*qH^(59/2)) + Sqrt[-mh^2 + 4*Mt^2]*
            (3*mh^4 - 12*mh^2*Mt^2 + 6*Mt^4 + 2*(mh^4 - 3*mh^2*Mt^2 + Mt^4)*
              Log[xH] - 2*(mh^4 - 3*mh^2*Mt^2 + Mt^4)*Log[\[Mu]^2/Mt^2]) + 
           Sqrt[-mh^2 + 4*Mt^2]*(-3*mh^4 + 8*mh^2*Mt^2 + 
             2*(mh^4 - 3*mh^2*Mt^2 + Mt^4)*Log[\[Mu]^2/Mt^2])) - 
         Sqrt[-mh^2 + 4*Mt^2]*(-(mh^2 - 2*Mt^2)^2 - 
           (mh^4 - 3*mh^2*Mt^2 + Mt^4)*Log[xH]^2 - 
           (-3*mh^4 + 12*mh^2*Mt^2 - 6*Mt^4)*Log[\[Mu]^2/Mt^2] - 
           (mh^4 - 3*mh^2*Mt^2 + Mt^4)*Log[\[Mu]^2/Mt^2]^2 + 
           Log[xH]*(-3*mh^4 + 12*mh^2*Mt^2 - 6*Mt^4 + 
             2*(mh^4 - 3*mh^2*Mt^2 + Mt^4)*Log[\[Mu]^2/Mt^2])) - 
         mh*((2*mh^4 - 10*mh^2*Mt^2 + 10*Mt^4)*((32*I)*Sqrt[qH] + 
             ((1376*I)/9)*qH^(3/2) - ((9664*I)/75)*qH^(5/2) + 
             ((1005568*I)/735)*qH^(7/2) - ((1901408*I)/405)*qH^(9/2) + 
             ((190216832*I)/7623)*qH^(11/2) - ((74383364416*I)/585585)*
              qH^(13/2) + ((458183589568*I)/675675)*qH^(15/2) - 
             ((3672369429952*I)/1001385)*qH^(17/2) + ((1854913079770496*I)/
               92147055)*qH^(19/2) - ((6826201259511808*I)/61108047)*
              qH^(21/2) + ((437733567444292864*I)/699700365)*qH^(23/2) - 
             ((147670890941904203168*I)/41829913125)*qH^(25/2) + 
             ((2717310914247761677024*I)/135528918525)*qH^(27/2) - 
             ((483348491051738644551104*I)/4221474832575)*qH^(29/2) + 
             ((1413942548908024067816704*I)/2152168336395)*qH^(31/2) - 
             ((33160361255186416697620864*I)/8759774348325)*qH^(33/2) + 
             ((7013653568307598270584832*I)/320367922875)*qH^(35/2) - 
             ((87191369602758417980401848128*I)/686418277469925)*qH^(37/2) + 
             ((4813257145488855479433125723072*I)/6511697713295775)*
              qH^(39/2) - ((34584215744450365438123814154304*I)/
               8019167660110035)*qH^(41/2) + 
             ((319254837677287299668234109292242304*I)/12657571588390754025)*
              qH^(43/2) - ((9369453408314681973852585480656576*I)/
               63379405972803375)*qH^(45/2) + 
             ((20908250320355982395344776130297151488*I)/
               24083183151382580225)*qH^(47/2) - 
             ((8079440660008715680562045080350954183392*I)/
               1581803965708894152225)*qH^(49/2) + 
             ((4247736429817850504992486615360785186368*I)/
               141117205104058778595)*qH^(51/2) - 
             ((175748584729912540621796311294502002714432*I)/
               989229092321250539577)*qH^(53/2) + 
             ((59289471768636985417846635692990060394335488*I)/
               56460717061731752494725)*qH^(55/2) - 
             ((606107120165204003798688367660608124823314048*I)/
               97523056742991208854525)*qH^(57/2) + 
             ((658030020551578661822077159114185482779564450432*I)/
               17867250553808020948557975)*qH^(59/2) + Pi*Log[4] + 
             Pi*Log[1 - xH/4] + Pi*Log[xH] + ((-8*I)*Sqrt[qH] - ((8*I)/3)*
                qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
               ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
                qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
               ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - ((192*I)/23)*
                qH^(23/2) - ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
               ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - ((32*I)/11)*
                qH^(33/2) - ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
               ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - ((352*I)/43)*
                qH^(43/2) - ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
               ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - ((432*I)/53)*
                qH^(53/2) - ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
               ((480*I)/59)*qH^(59/2))*Log[xH]) + (-Pi - (8*I)*Sqrt[qH] - 
             ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
             ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
              qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
             ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
             ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
             ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
             ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
             ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
             ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
             ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
             ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
             ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
             ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
             ((480*I)/59)*qH^(59/2))*(-2*mh^4 + 10*mh^2*Mt^2 - 10*Mt^4 - 
             (mh^2 - 2*Mt^2)^2 + (2*mh^4 - 10*mh^2*Mt^2 + 10*Mt^4)*
              Log[\[Mu]^2/Mt^2]))))/(64*Mt^4*Sqrt[-mh^2 + 4*Mt^2]*Mw^2*
        (1 - Mw^2/Mz^2)*Pi) + 
      (alpha*(-(Sqrt[4*Mt^2 - Mz^2]*(-2*Mt^2*Mz^2 + Mz^4 + 
            (8*Mt^2*Mz^2 - 3*Mz^4)*Log[\[Mu]^2/Mt^2] + 
            (Mt^4 - 3*Mt^2*Mz^2 + Mz^4)*Log[\[Mu]^2/Mt^2]^2)) - 
         3*(-2*Mz*(5*Mt^4 - 5*Mt^2*Mz^2 + Mz^4)*(Pi + (8*I)*Sqrt[qZ] + 
             ((8*I)/3)*qZ^(3/2) + ((48*I)/5)*qZ^(5/2) + ((64*I)/7)*qZ^(7/2) + 
             ((8*I)/9)*qZ^(9/2) + ((96*I)/11)*qZ^(11/2) + ((112*I)/13)*
              qZ^(13/2) + ((16*I)/5)*qZ^(15/2) + ((144*I)/17)*qZ^(17/2) + 
             ((160*I)/19)*qZ^(19/2) + ((64*I)/21)*qZ^(21/2) + 
             ((192*I)/23)*qZ^(23/2) + ((248*I)/25)*qZ^(25/2) + 
             ((8*I)/27)*qZ^(27/2) + ((240*I)/29)*qZ^(29/2) + 
             ((256*I)/31)*qZ^(31/2) + ((32*I)/11)*qZ^(33/2) + 
             ((384*I)/35)*qZ^(35/2) + ((304*I)/37)*qZ^(37/2) + 
             ((112*I)/39)*qZ^(39/2) + ((336*I)/41)*qZ^(41/2) + 
             ((352*I)/43)*qZ^(43/2) + ((16*I)/15)*qZ^(45/2) + 
             ((384*I)/47)*qZ^(47/2) + ((456*I)/49)*qZ^(49/2) + 
             ((48*I)/17)*qZ^(51/2) + ((432*I)/53)*qZ^(53/2) + 
             ((576*I)/55)*qZ^(55/2) + ((160*I)/57)*qZ^(57/2) + 
             ((480*I)/59)*qZ^(59/2)) + Sqrt[4*Mt^2 - Mz^2]*
            (6*Mt^4 - 12*Mt^2*Mz^2 + 3*Mz^4 + 2*(Mt^4 - 3*Mt^2*Mz^2 + Mz^4)*
              Log[xZ] - 2*(Mt^4 - 3*Mt^2*Mz^2 + Mz^4)*Log[\[Mu]^2/Mt^2]) + 
           Sqrt[4*Mt^2 - Mz^2]*(8*Mt^2*Mz^2 - 3*Mz^4 + 
             2*(Mt^4 - 3*Mt^2*Mz^2 + Mz^4)*Log[\[Mu]^2/Mt^2])) - 
         Sqrt[4*Mt^2 - Mz^2]*(-(-2*Mt^2 + Mz^2)^2 - 
           (Mt^4 - 3*Mt^2*Mz^2 + Mz^4)*Log[xZ]^2 - 
           (-6*Mt^4 + 12*Mt^2*Mz^2 - 3*Mz^4)*Log[\[Mu]^2/Mt^2] - 
           (Mt^4 - 3*Mt^2*Mz^2 + Mz^4)*Log[\[Mu]^2/Mt^2]^2 + 
           Log[xZ]*(-6*Mt^4 + 12*Mt^2*Mz^2 - 3*Mz^4 + 
             2*(Mt^4 - 3*Mt^2*Mz^2 + Mz^4)*Log[\[Mu]^2/Mt^2])) - 
         Mz*((10*Mt^4 - 10*Mt^2*Mz^2 + 2*Mz^4)*((32*I)*Sqrt[qZ] + 
             ((1376*I)/9)*qZ^(3/2) - ((9664*I)/75)*qZ^(5/2) + 
             ((1005568*I)/735)*qZ^(7/2) - ((1901408*I)/405)*qZ^(9/2) + 
             ((190216832*I)/7623)*qZ^(11/2) - ((74383364416*I)/585585)*
              qZ^(13/2) + ((458183589568*I)/675675)*qZ^(15/2) - 
             ((3672369429952*I)/1001385)*qZ^(17/2) + ((1854913079770496*I)/
               92147055)*qZ^(19/2) - ((6826201259511808*I)/61108047)*
              qZ^(21/2) + ((437733567444292864*I)/699700365)*qZ^(23/2) - 
             ((147670890941904203168*I)/41829913125)*qZ^(25/2) + 
             ((2717310914247761677024*I)/135528918525)*qZ^(27/2) - 
             ((483348491051738644551104*I)/4221474832575)*qZ^(29/2) + 
             ((1413942548908024067816704*I)/2152168336395)*qZ^(31/2) - 
             ((33160361255186416697620864*I)/8759774348325)*qZ^(33/2) + 
             ((7013653568307598270584832*I)/320367922875)*qZ^(35/2) - 
             ((87191369602758417980401848128*I)/686418277469925)*qZ^(37/2) + 
             ((4813257145488855479433125723072*I)/6511697713295775)*
              qZ^(39/2) - ((34584215744450365438123814154304*I)/
               8019167660110035)*qZ^(41/2) + 
             ((319254837677287299668234109292242304*I)/12657571588390754025)*
              qZ^(43/2) - ((9369453408314681973852585480656576*I)/
               63379405972803375)*qZ^(45/2) + 
             ((20908250320355982395344776130297151488*I)/
               24083183151382580225)*qZ^(47/2) - 
             ((8079440660008715680562045080350954183392*I)/
               1581803965708894152225)*qZ^(49/2) + 
             ((4247736429817850504992486615360785186368*I)/
               141117205104058778595)*qZ^(51/2) - 
             ((175748584729912540621796311294502002714432*I)/
               989229092321250539577)*qZ^(53/2) + 
             ((59289471768636985417846635692990060394335488*I)/
               56460717061731752494725)*qZ^(55/2) - 
             ((606107120165204003798688367660608124823314048*I)/
               97523056742991208854525)*qZ^(57/2) + 
             ((658030020551578661822077159114185482779564450432*I)/
               17867250553808020948557975)*qZ^(59/2) + Pi*Log[4] + 
             Pi*Log[1 - xZ/4] + Pi*Log[xZ] + ((-8*I)*Sqrt[qZ] - ((8*I)/3)*
                qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
               ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
                qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
               ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*
                qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
               ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*
                qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
               ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*
                qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
               ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*
                qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
               ((480*I)/59)*qZ^(59/2))*Log[xZ]) + (-Pi - (8*I)*Sqrt[qZ] - 
             ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
             ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
              qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2))*(-10*Mt^4 + 10*Mt^2*Mz^2 - 2*Mz^4 - 
             (-2*Mt^2 + Mz^2)^2 + (10*Mt^4 - 10*Mt^2*Mz^2 + 2*Mz^4)*
              Log[\[Mu]^2/Mt^2]))))/(64*Mt^4*Mw^2*(1 - Mw^2/Mz^2)*
        Sqrt[4*Mt^2 - Mz^2]*Pi) + (alpha*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
         ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2)))*
        (-(Sqrt[4*Mt^2 - Mz^2]*(-2*Mt^2*Mz^2 + Mz^4 + (8*Mt^2*Mz^2 - 3*Mz^4)*
             Log[\[Mu]^2/Mt^2] + (Mt^4 - 3*Mt^2*Mz^2 + Mz^4)*
             Log[\[Mu]^2/Mt^2]^2)) - 2*(-2*Mz*(5*Mt^4 - 5*Mt^2*Mz^2 + Mz^4)*
            (Pi + (8*I)*Sqrt[qZ] + ((8*I)/3)*qZ^(3/2) + ((48*I)/5)*qZ^(5/2) + 
             ((64*I)/7)*qZ^(7/2) + ((8*I)/9)*qZ^(9/2) + ((96*I)/11)*
              qZ^(11/2) + ((112*I)/13)*qZ^(13/2) + ((16*I)/5)*qZ^(15/2) + 
             ((144*I)/17)*qZ^(17/2) + ((160*I)/19)*qZ^(19/2) + 
             ((64*I)/21)*qZ^(21/2) + ((192*I)/23)*qZ^(23/2) + 
             ((248*I)/25)*qZ^(25/2) + ((8*I)/27)*qZ^(27/2) + 
             ((240*I)/29)*qZ^(29/2) + ((256*I)/31)*qZ^(31/2) + 
             ((32*I)/11)*qZ^(33/2) + ((384*I)/35)*qZ^(35/2) + 
             ((304*I)/37)*qZ^(37/2) + ((112*I)/39)*qZ^(39/2) + 
             ((336*I)/41)*qZ^(41/2) + ((352*I)/43)*qZ^(43/2) + 
             ((16*I)/15)*qZ^(45/2) + ((384*I)/47)*qZ^(47/2) + 
             ((456*I)/49)*qZ^(49/2) + ((48*I)/17)*qZ^(51/2) + 
             ((432*I)/53)*qZ^(53/2) + ((576*I)/55)*qZ^(55/2) + 
             ((160*I)/57)*qZ^(57/2) + ((480*I)/59)*qZ^(59/2)) + 
           Sqrt[4*Mt^2 - Mz^2]*(6*Mt^4 - 12*Mt^2*Mz^2 + 3*Mz^4 + 
             2*(Mt^4 - 3*Mt^2*Mz^2 + Mz^4)*Log[xZ] - 2*(Mt^4 - 3*Mt^2*Mz^2 + 
               Mz^4)*Log[\[Mu]^2/Mt^2]) + Sqrt[4*Mt^2 - Mz^2]*
            (8*Mt^2*Mz^2 - 3*Mz^4 + 2*(Mt^4 - 3*Mt^2*Mz^2 + Mz^4)*
              Log[\[Mu]^2/Mt^2])) - Sqrt[4*Mt^2 - Mz^2]*
          (-(-2*Mt^2 + Mz^2)^2 - (Mt^4 - 3*Mt^2*Mz^2 + Mz^4)*Log[xZ]^2 - 
           (-6*Mt^4 + 12*Mt^2*Mz^2 - 3*Mz^4)*Log[\[Mu]^2/Mt^2] - 
           (Mt^4 - 3*Mt^2*Mz^2 + Mz^4)*Log[\[Mu]^2/Mt^2]^2 + 
           Log[xZ]*(-6*Mt^4 + 12*Mt^2*Mz^2 - 3*Mz^4 + 
             2*(Mt^4 - 3*Mt^2*Mz^2 + Mz^4)*Log[\[Mu]^2/Mt^2])) - 
         Mz*((10*Mt^4 - 10*Mt^2*Mz^2 + 2*Mz^4)*((32*I)*Sqrt[qZ] + 
             ((1376*I)/9)*qZ^(3/2) - ((9664*I)/75)*qZ^(5/2) + 
             ((1005568*I)/735)*qZ^(7/2) - ((1901408*I)/405)*qZ^(9/2) + 
             ((190216832*I)/7623)*qZ^(11/2) - ((74383364416*I)/585585)*
              qZ^(13/2) + ((458183589568*I)/675675)*qZ^(15/2) - 
             ((3672369429952*I)/1001385)*qZ^(17/2) + ((1854913079770496*I)/
               92147055)*qZ^(19/2) - ((6826201259511808*I)/61108047)*
              qZ^(21/2) + ((437733567444292864*I)/699700365)*qZ^(23/2) - 
             ((147670890941904203168*I)/41829913125)*qZ^(25/2) + 
             ((2717310914247761677024*I)/135528918525)*qZ^(27/2) - 
             ((483348491051738644551104*I)/4221474832575)*qZ^(29/2) + 
             ((1413942548908024067816704*I)/2152168336395)*qZ^(31/2) - 
             ((33160361255186416697620864*I)/8759774348325)*qZ^(33/2) + 
             ((7013653568307598270584832*I)/320367922875)*qZ^(35/2) - 
             ((87191369602758417980401848128*I)/686418277469925)*qZ^(37/2) + 
             ((4813257145488855479433125723072*I)/6511697713295775)*
              qZ^(39/2) - ((34584215744450365438123814154304*I)/
               8019167660110035)*qZ^(41/2) + 
             ((319254837677287299668234109292242304*I)/12657571588390754025)*
              qZ^(43/2) - ((9369453408314681973852585480656576*I)/
               63379405972803375)*qZ^(45/2) + 
             ((20908250320355982395344776130297151488*I)/
               24083183151382580225)*qZ^(47/2) - 
             ((8079440660008715680562045080350954183392*I)/
               1581803965708894152225)*qZ^(49/2) + 
             ((4247736429817850504992486615360785186368*I)/
               141117205104058778595)*qZ^(51/2) - 
             ((175748584729912540621796311294502002714432*I)/
               989229092321250539577)*qZ^(53/2) + 
             ((59289471768636985417846635692990060394335488*I)/
               56460717061731752494725)*qZ^(55/2) - 
             ((606107120165204003798688367660608124823314048*I)/
               97523056742991208854525)*qZ^(57/2) + 
             ((658030020551578661822077159114185482779564450432*I)/
               17867250553808020948557975)*qZ^(59/2) + Pi*Log[4] + 
             Pi*Log[1 - xZ/4] + Pi*Log[xZ] + ((-8*I)*Sqrt[qZ] - ((8*I)/3)*
                qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
               ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
                qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
               ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*
                qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
               ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*
                qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
               ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*
                qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
               ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*
                qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
               ((480*I)/59)*qZ^(59/2))*Log[xZ]) + (-Pi - (8*I)*Sqrt[qZ] - 
             ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
             ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
              qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2))*(-10*Mt^4 + 10*Mt^2*Mz^2 - 2*Mz^4 - 
             (-2*Mt^2 + Mz^2)^2 + (10*Mt^4 - 10*Mt^2*Mz^2 + 2*Mz^4)*
              Log[\[Mu]^2/Mt^2]))))/(8*Mt^6*Sqrt[4*Mt^2 - Mz^2]*Pi) + 
      (alpha*(-2*(Mt^2 - 2*(-Mt^2 - 2*Mw^2))*(Mt^4 - 2*Mt^2*Mw^2 - 
           (2*I)*Mt^2*Mw^2*Pi + (2*I)*Mw^4*Pi + 2*Mt^2*Mw^2*Log[1 - xW] - 
           2*Mw^4*Log[1 - xW] - 2*Mt^2*Mw^2*Log[xW] + 2*Mw^4*Log[xW]) + 
         (Mt^2 + 2*Mw^2)*((Mt^2 - Mw^2)^2 + ((-2*Mt^2*Mw^2 + 2*Mw^4)*
             Log[xW]^2)/2 + (-Mt^4 + 6*Mt^2*Mw^2 - 3*Mw^4)*
            Log[\[Mu]^2/Mt^2] + ((-2*Mt^2*Mw^2 + 2*Mw^4)*Log[\[Mu]^2/Mt^2]^2)/
            2 - Log[xW]*(-Mt^4 + 6*Mt^2*Mw^2 - 3*Mw^4 + 
             (-2*Mt^2*Mw^2 + 2*Mw^4)*Log[\[Mu]^2/Mt^2]) + 
           (Mt^2 - Mw^2)*(Mt^2 + Mw^2 + (-Mt^2 - 3*Mw^2)*Log[\[Mu]^2/Mt^2] + 
             Mw^2*Log[\[Mu]^2/Mt^2]^2 - ((-2*I)*Pi + 2*Log[1 - xW] - Log[xW])*
              (-Mt^2 - 3*Mw^2 + 2*Mw^2*Log[\[Mu]^2/Mt^2]) - 
             2*Mw^2*((4*Pi^2)/3 + (4*I)*Pi*Log[1 - xW] - 2*Log[1 - xW]^2 + 
               Log[xW]^2/2 + 2*(Log[1 - xW]*Log[xW] + PolyLog[2, xW]))))))/
       (64*Mt^6*Mw^2*(1 - Mw^2/Mz^2)*Pi)))/(8*CA*Pi)) + 
 ((alpha*alphaS*(-1 + CA^2)*im*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
      ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))))/
    (6*CA) + (alpha*alphaS*(-1 + CA^2)*im*mh*(mh^2 + 2*Mt^2)*
     Sqrt[-mh^2 + 4*Mt^2]*((16*I)*Sqrt[qH] + ((304*I)/9)*qH^(3/2) + 
      ((736*I)/25)*qH^(5/2) + ((29312*I)/245)*qH^(7/2) + 
      ((172208*I)/2835)*qH^(9/2) + ((1792832*I)/12705)*qH^(11/2) + 
      ((4032224*I)/27885)*qH^(13/2) + ((31262624*I)/225225)*qH^(15/2) + 
      ((694081504*I)/4339335)*qH^(17/2) + ((238839104*I)/877591)*qH^(19/2) + 
      ((3543223168*I)/20369349)*qH^(21/2) + ((744761563264*I)/2565568005)*
       qH^(23/2) + ((4048151260432*I)/13943304375)*qH^(25/2) + 
      ((31436173928048*I)/135528918525)*qH^(27/2) + 
      ((418581994702304*I)/1407158277525)*qH^(29/2) + 
      ((19315461994304768*I)/46630313955225)*qH^(31/2) + 
      ((1917766729476032*I)/7091245901025)*qH^(33/2) + 
      ((2055902991618304*I)/4786102605375)*qH^(35/2) + 
      ((301281376437065312*I)/686418277469925)*qH^(37/2) + 
      ((717866469698420384*I)/2170565904431925)*qH^(39/2) + 
      ((43437528418400584928*I)/93556956034617075)*qH^(41/2) + 
      ((95685082392403535296*I)/168767621178543387)*qH^(43/2) + 
      ((1633855119825831597664*I)/4415431949438635125)*qH^(45/2) + 
      ((42263638545277154676992*I)/72249549454147740675)*qH^(47/2) + 
      ((293670778552173604875824*I)/527267988569631384075)*qH^(49/2) + 
      ((720147624637143529105184*I)/1646367392880685750275)*qH^(51/2) + 
      ((4035285630172400188781408*I)/6975333343290869189325)*qH^(53/2) + 
      ((726214230801471559519616*I)/1034079067064684111625)*qH^(55/2) + 
      ((825599226595915311970624*I)/1710930820052477348325)*qH^(57/2) + 
      ((17219049006096113092453568*I)/24112348925516897366475)*qH^(59/2) + 
      ((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - 
        ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - 
        ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - 
        ((144*I)/17)*qH^(17/2) - ((160*I)/19)*qH^(19/2) - 
        ((64*I)/21)*qH^(21/2) - ((192*I)/23)*qH^(23/2) - 
        ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
        ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
        ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - 
        ((304*I)/37)*qH^(37/2) - ((112*I)/39)*qH^(39/2) - 
        ((336*I)/41)*qH^(41/2) - ((352*I)/43)*qH^(43/2) - 
        ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
        ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
        ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - 
        ((160*I)/57)*qH^(57/2) - ((480*I)/59)*qH^(59/2))*Log[xH]))/
    (64*CA*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Pi^2) - 
   (alpha*alphaS*(-1 + CA^2)*im*Mz*(4*Mt^4 - 3*Mt^2*Mz^2 + Mz^4)*
     ((16*I)*Sqrt[qZ] + ((304*I)/9)*qZ^(3/2) + ((736*I)/25)*qZ^(5/2) + 
      ((29312*I)/245)*qZ^(7/2) + ((172208*I)/2835)*qZ^(9/2) + 
      ((1792832*I)/12705)*qZ^(11/2) + ((4032224*I)/27885)*qZ^(13/2) + 
      ((31262624*I)/225225)*qZ^(15/2) + ((694081504*I)/4339335)*qZ^(17/2) + 
      ((238839104*I)/877591)*qZ^(19/2) + ((3543223168*I)/20369349)*
       qZ^(21/2) + ((744761563264*I)/2565568005)*qZ^(23/2) + 
      ((4048151260432*I)/13943304375)*qZ^(25/2) + 
      ((31436173928048*I)/135528918525)*qZ^(27/2) + 
      ((418581994702304*I)/1407158277525)*qZ^(29/2) + 
      ((19315461994304768*I)/46630313955225)*qZ^(31/2) + 
      ((1917766729476032*I)/7091245901025)*qZ^(33/2) + 
      ((2055902991618304*I)/4786102605375)*qZ^(35/2) + 
      ((301281376437065312*I)/686418277469925)*qZ^(37/2) + 
      ((717866469698420384*I)/2170565904431925)*qZ^(39/2) + 
      ((43437528418400584928*I)/93556956034617075)*qZ^(41/2) + 
      ((95685082392403535296*I)/168767621178543387)*qZ^(43/2) + 
      ((1633855119825831597664*I)/4415431949438635125)*qZ^(45/2) + 
      ((42263638545277154676992*I)/72249549454147740675)*qZ^(47/2) + 
      ((293670778552173604875824*I)/527267988569631384075)*qZ^(49/2) + 
      ((720147624637143529105184*I)/1646367392880685750275)*qZ^(51/2) + 
      ((4035285630172400188781408*I)/6975333343290869189325)*qZ^(53/2) + 
      ((726214230801471559519616*I)/1034079067064684111625)*qZ^(55/2) + 
      ((825599226595915311970624*I)/1710930820052477348325)*qZ^(57/2) + 
      ((17219049006096113092453568*I)/24112348925516897366475)*qZ^(59/2) + 
      ((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - 
        ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
        ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
        ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
        ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
        ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
        ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
        ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
        ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
        ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
        ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
        ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
        ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
        ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2))*Log[xZ]))/
    (64*CA*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Sqrt[4*Mt^2 - Mz^2]*Pi^2) - 
   (alpha*alphaS*(-1 + CA^2)*im*Mz*
     (-1/8*(Mz^2*(8*Mt^4 + 3*Mt^2*Mz^2 - Mz^4))/(Mw^2*(1 - Mw^2/Mz^2)) + 
      ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(4*Mt^4 - 2*Mt^2*Mz^2 + Mz^4))/
       (2*Mw^2*(1 - Mw^2/Mz^2)))*((16*I)*Sqrt[qZ] + ((304*I)/9)*qZ^(3/2) + 
      ((736*I)/25)*qZ^(5/2) + ((29312*I)/245)*qZ^(7/2) + 
      ((172208*I)/2835)*qZ^(9/2) + ((1792832*I)/12705)*qZ^(11/2) + 
      ((4032224*I)/27885)*qZ^(13/2) + ((31262624*I)/225225)*qZ^(15/2) + 
      ((694081504*I)/4339335)*qZ^(17/2) + ((238839104*I)/877591)*qZ^(19/2) + 
      ((3543223168*I)/20369349)*qZ^(21/2) + ((744761563264*I)/2565568005)*
       qZ^(23/2) + ((4048151260432*I)/13943304375)*qZ^(25/2) + 
      ((31436173928048*I)/135528918525)*qZ^(27/2) + 
      ((418581994702304*I)/1407158277525)*qZ^(29/2) + 
      ((19315461994304768*I)/46630313955225)*qZ^(31/2) + 
      ((1917766729476032*I)/7091245901025)*qZ^(33/2) + 
      ((2055902991618304*I)/4786102605375)*qZ^(35/2) + 
      ((301281376437065312*I)/686418277469925)*qZ^(37/2) + 
      ((717866469698420384*I)/2170565904431925)*qZ^(39/2) + 
      ((43437528418400584928*I)/93556956034617075)*qZ^(41/2) + 
      ((95685082392403535296*I)/168767621178543387)*qZ^(43/2) + 
      ((1633855119825831597664*I)/4415431949438635125)*qZ^(45/2) + 
      ((42263638545277154676992*I)/72249549454147740675)*qZ^(47/2) + 
      ((293670778552173604875824*I)/527267988569631384075)*qZ^(49/2) + 
      ((720147624637143529105184*I)/1646367392880685750275)*qZ^(51/2) + 
      ((4035285630172400188781408*I)/6975333343290869189325)*qZ^(53/2) + 
      ((726214230801471559519616*I)/1034079067064684111625)*qZ^(55/2) + 
      ((825599226595915311970624*I)/1710930820052477348325)*qZ^(57/2) + 
      ((17219049006096113092453568*I)/24112348925516897366475)*qZ^(59/2) + 
      ((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - 
        ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
        ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
        ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
        ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
        ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
        ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
        ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
        ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
        ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
        ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
        ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
        ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
        ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2))*Log[xZ]))/
    (16*CA*Mt^4*Sqrt[4*Mt^2 - Mz^2]*Pi^2) + 
   (alpha*alphaS*(-1 + CA^2)*im*(105*mh^2 - 8*Mt^2 - 29*mh^2*Log[xH] + 
      4*Mt^2*Log[xH] + 4*mh^2*Log[xH]^2 - (3*Mt^2*Log[xH]^2)/2 + 
      58*mh^2*Log[\[Mu]^2/Mt^2] - 8*Mt^2*Log[\[Mu]^2/Mt^2] - 
      16*mh^2*Log[xH]*Log[\[Mu]^2/Mt^2] + 6*Mt^2*Log[xH]*Log[\[Mu]^2/Mt^2] + 
      16*mh^2*Log[\[Mu]^2/Mt^2]^2 - 6*Mt^2*Log[\[Mu]^2/Mt^2]^2))/
    (128*CA*Mw^2*(1 - Mw^2/Mz^2)*Pi^2) + 
   (alpha*alphaS*(-1 + CA^2)*im*(8*Mt^2 - 65*Mz^2 - 4*Mt^2*Log[xZ] + 
      17*Mz^2*Log[xZ] + (3*Mt^2*Log[xZ]^2)/2 - Mz^2*Log[xZ]^2 + 
      8*Mt^2*Log[\[Mu]^2/Mt^2] - 34*Mz^2*Log[\[Mu]^2/Mt^2] - 
      6*Mt^2*Log[xZ]*Log[\[Mu]^2/Mt^2] + 4*Mz^2*Log[xZ]*Log[\[Mu]^2/Mt^2] + 
      6*Mt^2*Log[\[Mu]^2/Mt^2]^2 - 4*Mz^2*Log[\[Mu]^2/Mt^2]^2))/
    (128*CA*Mw^2*(1 - Mw^2/Mz^2)*Pi^2) + 
   (alpha*alphaS*(-1 + CA^2)*im*((-3*Mt^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2)) + 
      (3*Mt^2*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(Mw^2*(1 - Mw^2/Mz^2)) + 
      (57*Mz^4)/(8*Mw^2*(1 - Mw^2/Mz^2)) - 
      (43*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^4)/(2*Mw^2*(1 - Mw^2/Mz^2)) + 
      (5*Mt^2*Mz^2*Log[xZ])/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
      (5*Mt^2*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*Log[xZ])/
       (4*Mw^2*(1 - Mw^2/Mz^2)) - (31*Mz^4*Log[xZ])/
       (16*Mw^2*(1 - Mw^2/Mz^2)) + (25*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^4*
        Log[xZ])/(4*Mw^2*(1 - Mw^2/Mz^2)) - (3*Mt^2*Mz^2*Log[xZ]^2)/
       (16*Mw^2*(1 - Mw^2/Mz^2)) + (3*Mt^2*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*
        Mz^2*Log[xZ]^2)/(4*Mw^2*(1 - Mw^2/Mz^2)) + (5*Mz^4*Log[xZ]^2)/
       (16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^4*
        Log[xZ]^2)/(2*Mw^2*(1 - Mw^2/Mz^2)) - (5*Mt^2*Mz^2*Log[\[Mu]^2/Mt^2])/
       (8*Mw^2*(1 - Mw^2/Mz^2)) + (5*Mt^2*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*
        Mz^2*Log[\[Mu]^2/Mt^2])/(2*Mw^2*(1 - Mw^2/Mz^2)) + 
      (31*Mz^4*Log[\[Mu]^2/Mt^2])/(8*Mw^2*(1 - Mw^2/Mz^2)) - 
      (25*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^4*Log[\[Mu]^2/Mt^2])/
       (2*Mw^2*(1 - Mw^2/Mz^2)) + (3*Mt^2*Mz^2*Log[xZ]*Log[\[Mu]^2/Mt^2])/
       (4*Mw^2*(1 - Mw^2/Mz^2)) - (3*Mt^2*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*
        Mz^2*Log[xZ]*Log[\[Mu]^2/Mt^2])/(Mw^2*(1 - Mw^2/Mz^2)) - 
      (5*Mz^4*Log[xZ]*Log[\[Mu]^2/Mt^2])/(4*Mw^2*(1 - Mw^2/Mz^2)) + 
      (2*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^4*Log[xZ]*Log[\[Mu]^2/Mt^2])/
       (Mw^2*(1 - Mw^2/Mz^2)) - (3*Mt^2*Mz^2*Log[\[Mu]^2/Mt^2]^2)/
       (4*Mw^2*(1 - Mw^2/Mz^2)) + (3*Mt^2*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*
        Mz^2*Log[\[Mu]^2/Mt^2]^2)/(Mw^2*(1 - Mw^2/Mz^2)) + 
      (5*Mz^4*Log[\[Mu]^2/Mt^2]^2)/(4*Mw^2*(1 - Mw^2/Mz^2)) - 
      (2*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^4*Log[\[Mu]^2/Mt^2]^2)/
       (Mw^2*(1 - Mw^2/Mz^2))))/(16*CA*Mt^2*Pi^2) + 
   (alpha*alphaS*(-1 + CA^2)*im*(-30*mh^4 - 66*mh^2*Mt^2 + 264*Mt^4 - 
      21*mh^4*Log[\[Mu]^2/Mt^2] - 54*mh^2*Mt^2*Log[\[Mu]^2/Mt^2] + 
      216*Mt^4*Log[\[Mu]^2/Mt^2] - 6*mh^4*Log[\[Mu]^2/Mt^2]^2 - 
      24*mh^2*Mt^2*Log[\[Mu]^2/Mt^2]^2 + 96*Mt^4*Log[\[Mu]^2/Mt^2]^2 - 
      2*mh^2*Mt^2*Log[\[Mu]^2/Mt^2]^3 + 8*Mt^4*Log[\[Mu]^2/Mt^2]^3))/
    (384*CA*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Pi^2) - 
   (alpha*alphaS*(-1 + CA^2)*im*(258*Mt^4 - 198*Mt^2*Mz^2 + 30*Mz^4 + 
      204*Mt^4*Log[\[Mu]^2/Mt^2] - 138*Mt^2*Mz^2*Log[\[Mu]^2/Mt^2] + 
      21*Mz^4*Log[\[Mu]^2/Mt^2] + 84*Mt^4*Log[\[Mu]^2/Mt^2]^2 - 
      36*Mt^2*Mz^2*Log[\[Mu]^2/Mt^2]^2 + 6*Mz^4*Log[\[Mu]^2/Mt^2]^2 - 
      2*Mt^2*Mz^2*Log[\[Mu]^2/Mt^2]^3))/(384*CA*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*
     Pi^2) + (alpha*alphaS*(-1 + CA^2)*im*
     ((27*Mt^4*Mz^2)/(2*Mw^2*(1 - Mw^2/Mz^2)) - 
      (54*Mt^4*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(Mw^2*(1 - Mw^2/Mz^2)) - 
      (3*Mt^2*Mz^4)/(8*Mw^2*(1 - Mw^2/Mz^2)) + 
      (93*Mt^2*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^4)/
       (2*Mw^2*(1 - Mw^2/Mz^2)) - (39*Mz^6)/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
      (39*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^6)/(4*Mw^2*(1 - Mw^2/Mz^2)) + 
      (33*Mt^4*Mz^2*Log[\[Mu]^2/Mt^2])/(2*Mw^2*(1 - Mw^2/Mz^2)) - 
      (66*Mt^4*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*Log[\[Mu]^2/Mt^2])/
       (Mw^2*(1 - Mw^2/Mz^2)) - (3*Mt^2*Mz^4*Log[\[Mu]^2/Mt^2])/
       (4*Mw^2*(1 - Mw^2/Mz^2)) + (39*Mt^2*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*
        Mz^4*Log[\[Mu]^2/Mt^2])/(Mw^2*(1 - Mw^2/Mz^2)) - 
      (15*Mz^6*Log[\[Mu]^2/Mt^2])/(8*Mw^2*(1 - Mw^2/Mz^2)) - 
      (15*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^6*Log[\[Mu]^2/Mt^2])/
       (2*Mw^2*(1 - Mw^2/Mz^2)) + (15*Mt^4*Mz^2*Log[\[Mu]^2/Mt^2]^2)/
       (Mw^2*(1 - Mw^2/Mz^2)) - (60*Mt^4*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*
        Log[\[Mu]^2/Mt^2]^2)/(Mw^2*(1 - Mw^2/Mz^2)) - 
      (15*Mt^2*Mz^4*Log[\[Mu]^2/Mt^2]^2)/(8*Mw^2*(1 - Mw^2/Mz^2)) + 
      (27*Mt^2*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^4*Log[\[Mu]^2/Mt^2]^2)/
       (2*Mw^2*(1 - Mw^2/Mz^2)) - (3*Mz^6*Log[\[Mu]^2/Mt^2]^2)/
       (4*Mw^2*(1 - Mw^2/Mz^2)) - (3*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^6*
        Log[\[Mu]^2/Mt^2]^2)/(Mw^2*(1 - Mw^2/Mz^2)) + 
      (3*Mt^4*Mz^2*Log[\[Mu]^2/Mt^2]^3)/(2*Mw^2*(1 - Mw^2/Mz^2)) - 
      (2*Mt^4*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*Log[\[Mu]^2/Mt^2]^3)/
       (Mw^2*(1 - Mw^2/Mz^2)) - (Mt^2*Mz^4*Log[\[Mu]^2/Mt^2]^3)/
       (2*Mw^2*(1 - Mw^2/Mz^2)) + (2*Mt^2*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*
        Mz^4*Log[\[Mu]^2/Mt^2]^3)/(Mw^2*(1 - Mw^2/Mz^2))))/
    (96*CA*Mt^4*Pi^2) - (alpha*alphaS*(-1 + CA^2)*im*mh*Sqrt[-mh^2 + 4*Mt^2]*
     ((-2*mh^2 + 10*Mt^2)*(2*((-16*I)*Sqrt[qH] - ((304*I)/9)*qH^(3/2) - 
          ((736*I)/25)*qH^(5/2) - ((29312*I)/245)*qH^(7/2) - 
          ((172208*I)/2835)*qH^(9/2) - ((1792832*I)/12705)*qH^(11/2) - 
          ((4032224*I)/27885)*qH^(13/2) - ((31262624*I)/225225)*qH^(15/2) - 
          ((694081504*I)/4339335)*qH^(17/2) - ((238839104*I)/877591)*
           qH^(19/2) - ((3543223168*I)/20369349)*qH^(21/2) - 
          ((744761563264*I)/2565568005)*qH^(23/2) - 
          ((4048151260432*I)/13943304375)*qH^(25/2) - 
          ((31436173928048*I)/135528918525)*qH^(27/2) - 
          ((418581994702304*I)/1407158277525)*qH^(29/2) - 
          ((19315461994304768*I)/46630313955225)*qH^(31/2) - 
          ((1917766729476032*I)/7091245901025)*qH^(33/2) - 
          ((2055902991618304*I)/4786102605375)*qH^(35/2) - 
          ((301281376437065312*I)/686418277469925)*qH^(37/2) - 
          ((717866469698420384*I)/2170565904431925)*qH^(39/2) - 
          ((43437528418400584928*I)/93556956034617075)*qH^(41/2) - 
          ((95685082392403535296*I)/168767621178543387)*qH^(43/2) - 
          ((1633855119825831597664*I)/4415431949438635125)*qH^(45/2) - 
          ((42263638545277154676992*I)/72249549454147740675)*qH^(47/2) - 
          ((293670778552173604875824*I)/527267988569631384075)*qH^(49/2) - 
          ((720147624637143529105184*I)/1646367392880685750275)*qH^(51/2) - 
          ((4035285630172400188781408*I)/6975333343290869189325)*qH^(53/2) - 
          ((726214230801471559519616*I)/1034079067064684111625)*qH^(55/2) - 
          ((825599226595915311970624*I)/1710930820052477348325)*qH^(57/2) - 
          ((17219049006096113092453568*I)/24112348925516897366475)*
           qH^(59/2)) + 3*(((-256*I)/3)*qH^(3/2) + ((2816*I)/15)*qH^(5/2) - 
          ((118528*I)/105)*qH^(7/2) + ((4551424*I)/945)*qH^(9/2) - 
          ((85484288*I)/3465)*qH^(11/2) + ((5734824448*I)/45045)*qH^(13/2) - 
          ((457996013824*I)/675675)*qH^(15/2) + ((561705495040*I)/153153)*
           qH^(17/2) - ((8874942217984*I)/440895)*qH^(19/2) + 
          ((6826222518850816*I)/61108047)*qH^(21/2) - 
          ((41870128463633408*I)/66927861)*qH^(23/2) + 
          ((2684925731469304832*I)/760543875)*qH^(25/2) - 
          ((905770283791804606976*I)/45176306175)*qH^(27/2) + 
          ((1282091494862680670464*I)/11197545975)*qH^(29/2) - 
          ((2964718243971896530395392*I)/4512611027925)*qH^(31/2) + 
          ((563726141418715286497548032*I)/148916163921525)*qH^(33/2) - 
          ((3457731209039956349951514112*I)/157941385977375)*qH^(35/2) + 
          ((1490527199742909563452416*I)/11734247525)*qH^(37/2) - 
          ((4813257145484548280614935200768*I)/6511697713295775)*qH^(39/2) + 
          ((29523111001366424768410826802688*I)/6845630929362225)*qH^(41/2) - 
          ((1924949730042465507629590709504*I)/76318934395275)*qH^(43/2) + 
          ((1958215762337778335665909320446810368*I)/13246295848315905375)*
           qH^(45/2) - ((20531833375144963227089112221467136*I)/
            23649607022634285)*qH^(47/2) + 
          ((88785062197897993874579301026292125696*I)/17382461161636199475)*
           qH^(49/2) - ((148670775043624763353851283714766306891776*I)/
            4939102178642057250825)*qH^(51/2) + 
          ((911903033975961301617854052064816329649408*I)/
            5132792460157432044975)*qH^(53/2) - 
          ((26949759894834993335701837131576984588542464*I)/
            25663962300787160224875)*qH^(55/2) + 
          ((606107120165204003892806679492542470387965184*I)/
            97523056742991208854525)*qH^(57/2) - 
          ((15257251977824170785238668378287255516625664*I)/
            414274630847179877775)*qH^(59/2)) - 6*Pi*Log[2] - 
        3*Pi*Log[1 - xH/4] - 2*Pi*Log[xH] - 2*((16*I)*Sqrt[qH] + 
          ((304*I)/9)*qH^(3/2) + ((736*I)/25)*qH^(5/2) + 
          ((29312*I)/245)*qH^(7/2) + ((172208*I)/2835)*qH^(9/2) + 
          ((1792832*I)/12705)*qH^(11/2) + ((4032224*I)/27885)*qH^(13/2) + 
          ((31262624*I)/225225)*qH^(15/2) + ((694081504*I)/4339335)*
           qH^(17/2) + ((238839104*I)/877591)*qH^(19/2) + 
          ((3543223168*I)/20369349)*qH^(21/2) + ((744761563264*I)/2565568005)*
           qH^(23/2) + ((4048151260432*I)/13943304375)*qH^(25/2) + 
          ((31436173928048*I)/135528918525)*qH^(27/2) + 
          ((418581994702304*I)/1407158277525)*qH^(29/2) + 
          ((19315461994304768*I)/46630313955225)*qH^(31/2) + 
          ((1917766729476032*I)/7091245901025)*qH^(33/2) + 
          ((2055902991618304*I)/4786102605375)*qH^(35/2) + 
          ((301281376437065312*I)/686418277469925)*qH^(37/2) + 
          ((717866469698420384*I)/2170565904431925)*qH^(39/2) + 
          ((43437528418400584928*I)/93556956034617075)*qH^(41/2) + 
          ((95685082392403535296*I)/168767621178543387)*qH^(43/2) + 
          ((1633855119825831597664*I)/4415431949438635125)*qH^(45/2) + 
          ((42263638545277154676992*I)/72249549454147740675)*qH^(47/2) + 
          ((293670778552173604875824*I)/527267988569631384075)*qH^(49/2) + 
          ((720147624637143529105184*I)/1646367392880685750275)*qH^(51/2) + 
          ((4035285630172400188781408*I)/6975333343290869189325)*qH^(53/2) + 
          ((726214230801471559519616*I)/1034079067064684111625)*qH^(55/2) + 
          ((825599226595915311970624*I)/1710930820052477348325)*qH^(57/2) + 
          ((17219049006096113092453568*I)/24112348925516897366475)*
           qH^(59/2) + ((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - 
            ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - 
            ((96*I)/11)*qH^(11/2) - ((112*I)/13)*qH^(13/2) - 
            ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
            ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
            ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
            ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
            ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
            ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
            ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
            ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
            ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
            ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
            ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
            ((480*I)/59)*qH^(59/2))*Log[xH])) + 
      (Pi + (8*I)*Sqrt[qH] + ((8*I)/3)*qH^(3/2) + ((48*I)/5)*qH^(5/2) + 
        ((64*I)/7)*qH^(7/2) + ((8*I)/9)*qH^(9/2) + ((96*I)/11)*qH^(11/2) + 
        ((112*I)/13)*qH^(13/2) + ((16*I)/5)*qH^(15/2) + 
        ((144*I)/17)*qH^(17/2) + ((160*I)/19)*qH^(19/2) + 
        ((64*I)/21)*qH^(21/2) + ((192*I)/23)*qH^(23/2) + 
        ((248*I)/25)*qH^(25/2) + ((8*I)/27)*qH^(27/2) + 
        ((240*I)/29)*qH^(29/2) + ((256*I)/31)*qH^(31/2) + 
        ((32*I)/11)*qH^(33/2) + ((384*I)/35)*qH^(35/2) + 
        ((304*I)/37)*qH^(37/2) + ((112*I)/39)*qH^(39/2) + 
        ((336*I)/41)*qH^(41/2) + ((352*I)/43)*qH^(43/2) + 
        ((16*I)/15)*qH^(45/2) + ((384*I)/47)*qH^(47/2) + 
        ((456*I)/49)*qH^(49/2) + ((48*I)/17)*qH^(51/2) + 
        ((432*I)/53)*qH^(53/2) + ((576*I)/55)*qH^(55/2) + 
        ((160*I)/57)*qH^(57/2) + ((480*I)/59)*qH^(59/2))*
       (7*mh^2 - 22*Mt^2 - 7*(2*mh^2 - 10*Mt^2) + 2*(-2*mh^2 + 10*Mt^2)*
         Log[\[Mu]^2/Mt^2])))/(256*CA*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Pi^2) - 
   (alpha*alphaS*(-1 + CA^2)*im*mh*
     (-((-4*mh^2 + 19*Mt^2)*((32*I)*Sqrt[qH] + ((1376*I)/9)*qH^(3/2) - 
         ((9664*I)/75)*qH^(5/2) + ((1005568*I)/735)*qH^(7/2) - 
         ((1901408*I)/405)*qH^(9/2) + ((190216832*I)/7623)*qH^(11/2) - 
         ((74383364416*I)/585585)*qH^(13/2) + ((458183589568*I)/675675)*
          qH^(15/2) - ((3672369429952*I)/1001385)*qH^(17/2) + 
         ((1854913079770496*I)/92147055)*qH^(19/2) - 
         ((6826201259511808*I)/61108047)*qH^(21/2) + 
         ((437733567444292864*I)/699700365)*qH^(23/2) - 
         ((147670890941904203168*I)/41829913125)*qH^(25/2) + 
         ((2717310914247761677024*I)/135528918525)*qH^(27/2) - 
         ((483348491051738644551104*I)/4221474832575)*qH^(29/2) + 
         ((1413942548908024067816704*I)/2152168336395)*qH^(31/2) - 
         ((33160361255186416697620864*I)/8759774348325)*qH^(33/2) + 
         ((7013653568307598270584832*I)/320367922875)*qH^(35/2) - 
         ((87191369602758417980401848128*I)/686418277469925)*qH^(37/2) + 
         ((4813257145488855479433125723072*I)/6511697713295775)*qH^(39/2) - 
         ((34584215744450365438123814154304*I)/8019167660110035)*qH^(41/2) + 
         ((319254837677287299668234109292242304*I)/12657571588390754025)*
          qH^(43/2) - ((9369453408314681973852585480656576*I)/
           63379405972803375)*qH^(45/2) + 
         ((20908250320355982395344776130297151488*I)/24083183151382580225)*
          qH^(47/2) - ((8079440660008715680562045080350954183392*I)/
           1581803965708894152225)*qH^(49/2) + 
         ((4247736429817850504992486615360785186368*I)/141117205104058778595)*
          qH^(51/2) - ((175748584729912540621796311294502002714432*I)/
           989229092321250539577)*qH^(53/2) + 
         ((59289471768636985417846635692990060394335488*I)/
           56460717061731752494725)*qH^(55/2) - 
         ((606107120165204003798688367660608124823314048*I)/
           97523056742991208854525)*qH^(57/2) + 
         ((658030020551578661822077159114185482779564450432*I)/
           17867250553808020948557975)*qH^(59/2) + Pi*Log[4] + 
         Pi*Log[1 - xH/4] + Pi*Log[xH] + ((-8*I)*Sqrt[qH] - 
           ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
           ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
            qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
           ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
           ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
           ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
           ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
           ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
           ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
           ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
           ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
           ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
           ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
           ((480*I)/59)*qH^(59/2))*Log[xH])) - 
      (-Pi - (8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - 
        ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - 
        ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - 
        ((144*I)/17)*qH^(17/2) - ((160*I)/19)*qH^(19/2) - 
        ((64*I)/21)*qH^(21/2) - ((192*I)/23)*qH^(23/2) - 
        ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
        ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
        ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - 
        ((304*I)/37)*qH^(37/2) - ((112*I)/39)*qH^(39/2) - 
        ((336*I)/41)*qH^(41/2) - ((352*I)/43)*qH^(43/2) - 
        ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
        ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
        ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - 
        ((160*I)/57)*qH^(57/2) - ((480*I)/59)*qH^(59/2))*
       (2*mh^2 - 16*Mt^2 + 4*(-4*mh^2 + 19*Mt^2) + 2*(-4*mh^2 + 19*Mt^2)*
         Log[\[Mu]^2/Mt^2])))/(128*CA*Sqrt[-mh^2 + 4*Mt^2]*Mw^2*
     (1 - Mw^2/Mz^2)*Pi^2) - (alpha*alphaS*(-1 + CA^2)*im*Mz*
     ((19*Mt^2 - 4*Mz^2)*((32*I)*Sqrt[qZ] + ((1376*I)/9)*qZ^(3/2) - 
        ((9664*I)/75)*qZ^(5/2) + ((1005568*I)/735)*qZ^(7/2) - 
        ((1901408*I)/405)*qZ^(9/2) + ((190216832*I)/7623)*qZ^(11/2) - 
        ((74383364416*I)/585585)*qZ^(13/2) + ((458183589568*I)/675675)*
         qZ^(15/2) - ((3672369429952*I)/1001385)*qZ^(17/2) + 
        ((1854913079770496*I)/92147055)*qZ^(19/2) - 
        ((6826201259511808*I)/61108047)*qZ^(21/2) + 
        ((437733567444292864*I)/699700365)*qZ^(23/2) - 
        ((147670890941904203168*I)/41829913125)*qZ^(25/2) + 
        ((2717310914247761677024*I)/135528918525)*qZ^(27/2) - 
        ((483348491051738644551104*I)/4221474832575)*qZ^(29/2) + 
        ((1413942548908024067816704*I)/2152168336395)*qZ^(31/2) - 
        ((33160361255186416697620864*I)/8759774348325)*qZ^(33/2) + 
        ((7013653568307598270584832*I)/320367922875)*qZ^(35/2) - 
        ((87191369602758417980401848128*I)/686418277469925)*qZ^(37/2) + 
        ((4813257145488855479433125723072*I)/6511697713295775)*qZ^(39/2) - 
        ((34584215744450365438123814154304*I)/8019167660110035)*qZ^(41/2) + 
        ((319254837677287299668234109292242304*I)/12657571588390754025)*
         qZ^(43/2) - ((9369453408314681973852585480656576*I)/
          63379405972803375)*qZ^(45/2) + 
        ((20908250320355982395344776130297151488*I)/24083183151382580225)*
         qZ^(47/2) - ((8079440660008715680562045080350954183392*I)/
          1581803965708894152225)*qZ^(49/2) + 
        ((4247736429817850504992486615360785186368*I)/141117205104058778595)*
         qZ^(51/2) - ((175748584729912540621796311294502002714432*I)/
          989229092321250539577)*qZ^(53/2) + 
        ((59289471768636985417846635692990060394335488*I)/
          56460717061731752494725)*qZ^(55/2) - 
        ((606107120165204003798688367660608124823314048*I)/
          97523056742991208854525)*qZ^(57/2) + 
        ((658030020551578661822077159114185482779564450432*I)/
          17867250553808020948557975)*qZ^(59/2) + Pi*Log[4] + 
        Pi*Log[1 - xZ/4] + Pi*Log[xZ] + ((-8*I)*Sqrt[qZ] - 
          ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
          ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
           qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
          ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
          ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
          ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
          ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
          ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
          ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
          ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
          ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
          ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
          ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
          ((480*I)/59)*qZ^(59/2))*Log[xZ]) + 
      (-Pi - (8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - 
        ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
        ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
        ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
        ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
        ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
        ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
        ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
        ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
        ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
        ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
        ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
        ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
        ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2))*
       (-16*Mt^2 + 2*Mz^2 + 4*(19*Mt^2 - 4*Mz^2) + 2*(19*Mt^2 - 4*Mz^2)*
         Log[\[Mu]^2/Mt^2])))/(128*CA*Mw^2*(1 - Mw^2/Mz^2)*
     Sqrt[4*Mt^2 - Mz^2]*Pi^2) - (alpha*alphaS*(-1 + CA^2)*im*Mz*
     Sqrt[4*Mt^2 - Mz^2]*(-2*(Mt^2 + Mz^2)*
       (2*((-16*I)*Sqrt[qZ] - ((304*I)/9)*qZ^(3/2) - ((736*I)/25)*qZ^(5/2) - 
          ((29312*I)/245)*qZ^(7/2) - ((172208*I)/2835)*qZ^(9/2) - 
          ((1792832*I)/12705)*qZ^(11/2) - ((4032224*I)/27885)*qZ^(13/2) - 
          ((31262624*I)/225225)*qZ^(15/2) - ((694081504*I)/4339335)*
           qZ^(17/2) - ((238839104*I)/877591)*qZ^(19/2) - 
          ((3543223168*I)/20369349)*qZ^(21/2) - ((744761563264*I)/2565568005)*
           qZ^(23/2) - ((4048151260432*I)/13943304375)*qZ^(25/2) - 
          ((31436173928048*I)/135528918525)*qZ^(27/2) - 
          ((418581994702304*I)/1407158277525)*qZ^(29/2) - 
          ((19315461994304768*I)/46630313955225)*qZ^(31/2) - 
          ((1917766729476032*I)/7091245901025)*qZ^(33/2) - 
          ((2055902991618304*I)/4786102605375)*qZ^(35/2) - 
          ((301281376437065312*I)/686418277469925)*qZ^(37/2) - 
          ((717866469698420384*I)/2170565904431925)*qZ^(39/2) - 
          ((43437528418400584928*I)/93556956034617075)*qZ^(41/2) - 
          ((95685082392403535296*I)/168767621178543387)*qZ^(43/2) - 
          ((1633855119825831597664*I)/4415431949438635125)*qZ^(45/2) - 
          ((42263638545277154676992*I)/72249549454147740675)*qZ^(47/2) - 
          ((293670778552173604875824*I)/527267988569631384075)*qZ^(49/2) - 
          ((720147624637143529105184*I)/1646367392880685750275)*qZ^(51/2) - 
          ((4035285630172400188781408*I)/6975333343290869189325)*qZ^(53/2) - 
          ((726214230801471559519616*I)/1034079067064684111625)*qZ^(55/2) - 
          ((825599226595915311970624*I)/1710930820052477348325)*qZ^(57/2) - 
          ((17219049006096113092453568*I)/24112348925516897366475)*
           qZ^(59/2)) + 3*(((-256*I)/3)*qZ^(3/2) + ((2816*I)/15)*qZ^(5/2) - 
          ((118528*I)/105)*qZ^(7/2) + ((4551424*I)/945)*qZ^(9/2) - 
          ((85484288*I)/3465)*qZ^(11/2) + ((5734824448*I)/45045)*qZ^(13/2) - 
          ((457996013824*I)/675675)*qZ^(15/2) + ((561705495040*I)/153153)*
           qZ^(17/2) - ((8874942217984*I)/440895)*qZ^(19/2) + 
          ((6826222518850816*I)/61108047)*qZ^(21/2) - 
          ((41870128463633408*I)/66927861)*qZ^(23/2) + 
          ((2684925731469304832*I)/760543875)*qZ^(25/2) - 
          ((905770283791804606976*I)/45176306175)*qZ^(27/2) + 
          ((1282091494862680670464*I)/11197545975)*qZ^(29/2) - 
          ((2964718243971896530395392*I)/4512611027925)*qZ^(31/2) + 
          ((563726141418715286497548032*I)/148916163921525)*qZ^(33/2) - 
          ((3457731209039956349951514112*I)/157941385977375)*qZ^(35/2) + 
          ((1490527199742909563452416*I)/11734247525)*qZ^(37/2) - 
          ((4813257145484548280614935200768*I)/6511697713295775)*qZ^(39/2) + 
          ((29523111001366424768410826802688*I)/6845630929362225)*qZ^(41/2) - 
          ((1924949730042465507629590709504*I)/76318934395275)*qZ^(43/2) + 
          ((1958215762337778335665909320446810368*I)/13246295848315905375)*
           qZ^(45/2) - ((20531833375144963227089112221467136*I)/
            23649607022634285)*qZ^(47/2) + 
          ((88785062197897993874579301026292125696*I)/17382461161636199475)*
           qZ^(49/2) - ((148670775043624763353851283714766306891776*I)/
            4939102178642057250825)*qZ^(51/2) + 
          ((911903033975961301617854052064816329649408*I)/
            5132792460157432044975)*qZ^(53/2) - 
          ((26949759894834993335701837131576984588542464*I)/
            25663962300787160224875)*qZ^(55/2) + 
          ((606107120165204003892806679492542470387965184*I)/
            97523056742991208854525)*qZ^(57/2) - 
          ((15257251977824170785238668378287255516625664*I)/
            414274630847179877775)*qZ^(59/2)) - 6*Pi*Log[2] - 
        3*Pi*Log[1 - xZ/4] - 2*Pi*Log[xZ] - 2*((16*I)*Sqrt[qZ] + 
          ((304*I)/9)*qZ^(3/2) + ((736*I)/25)*qZ^(5/2) + 
          ((29312*I)/245)*qZ^(7/2) + ((172208*I)/2835)*qZ^(9/2) + 
          ((1792832*I)/12705)*qZ^(11/2) + ((4032224*I)/27885)*qZ^(13/2) + 
          ((31262624*I)/225225)*qZ^(15/2) + ((694081504*I)/4339335)*
           qZ^(17/2) + ((238839104*I)/877591)*qZ^(19/2) + 
          ((3543223168*I)/20369349)*qZ^(21/2) + ((744761563264*I)/2565568005)*
           qZ^(23/2) + ((4048151260432*I)/13943304375)*qZ^(25/2) + 
          ((31436173928048*I)/135528918525)*qZ^(27/2) + 
          ((418581994702304*I)/1407158277525)*qZ^(29/2) + 
          ((19315461994304768*I)/46630313955225)*qZ^(31/2) + 
          ((1917766729476032*I)/7091245901025)*qZ^(33/2) + 
          ((2055902991618304*I)/4786102605375)*qZ^(35/2) + 
          ((301281376437065312*I)/686418277469925)*qZ^(37/2) + 
          ((717866469698420384*I)/2170565904431925)*qZ^(39/2) + 
          ((43437528418400584928*I)/93556956034617075)*qZ^(41/2) + 
          ((95685082392403535296*I)/168767621178543387)*qZ^(43/2) + 
          ((1633855119825831597664*I)/4415431949438635125)*qZ^(45/2) + 
          ((42263638545277154676992*I)/72249549454147740675)*qZ^(47/2) + 
          ((293670778552173604875824*I)/527267988569631384075)*qZ^(49/2) + 
          ((720147624637143529105184*I)/1646367392880685750275)*qZ^(51/2) + 
          ((4035285630172400188781408*I)/6975333343290869189325)*qZ^(53/2) + 
          ((726214230801471559519616*I)/1034079067064684111625)*qZ^(55/2) + 
          ((825599226595915311970624*I)/1710930820052477348325)*qZ^(57/2) + 
          ((17219049006096113092453568*I)/24112348925516897366475)*
           qZ^(59/2) + ((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
            ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
            ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
            ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
            ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
            ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
            ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
            ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
            ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
            ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
            ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
            ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
            ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
            ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
            ((480*I)/59)*qZ^(59/2))*Log[xZ])) + 
      (Pi + (8*I)*Sqrt[qZ] + ((8*I)/3)*qZ^(3/2) + ((48*I)/5)*qZ^(5/2) + 
        ((64*I)/7)*qZ^(7/2) + ((8*I)/9)*qZ^(9/2) + ((96*I)/11)*qZ^(11/2) + 
        ((112*I)/13)*qZ^(13/2) + ((16*I)/5)*qZ^(15/2) + 
        ((144*I)/17)*qZ^(17/2) + ((160*I)/19)*qZ^(19/2) + 
        ((64*I)/21)*qZ^(21/2) + ((192*I)/23)*qZ^(23/2) + 
        ((248*I)/25)*qZ^(25/2) + ((8*I)/27)*qZ^(27/2) + 
        ((240*I)/29)*qZ^(29/2) + ((256*I)/31)*qZ^(31/2) + 
        ((32*I)/11)*qZ^(33/2) + ((384*I)/35)*qZ^(35/2) + 
        ((304*I)/37)*qZ^(37/2) + ((112*I)/39)*qZ^(39/2) + 
        ((336*I)/41)*qZ^(41/2) + ((352*I)/43)*qZ^(43/2) + 
        ((16*I)/15)*qZ^(45/2) + ((384*I)/47)*qZ^(47/2) + 
        ((456*I)/49)*qZ^(49/2) + ((48*I)/17)*qZ^(51/2) + 
        ((432*I)/53)*qZ^(53/2) + ((576*I)/55)*qZ^(55/2) + 
        ((160*I)/57)*qZ^(57/2) + ((480*I)/59)*qZ^(59/2))*
       (-2*Mt^2 + 7*Mz^2 - 14*(Mt^2 + Mz^2) - 4*(Mt^2 + Mz^2)*
         Log[\[Mu]^2/Mt^2])))/(256*CA*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Pi^2) - 
   (alpha*alphaS*(-1 + CA^2)*im*Mz*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
      ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2)))*
     (((-14*Mt^2 + 2*Mz^2)*((32*I)*Sqrt[qZ] + ((1376*I)/9)*qZ^(3/2) - 
         ((9664*I)/75)*qZ^(5/2) + ((1005568*I)/735)*qZ^(7/2) - 
         ((1901408*I)/405)*qZ^(9/2) + ((190216832*I)/7623)*qZ^(11/2) - 
         ((74383364416*I)/585585)*qZ^(13/2) + ((458183589568*I)/675675)*
          qZ^(15/2) - ((3672369429952*I)/1001385)*qZ^(17/2) + 
         ((1854913079770496*I)/92147055)*qZ^(19/2) - 
         ((6826201259511808*I)/61108047)*qZ^(21/2) + 
         ((437733567444292864*I)/699700365)*qZ^(23/2) - 
         ((147670890941904203168*I)/41829913125)*qZ^(25/2) + 
         ((2717310914247761677024*I)/135528918525)*qZ^(27/2) - 
         ((483348491051738644551104*I)/4221474832575)*qZ^(29/2) + 
         ((1413942548908024067816704*I)/2152168336395)*qZ^(31/2) - 
         ((33160361255186416697620864*I)/8759774348325)*qZ^(33/2) + 
         ((7013653568307598270584832*I)/320367922875)*qZ^(35/2) - 
         ((87191369602758417980401848128*I)/686418277469925)*qZ^(37/2) + 
         ((4813257145488855479433125723072*I)/6511697713295775)*qZ^(39/2) - 
         ((34584215744450365438123814154304*I)/8019167660110035)*qZ^(41/2) + 
         ((319254837677287299668234109292242304*I)/12657571588390754025)*
          qZ^(43/2) - ((9369453408314681973852585480656576*I)/
           63379405972803375)*qZ^(45/2) + 
         ((20908250320355982395344776130297151488*I)/24083183151382580225)*
          qZ^(47/2) - ((8079440660008715680562045080350954183392*I)/
           1581803965708894152225)*qZ^(49/2) + 
         ((4247736429817850504992486615360785186368*I)/141117205104058778595)*
          qZ^(51/2) - ((175748584729912540621796311294502002714432*I)/
           989229092321250539577)*qZ^(53/2) + 
         ((59289471768636985417846635692990060394335488*I)/
           56460717061731752494725)*qZ^(55/2) - 
         ((606107120165204003798688367660608124823314048*I)/
           97523056742991208854525)*qZ^(57/2) + 
         ((658030020551578661822077159114185482779564450432*I)/
           17867250553808020948557975)*qZ^(59/2) + Pi*Log[4] + 
         Pi*Log[1 - xZ/4] + Pi*Log[xZ] + ((-8*I)*Sqrt[qZ] - 
           ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
           ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
            qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
           ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
           ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
           ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
           ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
           ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
           ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
           ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
           ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
           ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
           ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
           ((480*I)/59)*qZ^(59/2))*Log[xZ]))/Mt^2 + 
      (-Pi - (8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - 
        ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
        ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
        ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
        ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
        ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
        ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
        ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
        ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
        ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
        ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
        ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
        ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
        ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2))*
       ((35*Mt^2 - 4*Mz^2)/Mt^2 + (4*(-14*Mt^2 + 2*Mz^2))/Mt^2 + 
        (2*(-14*Mt^2 + 2*Mz^2)*Log[\[Mu]^2/Mt^2])/Mt^2)))/
    (16*CA*Sqrt[4*Mt^2 - Mz^2]*Pi^2) - 
   (alpha*alphaS*(-1 + CA^2)*im*Mz*Sqrt[4*Mt^2 - Mz^2]*
     (((Mz^2*(8*Mt^2 - Mz^2))/(8*Mw^2*(1 - Mw^2/Mz^2)) - 
        ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(4*Mt^2 + Mz^2))/
         (2*Mw^2*(1 - Mw^2/Mz^2)))*
       (2*((-16*I)*Sqrt[qZ] - ((304*I)/9)*qZ^(3/2) - ((736*I)/25)*qZ^(5/2) - 
          ((29312*I)/245)*qZ^(7/2) - ((172208*I)/2835)*qZ^(9/2) - 
          ((1792832*I)/12705)*qZ^(11/2) - ((4032224*I)/27885)*qZ^(13/2) - 
          ((31262624*I)/225225)*qZ^(15/2) - ((694081504*I)/4339335)*
           qZ^(17/2) - ((238839104*I)/877591)*qZ^(19/2) - 
          ((3543223168*I)/20369349)*qZ^(21/2) - ((744761563264*I)/2565568005)*
           qZ^(23/2) - ((4048151260432*I)/13943304375)*qZ^(25/2) - 
          ((31436173928048*I)/135528918525)*qZ^(27/2) - 
          ((418581994702304*I)/1407158277525)*qZ^(29/2) - 
          ((19315461994304768*I)/46630313955225)*qZ^(31/2) - 
          ((1917766729476032*I)/7091245901025)*qZ^(33/2) - 
          ((2055902991618304*I)/4786102605375)*qZ^(35/2) - 
          ((301281376437065312*I)/686418277469925)*qZ^(37/2) - 
          ((717866469698420384*I)/2170565904431925)*qZ^(39/2) - 
          ((43437528418400584928*I)/93556956034617075)*qZ^(41/2) - 
          ((95685082392403535296*I)/168767621178543387)*qZ^(43/2) - 
          ((1633855119825831597664*I)/4415431949438635125)*qZ^(45/2) - 
          ((42263638545277154676992*I)/72249549454147740675)*qZ^(47/2) - 
          ((293670778552173604875824*I)/527267988569631384075)*qZ^(49/2) - 
          ((720147624637143529105184*I)/1646367392880685750275)*qZ^(51/2) - 
          ((4035285630172400188781408*I)/6975333343290869189325)*qZ^(53/2) - 
          ((726214230801471559519616*I)/1034079067064684111625)*qZ^(55/2) - 
          ((825599226595915311970624*I)/1710930820052477348325)*qZ^(57/2) - 
          ((17219049006096113092453568*I)/24112348925516897366475)*
           qZ^(59/2)) + 3*(((-256*I)/3)*qZ^(3/2) + ((2816*I)/15)*qZ^(5/2) - 
          ((118528*I)/105)*qZ^(7/2) + ((4551424*I)/945)*qZ^(9/2) - 
          ((85484288*I)/3465)*qZ^(11/2) + ((5734824448*I)/45045)*qZ^(13/2) - 
          ((457996013824*I)/675675)*qZ^(15/2) + ((561705495040*I)/153153)*
           qZ^(17/2) - ((8874942217984*I)/440895)*qZ^(19/2) + 
          ((6826222518850816*I)/61108047)*qZ^(21/2) - 
          ((41870128463633408*I)/66927861)*qZ^(23/2) + 
          ((2684925731469304832*I)/760543875)*qZ^(25/2) - 
          ((905770283791804606976*I)/45176306175)*qZ^(27/2) + 
          ((1282091494862680670464*I)/11197545975)*qZ^(29/2) - 
          ((2964718243971896530395392*I)/4512611027925)*qZ^(31/2) + 
          ((563726141418715286497548032*I)/148916163921525)*qZ^(33/2) - 
          ((3457731209039956349951514112*I)/157941385977375)*qZ^(35/2) + 
          ((1490527199742909563452416*I)/11734247525)*qZ^(37/2) - 
          ((4813257145484548280614935200768*I)/6511697713295775)*qZ^(39/2) + 
          ((29523111001366424768410826802688*I)/6845630929362225)*qZ^(41/2) - 
          ((1924949730042465507629590709504*I)/76318934395275)*qZ^(43/2) + 
          ((1958215762337778335665909320446810368*I)/13246295848315905375)*
           qZ^(45/2) - ((20531833375144963227089112221467136*I)/
            23649607022634285)*qZ^(47/2) + 
          ((88785062197897993874579301026292125696*I)/17382461161636199475)*
           qZ^(49/2) - ((148670775043624763353851283714766306891776*I)/
            4939102178642057250825)*qZ^(51/2) + 
          ((911903033975961301617854052064816329649408*I)/
            5132792460157432044975)*qZ^(53/2) - 
          ((26949759894834993335701837131576984588542464*I)/
            25663962300787160224875)*qZ^(55/2) + 
          ((606107120165204003892806679492542470387965184*I)/
            97523056742991208854525)*qZ^(57/2) - 
          ((15257251977824170785238668378287255516625664*I)/
            414274630847179877775)*qZ^(59/2)) - 6*Pi*Log[2] - 
        3*Pi*Log[1 - xZ/4] - 2*Pi*Log[xZ] - 2*((16*I)*Sqrt[qZ] + 
          ((304*I)/9)*qZ^(3/2) + ((736*I)/25)*qZ^(5/2) + 
          ((29312*I)/245)*qZ^(7/2) + ((172208*I)/2835)*qZ^(9/2) + 
          ((1792832*I)/12705)*qZ^(11/2) + ((4032224*I)/27885)*qZ^(13/2) + 
          ((31262624*I)/225225)*qZ^(15/2) + ((694081504*I)/4339335)*
           qZ^(17/2) + ((238839104*I)/877591)*qZ^(19/2) + 
          ((3543223168*I)/20369349)*qZ^(21/2) + ((744761563264*I)/2565568005)*
           qZ^(23/2) + ((4048151260432*I)/13943304375)*qZ^(25/2) + 
          ((31436173928048*I)/135528918525)*qZ^(27/2) + 
          ((418581994702304*I)/1407158277525)*qZ^(29/2) + 
          ((19315461994304768*I)/46630313955225)*qZ^(31/2) + 
          ((1917766729476032*I)/7091245901025)*qZ^(33/2) + 
          ((2055902991618304*I)/4786102605375)*qZ^(35/2) + 
          ((301281376437065312*I)/686418277469925)*qZ^(37/2) + 
          ((717866469698420384*I)/2170565904431925)*qZ^(39/2) + 
          ((43437528418400584928*I)/93556956034617075)*qZ^(41/2) + 
          ((95685082392403535296*I)/168767621178543387)*qZ^(43/2) + 
          ((1633855119825831597664*I)/4415431949438635125)*qZ^(45/2) + 
          ((42263638545277154676992*I)/72249549454147740675)*qZ^(47/2) + 
          ((293670778552173604875824*I)/527267988569631384075)*qZ^(49/2) + 
          ((720147624637143529105184*I)/1646367392880685750275)*qZ^(51/2) + 
          ((4035285630172400188781408*I)/6975333343290869189325)*qZ^(53/2) + 
          ((726214230801471559519616*I)/1034079067064684111625)*qZ^(55/2) + 
          ((825599226595915311970624*I)/1710930820052477348325)*qZ^(57/2) + 
          ((17219049006096113092453568*I)/24112348925516897366475)*
           qZ^(59/2) + ((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
            ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
            ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
            ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
            ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
            ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
            ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
            ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
            ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
            ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
            ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
            ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
            ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
            ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
            ((480*I)/59)*qZ^(59/2))*Log[xZ])) + 
      (Pi + (8*I)*Sqrt[qZ] + ((8*I)/3)*qZ^(3/2) + ((48*I)/5)*qZ^(5/2) + 
        ((64*I)/7)*qZ^(7/2) + ((8*I)/9)*qZ^(9/2) + ((96*I)/11)*qZ^(11/2) + 
        ((112*I)/13)*qZ^(13/2) + ((16*I)/5)*qZ^(15/2) + 
        ((144*I)/17)*qZ^(17/2) + ((160*I)/19)*qZ^(19/2) + 
        ((64*I)/21)*qZ^(21/2) + ((192*I)/23)*qZ^(23/2) + 
        ((248*I)/25)*qZ^(25/2) + ((8*I)/27)*qZ^(27/2) + 
        ((240*I)/29)*qZ^(29/2) + ((256*I)/31)*qZ^(31/2) + 
        ((32*I)/11)*qZ^(33/2) + ((384*I)/35)*qZ^(35/2) + 
        ((304*I)/37)*qZ^(37/2) + ((112*I)/39)*qZ^(39/2) + 
        ((336*I)/41)*qZ^(41/2) + ((352*I)/43)*qZ^(43/2) + 
        ((16*I)/15)*qZ^(45/2) + ((384*I)/47)*qZ^(47/2) + 
        ((456*I)/49)*qZ^(49/2) + ((48*I)/17)*qZ^(51/2) + 
        ((432*I)/53)*qZ^(53/2) + ((576*I)/55)*qZ^(55/2) + 
        ((160*I)/57)*qZ^(57/2) + ((480*I)/59)*qZ^(59/2))*
       (-1/4*((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(-16*Mt^2 - 9*Mz^2))/
          (Mw^2*(1 - Mw^2/Mz^2)) - (3*Mz^2*(16*Mt^2 - 3*Mz^2))/
         (16*Mw^2*(1 - Mw^2/Mz^2)) - 
        7*(-1/8*(Mz^2*(8*Mt^2 - Mz^2))/(Mw^2*(1 - Mw^2/Mz^2)) + 
          ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(4*Mt^2 + Mz^2))/
           (2*Mw^2*(1 - Mw^2/Mz^2))) + 
        2*((Mz^2*(8*Mt^2 - Mz^2))/(8*Mw^2*(1 - Mw^2/Mz^2)) - 
          ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(4*Mt^2 + Mz^2))/
           (2*Mw^2*(1 - Mw^2/Mz^2)))*Log[\[Mu]^2/Mt^2])))/(32*CA*Mt^4*Pi^2) - 
   (alpha*alphaS*(-1 + CA^2)*im*Mz^2*
     (-((12*Mw^2*Mz^2 + (Mw^2*(6*mh^4 - 28*CA*Mt^4 + 24*Mw^4 + 
            2*mh^2*(2*Mw^2 + Mz^2)))/Mz^2)*(-4 - 2*Log[\[Mu]^2/Mt^2] - 
         Log[\[Mu]^2/Mt^2]^2/2)) + 2*Mw^2*Mz^2*(2 - 7*Log[\[Mu]^2/Mz^2] + 
        3*Log[\[Mu]^2/Mz^2]^2) + 
      (Mw^2*(3*mh^4*(-1 + Log[\[Mu]^2/mh^2])*Log[\[Mu]^2/mh^2] - 
         2*CA*Mt^4*Log[\[Mu]^2/Mt^2]*(-8 + 7*Log[\[Mu]^2/Mt^2]) + 
         4*Mw^4*(2 - 7*Log[\[Mu]^2/Mw^2] + 3*Log[\[Mu]^2/Mw^2]^2) + 
         mh^2*(-2*Mw^2*Log[\[Mu]^2/Mw^2] + 2*Mw^2*Log[\[Mu]^2/Mw^2]^2 - 
           Mz^2*Log[\[Mu]^2/Mz^2] + Mz^2*Log[\[Mu]^2/Mz^2]^2)))/Mz^2 - 
      (-2 - Log[\[Mu]^2/Mt^2])*(2*Mw^2*Mz^2*(-7 + 6*Log[\[Mu]^2/Mz^2]) + 
        (Mw^2*(-3*mh^4*(1 - 2*Log[\[Mu]^2/mh^2]) + 4*CA*Mt^4*
            (4 - 7*Log[\[Mu]^2/Mt^2]) + 4*Mw^4*(-7 + 6*Log[\[Mu]^2/Mw^2]) + 
           mh^2*(-2*Mw^2 - Mz^2 + 4*Mw^2*Log[\[Mu]^2/Mw^2] + 
             2*Mz^2*Log[\[Mu]^2/Mz^2])))/Mz^2)))/
    (64*CA*mh^2*Mw^4*(1 - Mw^2/Mz^2)*Pi^2) - 
   (alpha*alphaS*(-1 + CA^2)*im*(-69*Mt^4*Mw^2 + 15*Mt^2*Mw^4 - 
      (27*I)*Mt^4*Mw^2*Pi + (48*I)*Mt^2*Mw^4*Pi - (21*I)*Mw^6*Pi + 
      8*Mt^4*Mw^2*Pi^2 - 17*Mt^2*Mw^4*Pi^2 + 14*Mw^6*Pi^2 + 
      27*Mt^4*Mw^2*Log[1 - xW] - 48*Mt^2*Mw^4*Log[1 - xW] + 
      21*Mw^6*Log[1 - xW] - (6*I)*Mt^6*Pi*Log[1 - xW] + 
      (36*I)*Mt^4*Mw^2*Pi*Log[1 - xW] - (54*I)*Mt^2*Mw^4*Pi*Log[1 - xW] + 
      (24*I)*Mw^6*Pi*Log[1 - xW] + 3*Mt^6*Log[1 - xW]^2 - 
      18*Mt^4*Mw^2*Log[1 - xW]^2 + 27*Mt^2*Mw^4*Log[1 - xW]^2 - 
      12*Mw^6*Log[1 - xW]^2 + 30*Mt^2*Mw^4*Log[xW] - 21*Mw^6*Log[xW] + 
      (6*I)*Mt^2*Mw^4*Pi*Log[xW] - (12*I)*Mw^6*Pi*Log[xW] - 
      6*Mt^2*Mw^4*Log[xW]^2 + 3*Mw^6*Log[xW]^2 - 
      36*Mt^4*Mw^2*Log[\[Mu]^2/Mt^2] + 12*Mt^2*Mw^4*Log[\[Mu]^2/Mt^2] - 
      (12*I)*Mt^4*Mw^2*Pi*Log[\[Mu]^2/Mt^2] + (24*I)*Mt^2*Mw^4*Pi*
       Log[\[Mu]^2/Mt^2] - (12*I)*Mw^6*Pi*Log[\[Mu]^2/Mt^2] + 
      12*Mt^4*Mw^2*Log[1 - xW]*Log[\[Mu]^2/Mt^2] - 24*Mt^2*Mw^4*Log[1 - xW]*
       Log[\[Mu]^2/Mt^2] + 12*Mw^6*Log[1 - xW]*Log[\[Mu]^2/Mt^2] + 
      24*Mt^2*Mw^4*Log[xW]*Log[\[Mu]^2/Mt^2] - 12*Mw^6*Log[xW]*
       Log[\[Mu]^2/Mt^2] - 12*Mt^4*Mw^2*Log[\[Mu]^2/Mt^2]^2 + 
      6*Mt^2*Mw^4*PolyLog[2, xW] - 12*Mw^6*PolyLog[2, xW] + 
      30*Mt^4*Mw^2*(Log[1 - xW]*Log[xW] + PolyLog[2, xW]) - 
      36*Mt^2*Mw^4*(Log[1 - xW]*Log[xW] + PolyLog[2, xW]) + 
      6*Mw^6*(Log[1 - xW]*Log[xW] + PolyLog[2, xW])))/
    (384*CA*Mt^2*Mw^4*(1 - Mw^2/Mz^2)*Pi^2) - 
   (alpha*alphaS*(-1 + CA^2)*im*(-51*Mt^4*Mw^2 + 9*Mt^2*Mw^4 - 
      (21*I)*Mt^4*Mw^2*Pi + (36*I)*Mt^2*Mw^4*Pi - (15*I)*Mw^6*Pi + 
      8*Mt^4*Mw^2*Pi^2 - 17*Mt^2*Mw^4*Pi^2 + 14*Mw^6*Pi^2 + 
      21*Mt^4*Mw^2*Log[1 - xW] - 36*Mt^2*Mw^4*Log[1 - xW] + 
      15*Mw^6*Log[1 - xW] - (6*I)*Mt^6*Pi*Log[1 - xW] + 
      (36*I)*Mt^4*Mw^2*Pi*Log[1 - xW] - (54*I)*Mt^2*Mw^4*Pi*Log[1 - xW] + 
      (24*I)*Mw^6*Pi*Log[1 - xW] + 3*Mt^6*Log[1 - xW]^2 - 
      18*Mt^4*Mw^2*Log[1 - xW]^2 + 27*Mt^2*Mw^4*Log[1 - xW]^2 - 
      12*Mw^6*Log[1 - xW]^2 + 18*Mt^2*Mw^4*Log[xW] - 15*Mw^6*Log[xW] + 
      (6*I)*Mt^2*Mw^4*Pi*Log[xW] - (12*I)*Mw^6*Pi*Log[xW] - 
      6*Mt^2*Mw^4*Log[xW]^2 + 3*Mw^6*Log[xW]^2 - 
      24*Mt^4*Mw^2*Log[\[Mu]^2/Mt^2] + 12*Mt^2*Mw^4*Log[\[Mu]^2/Mt^2] - 
      (12*I)*Mt^4*Mw^2*Pi*Log[\[Mu]^2/Mt^2] + (24*I)*Mt^2*Mw^4*Pi*
       Log[\[Mu]^2/Mt^2] - (12*I)*Mw^6*Pi*Log[\[Mu]^2/Mt^2] + 
      12*Mt^4*Mw^2*Log[1 - xW]*Log[\[Mu]^2/Mt^2] - 24*Mt^2*Mw^4*Log[1 - xW]*
       Log[\[Mu]^2/Mt^2] + 12*Mw^6*Log[1 - xW]*Log[\[Mu]^2/Mt^2] + 
      24*Mt^2*Mw^4*Log[xW]*Log[\[Mu]^2/Mt^2] - 12*Mw^6*Log[xW]*
       Log[\[Mu]^2/Mt^2] - 12*Mt^4*Mw^2*Log[\[Mu]^2/Mt^2]^2 + 
      6*Mt^2*Mw^4*PolyLog[2, xW] - 12*Mw^6*PolyLog[2, xW] + 
      30*Mt^4*Mw^2*(Log[1 - xW]*Log[xW] + PolyLog[2, xW]) - 
      36*Mt^2*Mw^4*(Log[1 - xW]*Log[xW] + PolyLog[2, xW]) + 
      6*Mw^6*(Log[1 - xW]*Log[xW] + PolyLog[2, xW])))/
    (192*CA*Mt^4*Mw^2*(1 - Mw^2/Mz^2)*Pi^2) - 
   (alpha*alphaS*(-1 + CA^2)*im*Mz^2*
     (((Pi^2 - 3*Pi*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
           ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
           ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
           ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
           ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
           ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
           ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
           ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
           ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
           ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
           ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
           ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
           ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
           ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
           ((480*I)/59)*qZ^(59/2)) + 3*(-32*qZ - (64*qZ^2)/3 - 
           (3616*qZ^3)/45 - (3456*qZ^4)/35 - (122176*qZ^5)/1575 - 
           (1662784*qZ^6)/10395 - (14980096*qZ^7)/105105 - 
           (6328064*qZ^8)/45045 - (1648490656*qZ^9)/6891885 - 
           (717789056*qZ^10)/3464175 - (32513542016*qZ^11)/160044885 - 
           (11572211328*qZ^12)/37182145 - (677777491648*qZ^13)/2416839425 - 
           (8636935067648*qZ^14)/35137127025 - (857799016044224*qZ^15)/
            2183521465125 - (67764214661632*qZ^16)/214886239425 - 
           (22876402733088064*qZ^17)/76714387474725 - 
           (19913316545581504*qZ^18)/40613499251325 - 
           (57677907853964672*qZ^19)/151065026315775 - 
           (323118335787572992*qZ^20)/834833040166125 - 
           (2057876513021029376*qZ^21)/3686108961964275 - 
           (10416438316595437312*qZ^22)/23985062441395055 - 
           (413480526037956651776*qZ^23)/967189855591320075 - 
           (25864485296912485961984*qZ^24)/41505060324723170175 - 
           (395970407073240400187872*qZ^25)/807042839647394975625 - 
           (604371915725326970812288*qZ^26)/1258986829849936161975 - 
           (3940753349434385212440352*qZ^27)/5543415856970026608573 - 
           (11521821675098363686912*qZ^28)/20333643022694976975 - 
           (81151612273871460537571136*qZ^29)/148850981344565529304275 - 
           (109969477673546629223209856*qZ^30)/137652161431494768478875))*
        (-2 - 2*Log[\[Mu]^2/Mt^2]))/6 + (-96*qZ - (3392*qZ^2)/9 - 
        (47072*qZ^3)/225 - (8989312*qZ^4)/3675 + (1162095296*qZ^5)/496125 - 
        (673793140928*qZ^6)/36018675 + (317425062412288*qZ^7)/4734454725 - 
        (675194382585088*qZ^8)/2029052025 + (553661649694245728*qZ^9)/
         351837621135 - (393251967828633860992*qZ^10)/50402135408625 + 
        (18296752998217039485056*qZ^11)/465715731175695 - 
        (22577168503453149667063168*qZ^12)/111983464450883025 + 
        (12732833410392342774238878272*qZ^13)/12131541982178994375 - 
        (975830731895321488907854051328*qZ^14)/176373956510140764375 + 
        (9369731654375525358382467789210944*qZ^15)/317851065910775106084375 - 
        (1076046580173195718602638612440295936*qZ^16)/
         6787886096450108376601875 + (297525167570881158394088617046244844864*
          qZ^17)/346182190918955527206695625 - 
        (860118835992020056579600706075303233856*qZ^18)/
         183272924604152926168250625 + 
        (350287742026333431876924958002811201832576*qZ^19)/
         13581515788827982229522413125 - 
        (19870482515498094759683873178106146557686016*qZ^20)/
         139389240990602975513519503125 + 
        (106871316519129055557999183080431590075867136*qZ^21)/
         134939794219368590116625585625 - 
        (288105640304442057205068270115070251780007654656*qZ^22)/
         65171945238779296516754658538035 + 
        (223462993525717764126139940277869931027151923621632*qZ^23)/
         9017775845205424050112442725516875 - 
        (80073363576448723601217005253099150343010910843406004992*qZ^24)/
         574223344186303142817436082834003176875 + 
        (61550165514108779591406386566005076298616450338821466389792*qZ^25)/
         78158177403135705550151022385739321296875 - 
        (544032829559781471160856919721320446872174940325444783285632*qZ^26)/
         121926756748891700658235594921753341223125 + 
        (42046149107979817300029227597627763064012754104374890681311712*
          qZ^27)/1658112069590495473018210906517937718914375 - 
        (286575690738554375405350966404614631081425004705278782164094976*
          qZ^28)/1982999022294009520300154262155860999561875 + 
        (84400956707109310293461351631047327833413650043855516631460672*
          qZ^29)/102210193275240204037257831725453552141775 - 
        (21688283015937335302517155866201649042525497805844912963520705509712\
64*qZ^30)/458544444631647560025235599821788106407974628125 - 
        Pi*((-16*I)*Sqrt[qZ] - ((304*I)/9)*qZ^(3/2) - ((736*I)/25)*qZ^(5/2) - 
          ((29312*I)/245)*qZ^(7/2) - ((172208*I)/2835)*qZ^(9/2) - 
          ((1792832*I)/12705)*qZ^(11/2) - ((4032224*I)/27885)*qZ^(13/2) - 
          ((31262624*I)/225225)*qZ^(15/2) - ((694081504*I)/4339335)*
           qZ^(17/2) - ((238839104*I)/877591)*qZ^(19/2) - 
          ((3543223168*I)/20369349)*qZ^(21/2) - ((744761563264*I)/2565568005)*
           qZ^(23/2) - ((4048151260432*I)/13943304375)*qZ^(25/2) - 
          ((31436173928048*I)/135528918525)*qZ^(27/2) - 
          ((418581994702304*I)/1407158277525)*qZ^(29/2) - 
          ((19315461994304768*I)/46630313955225)*qZ^(31/2) - 
          ((1917766729476032*I)/7091245901025)*qZ^(33/2) - 
          ((2055902991618304*I)/4786102605375)*qZ^(35/2) - 
          ((301281376437065312*I)/686418277469925)*qZ^(37/2) - 
          ((717866469698420384*I)/2170565904431925)*qZ^(39/2) - 
          ((43437528418400584928*I)/93556956034617075)*qZ^(41/2) - 
          ((95685082392403535296*I)/168767621178543387)*qZ^(43/2) - 
          ((1633855119825831597664*I)/4415431949438635125)*qZ^(45/2) - 
          ((42263638545277154676992*I)/72249549454147740675)*qZ^(47/2) - 
          ((293670778552173604875824*I)/527267988569631384075)*qZ^(49/2) - 
          ((720147624637143529105184*I)/1646367392880685750275)*qZ^(51/2) - 
          ((4035285630172400188781408*I)/6975333343290869189325)*qZ^(53/2) - 
          ((726214230801471559519616*I)/1034079067064684111625)*qZ^(55/2) - 
          ((825599226595915311970624*I)/1710930820052477348325)*qZ^(57/2) - 
          ((17219049006096113092453568*I)/24112348925516897366475)*
           qZ^(59/2)) - Pi*(((-128*I)/3)*qZ^(3/2) + ((128*I)/5)*qZ^(5/2) - 
          ((5504*I)/21)*qZ^(7/2) + ((14464*I)/27)*qZ^(9/2) - 
          ((140928*I)/55)*qZ^(11/2) + ((680192*I)/65)*qZ^(13/2) - 
          ((76285568*I)/1575)*qZ^(15/2) + ((135866112*I)/595)*qZ^(17/2) - 
          ((6666623104*I)/5985)*qZ^(19/2) + ((7352336512*I)/1323)*qZ^(21/2) - 
          ((751125853696*I)/26565)*qZ^(23/2) + ((12662378100224*I)/86625)*
           qZ^(25/2) - ((133080856132352*I)/173745)*qZ^(27/2) + 
          ((1767893479078528*I)/435435)*qZ^(29/2) - 
          ((30352080724945792*I)/1396395)*qZ^(31/2) + 
          ((19387068540872576*I)/165165)*qZ^(33/2) - 
          ((1902145677127641856*I)/2977975)*qZ^(35/2) + 
          ((11016548845947897344*I)/3148145)*qZ^(37/2) - 
          ((521168367031364603392*I)/27020565)*qZ^(39/2) + 
          ((21254260503781256453888*I)/198843645)*qZ^(41/2) - 
          ((41379936420205680355712*I)/69514445)*qZ^(43/2) + 
          ((198197196749631909120896*I)/59520825)*qZ^(45/2) - 
          ((19610504716149198164190464*I)/1048536489)*qZ^(47/2) + 
          ((31434474158894750325508096*I)/298133199)*qZ^(49/2) - 
          ((5655152588607691237405576192*I)/9481446975)*qZ^(51/2) + 
          ((100049021528852939144331119744*I)/29559805275)*qZ^(53/2) - 
          ((5318007768009300405200108057344*I)/276077426625)*qZ^(55/2) + 
          ((31451528716649710193295121125248*I)/286116605775)*qZ^(57/2) - 
          ((257199576264805162629229243901056*I)/408977036325)*qZ^(59/2)) - 
        2*Pi*(((-256*I)/3)*qZ^(3/2) + ((2816*I)/15)*qZ^(5/2) - 
          ((118528*I)/105)*qZ^(7/2) + ((4551424*I)/945)*qZ^(9/2) - 
          ((85484288*I)/3465)*qZ^(11/2) + ((5734824448*I)/45045)*qZ^(13/2) - 
          ((457996013824*I)/675675)*qZ^(15/2) + ((561705495040*I)/153153)*
           qZ^(17/2) - ((8874942217984*I)/440895)*qZ^(19/2) + 
          ((6826222518850816*I)/61108047)*qZ^(21/2) - 
          ((41870128463633408*I)/66927861)*qZ^(23/2) + 
          ((2684925731469304832*I)/760543875)*qZ^(25/2) - 
          ((905770283791804606976*I)/45176306175)*qZ^(27/2) + 
          ((1282091494862680670464*I)/11197545975)*qZ^(29/2) - 
          ((2964718243971896530395392*I)/4512611027925)*qZ^(31/2) + 
          ((563726141418715286497548032*I)/148916163921525)*qZ^(33/2) - 
          ((3457731209039956349951514112*I)/157941385977375)*qZ^(35/2) + 
          ((1490527199742909563452416*I)/11734247525)*qZ^(37/2) - 
          ((4813257145484548280614935200768*I)/6511697713295775)*qZ^(39/2) + 
          ((29523111001366424768410826802688*I)/6845630929362225)*qZ^(41/2) - 
          ((1924949730042465507629590709504*I)/76318934395275)*qZ^(43/2) + 
          ((1958215762337778335665909320446810368*I)/13246295848315905375)*
           qZ^(45/2) - ((20531833375144963227089112221467136*I)/
            23649607022634285)*qZ^(47/2) + 
          ((88785062197897993874579301026292125696*I)/17382461161636199475)*
           qZ^(49/2) - ((148670775043624763353851283714766306891776*I)/
            4939102178642057250825)*qZ^(51/2) + 
          ((911903033975961301617854052064816329649408*I)/
            5132792460157432044975)*qZ^(53/2) - 
          ((26949759894834993335701837131576984588542464*I)/
            25663962300787160224875)*qZ^(55/2) + 
          ((606107120165204003892806679492542470387965184*I)/
            97523056742991208854525)*qZ^(57/2) - 
          ((15257251977824170785238668378287255516625664*I)/
            414274630847179877775)*qZ^(59/2)) + 
        2*(-256*qZ^2 + (5120*qZ^3)/9 - (177664*qZ^4)/45 + 
          (26174464*qZ^5)/1575 - (139318016*qZ^6)/1575 + (167091622912*qZ^7)/
           363825 - (1063336324096*qZ^8)/429975 + (573557123826688*qZ^9)/
           42567525 - (89726516980724224*qZ^10)/1206079875 + 
          (20912711991000083456*qZ^11)/50414138775 - 
          (352751967793741823488*qZ^12)/151242416325 + 
          (199057945262738809919488*qZ^13)/15073827493725 - 
          (176361414959302542344192*qZ^14)/2344817610135 + 
          (8850675596519924741235712*qZ^15)/20555219309625 - 
          (235294813079973450842318848*qZ^16)/95030651590875 + 
          (5488120839173559604375851948032*qZ^17)/383955509310998625 - 
          (26011953033908242945251494011648*qZ^18)/314145416708998875 + 
          (31590842373303600168626398310339584*qZ^19)/65656392092180764875 - 
          (34054898909619531487953602196839676928*qZ^20)/
           12146432537053441501875 + (12854325271370862572431039669028228096*
            qZ^21)/784846410086530066275 - 
          (105060522933887345060272601090459476204544*qZ^22)/
           1095608214842220423469125 + 
          (9122519120253316978137853074674734870528*qZ^23)/
           16214837627818271587145 - 
          (195457331136254286485503912719881612531454976*qZ^24)/
           59103083153397599935143525 + 
          (2253890789635974359514625942002291316161779494912*qZ^25)/
           115743537842070299872989403125 - 
          (34561766573094517226181255186420478714907193449984*qZ^26)/
           300933198389382779669772448125 + 
          (3562886783226848565820902798343679431145972738048*qZ^27)/
           5252227767623358145496998125 - 
          (103373488312098800389147185863638248327532095777456128*qZ^28)/
           25764511523644848751727441135625 + 
          (17753756464315046409218779445090883145768295652775322624*qZ^29)/
           747170834185700613800095792933125 - 
          (1578997038948410772379864482048623035315330841411537259008*qZ^30)/
           11207562512785509207001436893996875) + Pi^2*Log[4] - 
        Pi*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - 
          ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
          ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
          ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
          ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
          ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
          ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
          ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
          ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
          ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
          ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
          ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
          ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
          ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2))*Log[4] + 
        Pi^2*Log[1 - xZ/4] - Pi*((16*I)*Sqrt[qZ] + ((304*I)/9)*qZ^(3/2) + 
          ((736*I)/25)*qZ^(5/2) + ((29312*I)/245)*qZ^(7/2) + 
          ((172208*I)/2835)*qZ^(9/2) + ((1792832*I)/12705)*qZ^(11/2) + 
          ((4032224*I)/27885)*qZ^(13/2) + ((31262624*I)/225225)*qZ^(15/2) + 
          ((694081504*I)/4339335)*qZ^(17/2) + ((238839104*I)/877591)*
           qZ^(19/2) + ((3543223168*I)/20369349)*qZ^(21/2) + 
          ((744761563264*I)/2565568005)*qZ^(23/2) + 
          ((4048151260432*I)/13943304375)*qZ^(25/2) + 
          ((31436173928048*I)/135528918525)*qZ^(27/2) + 
          ((418581994702304*I)/1407158277525)*qZ^(29/2) + 
          ((19315461994304768*I)/46630313955225)*qZ^(31/2) + 
          ((1917766729476032*I)/7091245901025)*qZ^(33/2) + 
          ((2055902991618304*I)/4786102605375)*qZ^(35/2) + 
          ((301281376437065312*I)/686418277469925)*qZ^(37/2) + 
          ((717866469698420384*I)/2170565904431925)*qZ^(39/2) + 
          ((43437528418400584928*I)/93556956034617075)*qZ^(41/2) + 
          ((95685082392403535296*I)/168767621178543387)*qZ^(43/2) + 
          ((1633855119825831597664*I)/4415431949438635125)*qZ^(45/2) + 
          ((42263638545277154676992*I)/72249549454147740675)*qZ^(47/2) + 
          ((293670778552173604875824*I)/527267988569631384075)*qZ^(49/2) + 
          ((720147624637143529105184*I)/1646367392880685750275)*qZ^(51/2) + 
          ((4035285630172400188781408*I)/6975333343290869189325)*qZ^(53/2) + 
          ((726214230801471559519616*I)/1034079067064684111625)*qZ^(55/2) + 
          ((825599226595915311970624*I)/1710930820052477348325)*qZ^(57/2) + 
          ((17219049006096113092453568*I)/24112348925516897366475)*
           qZ^(59/2) + ((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
            ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
            ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
            ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
            ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
            ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
            ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
            ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
            ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
            ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
            ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
            ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
            ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
            ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
            ((480*I)/59)*qZ^(59/2))*Log[xZ]) - 
        2*(96*qZ + (1856*qZ^2)/9 + (77792*qZ^3)/225 + (1216384*qZ^4)/1225 + 
          (477584704*qZ^5)/496125 + (68416134848*qZ^6)/36018675 + 
          (11750478682112*qZ^7)/4734454725 + (5519538410752*qZ^8)/
           2029052025 + (7045505205851936*qZ^9)/1759188105675 + 
          (249195948804224896*qZ^10)/50402135408625 + 
          (12119427082148326784*qZ^11)/2328578655878475 + 
          (13168780126178127488*qZ^12)/1777515308744175 + 
          (14315516913464189537344*qZ^13)/1733077426025570625 + 
          (1524411527028538395588608*qZ^14)/176373956510140764375 + 
          (510988436226118171179489088*qZ^15)/45407295130110729440625 + 
          (84042048712631705329339152896*qZ^16)/6787886096450108376601875 + 
          (4326627387012252925419289455296*qZ^17)/
           346182190918955527206695625 + (433663294470012522616306152128*
            qZ^18)/26181846372021846595464375 + 
          (232929967089396482913685856420224*qZ^19)/
           13581515788827982229522413125 + 
          (2461161600993255716479649047828736*qZ^20)/
           139389240990602975513519503125 + 
          (432709038750057858904012869171054592*qZ^21)/
           19296390573369708386677458744375 + 
          (488537665091328907901476360539331842304*qZ^22)/
           21180882202603271367945264024861375 + 
          (392982263421025444476300570865302821632*qZ^23)/
           16747297998238644664494536490245625 + 
          (16965265710479139282983163158788187020847872*qZ^24)/
           574223344186303142817436082834003176875 + 
          (2294269189672149050688123117491549363180266208*qZ^25)/
           78158177403135705550151022385739321296875 + 
          (3666912777168213860104360334472525527913279872*qZ^26)/
           121926756748891700658235594921753341223125 + 
          (8765360074298722654834289983021329952867063776224*qZ^27)/
           237110025951440852641604159632065093804755625 + 
          (72988047410604643617272794775163113586997415936*qZ^28)/
           1982999022294009520300154262155860999561875 + 
          (49879509295330227108088364712859898975424230848*qZ^29)/
           1328732512578122652484351812430896177843075 + 
          (21000252147559336704836260341621158960176751228362624*qZ^30)/
           458544444631647560025235599821788106407974628125 + 
          (-32*qZ - (64*qZ^2)/3 - (3616*qZ^3)/45 - (3456*qZ^4)/35 - 
            (122176*qZ^5)/1575 - (1662784*qZ^6)/10395 - (14980096*qZ^7)/
             105105 - (6328064*qZ^8)/45045 - (1648490656*qZ^9)/6891885 - 
            (717789056*qZ^10)/3464175 - (32513542016*qZ^11)/160044885 - 
            (11572211328*qZ^12)/37182145 - (677777491648*qZ^13)/2416839425 - 
            (8636935067648*qZ^14)/35137127025 - (857799016044224*qZ^15)/
             2183521465125 - (67764214661632*qZ^16)/214886239425 - 
            (22876402733088064*qZ^17)/76714387474725 - 
            (19913316545581504*qZ^18)/40613499251325 - 
            (57677907853964672*qZ^19)/151065026315775 - 
            (323118335787572992*qZ^20)/834833040166125 - 
            (2057876513021029376*qZ^21)/3686108961964275 - 
            (10416438316595437312*qZ^22)/23985062441395055 - 
            (413480526037956651776*qZ^23)/967189855591320075 - 
            (25864485296912485961984*qZ^24)/41505060324723170175 - 
            (395970407073240400187872*qZ^25)/807042839647394975625 - 
            (604371915725326970812288*qZ^26)/1258986829849936161975 - 
            (3940753349434385212440352*qZ^27)/5543415856970026608573 - 
            (11521821675098363686912*qZ^28)/20333643022694976975 - 
            (81151612273871460537571136*qZ^29)/148850981344565529304275 - 
            (109969477673546629223209856*qZ^30)/137652161431494768478875)*
           Log[xZ]) - 7*Zeta[3])/2))/(64*CA*Mw^2*(1 - Mw^2/Mz^2)*Pi^2) + 
   (alpha*alphaS*(-1 + CA^2)*im*(-141 - 10*Pi^2 + Pi^2*Log[64] - 
      102*Log[\[Mu]^2/Mt^2] - 60*Log[\[Mu]^2/Mt^2]^2 - 9*Zeta[3]))/
    (54*CA*Pi^2) - (alpha*alphaS*(-1 + CA^2)*im*(-3*mh^4 + 8*mh^2*Mt^2 - 
      8*Mt^4 - 7*(-7*mh^4 + 28*mh^2*Mt^2 - 40*Mt^4) - 
      131*(mh^2*Mt^2 - 4*Mt^4) - 33*(2*mh^4 - 15*mh^2*Mt^2 + 28*Mt^4) + 
      2*(7*mh^4 - 28*mh^2*Mt^2 + 40*Mt^4 - 33*(mh^2*Mt^2 - 4*Mt^4) - 
        7*(2*mh^4 - 15*mh^2*Mt^2 + 28*Mt^4))*Log[\[Mu]^2/Mt^2] + 
      2*(-2*mh^4 + 15*mh^2*Mt^2 - 28*Mt^4 - 7*(mh^2*Mt^2 - 4*Mt^4))*
       Log[\[Mu]^2/Mt^2]^2 + (4*(-(mh^2*Mt^2) + 4*Mt^4)*Log[\[Mu]^2/Mt^2]^3)/
       3 + (Pi^2/2 - 32*qH - (64*qH^2)/3 - (3616*qH^3)/45 - (3456*qH^4)/35 - 
        (122176*qH^5)/1575 - (1662784*qH^6)/10395 - (14980096*qH^7)/105105 - 
        (6328064*qH^8)/45045 - (1648490656*qH^9)/6891885 - 
        (717789056*qH^10)/3464175 - (32513542016*qH^11)/160044885 - 
        (11572211328*qH^12)/37182145 - (677777491648*qH^13)/2416839425 - 
        (8636935067648*qH^14)/35137127025 - (857799016044224*qH^15)/
         2183521465125 - (67764214661632*qH^16)/214886239425 - 
        (22876402733088064*qH^17)/76714387474725 - (19913316545581504*qH^18)/
         40613499251325 - (57677907853964672*qH^19)/151065026315775 - 
        (323118335787572992*qH^20)/834833040166125 - 
        (2057876513021029376*qH^21)/3686108961964275 - 
        (10416438316595437312*qH^22)/23985062441395055 - 
        (413480526037956651776*qH^23)/967189855591320075 - 
        (25864485296912485961984*qH^24)/41505060324723170175 - 
        (395970407073240400187872*qH^25)/807042839647394975625 - 
        (604371915725326970812288*qH^26)/1258986829849936161975 - 
        (3940753349434385212440352*qH^27)/5543415856970026608573 - 
        (11521821675098363686912*qH^28)/20333643022694976975 - 
        (81151612273871460537571136*qH^29)/148850981344565529304275 - 
        (109969477673546629223209856*qH^30)/137652161431494768478875 - 
        Pi*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - 
          ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - 
          ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - 
          ((144*I)/17)*qH^(17/2) - ((160*I)/19)*qH^(19/2) - 
          ((64*I)/21)*qH^(21/2) - ((192*I)/23)*qH^(23/2) - 
          ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
          ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
          ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - 
          ((304*I)/37)*qH^(37/2) - ((112*I)/39)*qH^(39/2) - 
          ((336*I)/41)*qH^(41/2) - ((352*I)/43)*qH^(43/2) - 
          ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
          ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
          ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - 
          ((160*I)/57)*qH^(57/2) - ((480*I)/59)*qH^(59/2)) + Log[xH]^2)*
       (-2*mh^4 + 15*mh^2*Mt^2 - 28*Mt^4 - 7*(mh^2*Mt^2 - 4*Mt^4) + 
        2*(-(mh^2*Mt^2) + 4*Mt^4)*Log[\[Mu]^2/Mt^2]) - 
      Log[xH]*(7*mh^4 - 28*mh^2*Mt^2 + 40*Mt^4 - 33*(mh^2*Mt^2 - 4*Mt^4) - 
        7*(2*mh^4 - 15*mh^2*Mt^2 + 28*Mt^4) + 2*(-2*mh^4 + 15*mh^2*Mt^2 - 
          28*Mt^4 - 7*(mh^2*Mt^2 - 4*Mt^4))*Log[\[Mu]^2/Mt^2] + 
        2*(-(mh^2*Mt^2) + 4*Mt^4)*Log[\[Mu]^2/Mt^2]^2) + 
      (-(mh^2*Mt^2) + 4*Mt^4)*(3*Pi*(((-128*I)/3)*qH^(3/2) + 
          ((128*I)/5)*qH^(5/2) - ((5504*I)/21)*qH^(7/2) + 
          ((14464*I)/27)*qH^(9/2) - ((140928*I)/55)*qH^(11/2) + 
          ((680192*I)/65)*qH^(13/2) - ((76285568*I)/1575)*qH^(15/2) + 
          ((135866112*I)/595)*qH^(17/2) - ((6666623104*I)/5985)*qH^(19/2) + 
          ((7352336512*I)/1323)*qH^(21/2) - ((751125853696*I)/26565)*
           qH^(23/2) + ((12662378100224*I)/86625)*qH^(25/2) - 
          ((133080856132352*I)/173745)*qH^(27/2) + 
          ((1767893479078528*I)/435435)*qH^(29/2) - 
          ((30352080724945792*I)/1396395)*qH^(31/2) + 
          ((19387068540872576*I)/165165)*qH^(33/2) - 
          ((1902145677127641856*I)/2977975)*qH^(35/2) + 
          ((11016548845947897344*I)/3148145)*qH^(37/2) - 
          ((521168367031364603392*I)/27020565)*qH^(39/2) + 
          ((21254260503781256453888*I)/198843645)*qH^(41/2) - 
          ((41379936420205680355712*I)/69514445)*qH^(43/2) + 
          ((198197196749631909120896*I)/59520825)*qH^(45/2) - 
          ((19610504716149198164190464*I)/1048536489)*qH^(47/2) + 
          ((31434474158894750325508096*I)/298133199)*qH^(49/2) - 
          ((5655152588607691237405576192*I)/9481446975)*qH^(51/2) + 
          ((100049021528852939144331119744*I)/29559805275)*qH^(53/2) - 
          ((5318007768009300405200108057344*I)/276077426625)*qH^(55/2) + 
          ((31451528716649710193295121125248*I)/286116605775)*qH^(57/2) - 
          ((257199576264805162629229243901056*I)/408977036325)*qH^(59/2)) - 
        3*((-512*qH^2)/3 + (2048*qH^3)/15 - (152576*qH^4)/105 + 
          (624640*qH^5)/189 - (524135936*qH^6)/31185 + (69597184*qH^7)/1001 - 
          (20272904192*qH^8)/61425 + (54364336715776*qH^9)/34459425 - 
          (218168701438976*qH^10)/27979875 + (60027334606211072*qH^11)/
           1527701175 - (21251379135353326592*qH^12)/105411381075 + 
          (20488313605663166464*qH^13)/19520626125 - 
          (3602195145106826493952*qH^14)/651070294875 + 
          (1843227668323648071907328*qH^15)/62528114683125 - 
          (75112754940274627078131712*qH^16)/473824157932125 + 
          (1919782780482855836564467712*qH^17)/2233742458822875 - 
          (660440649050193150695133920768*qH^18)/140725774905841125 + 
          (994759972537281182664953387008*qH^19)/38569286455674975 - 
          (5360747848585615435536438463870976*qH^20)/37605054294283100625 + 
          (189948872002695794525013274954778624*qH^21)/
           239836679610205552875 - (71642342969799556722859652876498757632*
            qH^22)/16206107065089603787125 + 
          (328575142161416164608604540164439138304*qH^23)/
           13259542144164221280375 - 
          (260708306462948804243735523178119855294464*qH^24)/
           1869595442327155200532875 + 
          (127237598495068644364485740665748385734656*qH^25)/
           161569976497408474120125 - 
          (4301726410519715943975756753036267055550508032*qH^26)/
           964088049760036365074785875 + 
          (897024018775133945740858810020805188533535870976*qH^27)/
           35374615364272103549282527875 - 
          (441795812654776073708961147480852274434381873152*qH^28)/
           3057065525307465738826885125 + 
          (4111163215080287413519902518104823240339791464448*qH^29)/
           4978649569786444203232355775 - 
          (104200204060041557263181629626455227119822304911379456*qH^30)/
           22030524346305015599303174304375) - 
        2*(-64*qH - (896*qH^2)/9 - (143296*qH^3)/675 - (1763072*qH^4)/3675 - 
          (255304576*qH^5)/496125 - (33161158784*qH^6)/36018675 - 
          (6130646663168*qH^7)/4734454725 - (2696448024064*qH^8)/2029052025 - 
          (2202281749690688*qH^9)/1055512863405 - (17486381647493888*qH^10)/
           7200305058375 - (6144008261499689216*qH^11)/2328578655878475 - 
          (410135225795000129792*qH^12)/111983464450883025 - 
          (2404382902029840798848*qH^13)/577692475341856875 - 
          (108990273299008678866944*qH^14)/25196279501448680625 - 
          (1806622092356276597425323136*qH^15)/317851065910775106084375 - 
          (42109493063070495220878580736*qH^16)/6787886096450108376601875 - 
          (2160554583706659680833431026816*qH^17)/
           346182190918955527206695625 - (1515353055460748097754005842816*
            qH^18)/183272924604152926168250625 - 
          (1514119069959971067918781438319872*qH^19)/
           176559705254763768983791370625 - 
          (1231783522544784959585561994999296*qH^20)/
           139389240990602975513519503125 - 
          (3705500281752423670502353487455944704*qH^21)/
           328038639747285042573516798654375 - 
          (243938105885786783975478777956755326464*qH^22)/
           21180882202603271367945264024861375 - 
          (1805824541247836181698257454936844310016*qH^23)/
           153302189368492208851911526333786875 - 
          (8431548627275850894281472815460790639124992*qH^24)/
           574223344186303142817436082834003176875 - 
          (1149836871317963722453054012266908158547154752*qH^25)/
           78158177403135705550151022385739321296875 - 
          (1827075164527399028264208261764682032336238848*qH^26)/
           121926756748891700658235594921753341223125 - 
          (528834906297249564240603489182667184579168951744*qH^27)/
           28453203114172902316992499155847811256570675 - 
          (1921123363217702516341731159084789405741654016*qH^28)/
           104368369594421553700008119060834789450625 - 
          (14386052514414600666383021885778267427581246931328*qH^29)/
           764021194732420525178502292147765302259768125 - 
          (10488608596841442532571813627733705124439468088872192*qH^30)/
           458544444631647560025235599821788106407974628125) + 
        Pi*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - 
          ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - 
          ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - 
          ((144*I)/17)*qH^(17/2) - ((160*I)/19)*qH^(19/2) - 
          ((64*I)/21)*qH^(21/2) - ((192*I)/23)*qH^(23/2) - 
          ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
          ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
          ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - 
          ((304*I)/37)*qH^(37/2) - ((112*I)/39)*qH^(39/2) - 
          ((336*I)/41)*qH^(41/2) - ((352*I)/43)*qH^(43/2) - 
          ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
          ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
          ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - 
          ((160*I)/57)*qH^(57/2) - ((480*I)/59)*qH^(59/2))*Log[64] - 
        (Pi^2*Log[xH])/3 - (2*Log[xH]^3)/3 + 2*Pi*((16*I)*Sqrt[qH] + 
          ((304*I)/9)*qH^(3/2) + ((736*I)/25)*qH^(5/2) + 
          ((29312*I)/245)*qH^(7/2) + ((172208*I)/2835)*qH^(9/2) + 
          ((1792832*I)/12705)*qH^(11/2) + ((4032224*I)/27885)*qH^(13/2) + 
          ((31262624*I)/225225)*qH^(15/2) + ((694081504*I)/4339335)*
           qH^(17/2) + ((238839104*I)/877591)*qH^(19/2) + 
          ((3543223168*I)/20369349)*qH^(21/2) + ((744761563264*I)/2565568005)*
           qH^(23/2) + ((4048151260432*I)/13943304375)*qH^(25/2) + 
          ((31436173928048*I)/135528918525)*qH^(27/2) + 
          ((418581994702304*I)/1407158277525)*qH^(29/2) + 
          ((19315461994304768*I)/46630313955225)*qH^(31/2) + 
          ((1917766729476032*I)/7091245901025)*qH^(33/2) + 
          ((2055902991618304*I)/4786102605375)*qH^(35/2) + 
          ((301281376437065312*I)/686418277469925)*qH^(37/2) + 
          ((717866469698420384*I)/2170565904431925)*qH^(39/2) + 
          ((43437528418400584928*I)/93556956034617075)*qH^(41/2) + 
          ((95685082392403535296*I)/168767621178543387)*qH^(43/2) + 
          ((1633855119825831597664*I)/4415431949438635125)*qH^(45/2) + 
          ((42263638545277154676992*I)/72249549454147740675)*qH^(47/2) + 
          ((293670778552173604875824*I)/527267988569631384075)*qH^(49/2) + 
          ((720147624637143529105184*I)/1646367392880685750275)*qH^(51/2) + 
          ((4035285630172400188781408*I)/6975333343290869189325)*qH^(53/2) + 
          ((726214230801471559519616*I)/1034079067064684111625)*qH^(55/2) + 
          ((825599226595915311970624*I)/1710930820052477348325)*qH^(57/2) + 
          ((17219049006096113092453568*I)/24112348925516897366475)*
           qH^(59/2) + ((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - 
            ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - 
            ((96*I)/11)*qH^(11/2) - ((112*I)/13)*qH^(13/2) - 
            ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
            ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
            ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
            ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
            ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
            ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
            ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
            ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
            ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
            ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
            ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
            ((480*I)/59)*qH^(59/2))*Log[xH]) + 
        2*(96*qH + (1856*qH^2)/9 + (77792*qH^3)/225 + (1216384*qH^4)/1225 + 
          (477584704*qH^5)/496125 + (68416134848*qH^6)/36018675 + 
          (11750478682112*qH^7)/4734454725 + (5519538410752*qH^8)/
           2029052025 + (7045505205851936*qH^9)/1759188105675 + 
          (249195948804224896*qH^10)/50402135408625 + 
          (12119427082148326784*qH^11)/2328578655878475 + 
          (13168780126178127488*qH^12)/1777515308744175 + 
          (14315516913464189537344*qH^13)/1733077426025570625 + 
          (1524411527028538395588608*qH^14)/176373956510140764375 + 
          (510988436226118171179489088*qH^15)/45407295130110729440625 + 
          (84042048712631705329339152896*qH^16)/6787886096450108376601875 + 
          (4326627387012252925419289455296*qH^17)/
           346182190918955527206695625 + (433663294470012522616306152128*
            qH^18)/26181846372021846595464375 + 
          (232929967089396482913685856420224*qH^19)/
           13581515788827982229522413125 + 
          (2461161600993255716479649047828736*qH^20)/
           139389240990602975513519503125 + 
          (432709038750057858904012869171054592*qH^21)/
           19296390573369708386677458744375 + 
          (488537665091328907901476360539331842304*qH^22)/
           21180882202603271367945264024861375 + 
          (392982263421025444476300570865302821632*qH^23)/
           16747297998238644664494536490245625 + 
          (16965265710479139282983163158788187020847872*qH^24)/
           574223344186303142817436082834003176875 + 
          (2294269189672149050688123117491549363180266208*qH^25)/
           78158177403135705550151022385739321296875 + 
          (3666912777168213860104360334472525527913279872*qH^26)/
           121926756748891700658235594921753341223125 + 
          (8765360074298722654834289983021329952867063776224*qH^27)/
           237110025951440852641604159632065093804755625 + 
          (72988047410604643617272794775163113586997415936*qH^28)/
           1982999022294009520300154262155860999561875 + 
          (49879509295330227108088364712859898975424230848*qH^29)/
           1328732512578122652484351812430896177843075 + 
          (21000252147559336704836260341621158960176751228362624*qH^30)/
           458544444631647560025235599821788106407974628125 + 
          (-32*qH - (64*qH^2)/3 - (3616*qH^3)/45 - (3456*qH^4)/35 - 
            (122176*qH^5)/1575 - (1662784*qH^6)/10395 - (14980096*qH^7)/
             105105 - (6328064*qH^8)/45045 - (1648490656*qH^9)/6891885 - 
            (717789056*qH^10)/3464175 - (32513542016*qH^11)/160044885 - 
            (11572211328*qH^12)/37182145 - (677777491648*qH^13)/2416839425 - 
            (8636935067648*qH^14)/35137127025 - (857799016044224*qH^15)/
             2183521465125 - (67764214661632*qH^16)/214886239425 - 
            (22876402733088064*qH^17)/76714387474725 - 
            (19913316545581504*qH^18)/40613499251325 - 
            (57677907853964672*qH^19)/151065026315775 - 
            (323118335787572992*qH^20)/834833040166125 - 
            (2057876513021029376*qH^21)/3686108961964275 - 
            (10416438316595437312*qH^22)/23985062441395055 - 
            (413480526037956651776*qH^23)/967189855591320075 - 
            (25864485296912485961984*qH^24)/41505060324723170175 - 
            (395970407073240400187872*qH^25)/807042839647394975625 - 
            (604371915725326970812288*qH^26)/1258986829849936161975 - 
            (3940753349434385212440352*qH^27)/5543415856970026608573 - 
            (11521821675098363686912*qH^28)/20333643022694976975 - 
            (81151612273871460537571136*qH^29)/148850981344565529304275 - 
            (109969477673546629223209856*qH^30)/137652161431494768478875)*
           Log[xH]) + 3*Zeta[3])))/(256*CA*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Pi^2) - 
   (alpha*alphaS*(-1 + CA^2)*im*(-16*Mt^4 + 147*Mt^2*Mz^2 - 3*Mz^4 - 
      7*(-24*Mt^4 + 24*Mt^2*Mz^2 - 7*Mz^4) - 
      33*(4*Mt^4 - Mt^2*Mz^2 + 2*Mz^4) + 2*(24*Mt^4 + 9*Mt^2*Mz^2 + 7*Mz^4 - 
        7*(4*Mt^4 - Mt^2*Mz^2 + 2*Mz^4))*Log[\[Mu]^2/Mt^2] + 
      2*(-4*Mt^4 + 8*Mt^2*Mz^2 - 2*Mz^4)*Log[\[Mu]^2/Mt^2]^2 + 
      (4*Mt^2*Mz^2*Log[\[Mu]^2/Mt^2]^3)/3 + 
      (Pi^2/2 - 32*qZ - (64*qZ^2)/3 - (3616*qZ^3)/45 - (3456*qZ^4)/35 - 
        (122176*qZ^5)/1575 - (1662784*qZ^6)/10395 - (14980096*qZ^7)/105105 - 
        (6328064*qZ^8)/45045 - (1648490656*qZ^9)/6891885 - 
        (717789056*qZ^10)/3464175 - (32513542016*qZ^11)/160044885 - 
        (11572211328*qZ^12)/37182145 - (677777491648*qZ^13)/2416839425 - 
        (8636935067648*qZ^14)/35137127025 - (857799016044224*qZ^15)/
         2183521465125 - (67764214661632*qZ^16)/214886239425 - 
        (22876402733088064*qZ^17)/76714387474725 - (19913316545581504*qZ^18)/
         40613499251325 - (57677907853964672*qZ^19)/151065026315775 - 
        (323118335787572992*qZ^20)/834833040166125 - 
        (2057876513021029376*qZ^21)/3686108961964275 - 
        (10416438316595437312*qZ^22)/23985062441395055 - 
        (413480526037956651776*qZ^23)/967189855591320075 - 
        (25864485296912485961984*qZ^24)/41505060324723170175 - 
        (395970407073240400187872*qZ^25)/807042839647394975625 - 
        (604371915725326970812288*qZ^26)/1258986829849936161975 - 
        (3940753349434385212440352*qZ^27)/5543415856970026608573 - 
        (11521821675098363686912*qZ^28)/20333643022694976975 - 
        (81151612273871460537571136*qZ^29)/148850981344565529304275 - 
        (109969477673546629223209856*qZ^30)/137652161431494768478875 - 
        Pi*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - 
          ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
          ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
          ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
          ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
          ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
          ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
          ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
          ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
          ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
          ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
          ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
          ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
          ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2)) + Log[xZ]^2)*
       (-4*Mt^4 + 8*Mt^2*Mz^2 - 2*Mz^4 + 2*Mt^2*Mz^2*Log[\[Mu]^2/Mt^2]) - 
      Log[xZ]*(24*Mt^4 + 9*Mt^2*Mz^2 + 7*Mz^4 - 
        7*(4*Mt^4 - Mt^2*Mz^2 + 2*Mz^4) + 2*(-4*Mt^4 + 8*Mt^2*Mz^2 - 2*Mz^4)*
         Log[\[Mu]^2/Mt^2] + 2*Mt^2*Mz^2*Log[\[Mu]^2/Mt^2]^2) + 
      Mt^2*Mz^2*(3*Pi*(((-128*I)/3)*qZ^(3/2) + ((128*I)/5)*qZ^(5/2) - 
          ((5504*I)/21)*qZ^(7/2) + ((14464*I)/27)*qZ^(9/2) - 
          ((140928*I)/55)*qZ^(11/2) + ((680192*I)/65)*qZ^(13/2) - 
          ((76285568*I)/1575)*qZ^(15/2) + ((135866112*I)/595)*qZ^(17/2) - 
          ((6666623104*I)/5985)*qZ^(19/2) + ((7352336512*I)/1323)*qZ^(21/2) - 
          ((751125853696*I)/26565)*qZ^(23/2) + ((12662378100224*I)/86625)*
           qZ^(25/2) - ((133080856132352*I)/173745)*qZ^(27/2) + 
          ((1767893479078528*I)/435435)*qZ^(29/2) - 
          ((30352080724945792*I)/1396395)*qZ^(31/2) + 
          ((19387068540872576*I)/165165)*qZ^(33/2) - 
          ((1902145677127641856*I)/2977975)*qZ^(35/2) + 
          ((11016548845947897344*I)/3148145)*qZ^(37/2) - 
          ((521168367031364603392*I)/27020565)*qZ^(39/2) + 
          ((21254260503781256453888*I)/198843645)*qZ^(41/2) - 
          ((41379936420205680355712*I)/69514445)*qZ^(43/2) + 
          ((198197196749631909120896*I)/59520825)*qZ^(45/2) - 
          ((19610504716149198164190464*I)/1048536489)*qZ^(47/2) + 
          ((31434474158894750325508096*I)/298133199)*qZ^(49/2) - 
          ((5655152588607691237405576192*I)/9481446975)*qZ^(51/2) + 
          ((100049021528852939144331119744*I)/29559805275)*qZ^(53/2) - 
          ((5318007768009300405200108057344*I)/276077426625)*qZ^(55/2) + 
          ((31451528716649710193295121125248*I)/286116605775)*qZ^(57/2) - 
          ((257199576264805162629229243901056*I)/408977036325)*qZ^(59/2)) - 
        3*((-512*qZ^2)/3 + (2048*qZ^3)/15 - (152576*qZ^4)/105 + 
          (624640*qZ^5)/189 - (524135936*qZ^6)/31185 + (69597184*qZ^7)/1001 - 
          (20272904192*qZ^8)/61425 + (54364336715776*qZ^9)/34459425 - 
          (218168701438976*qZ^10)/27979875 + (60027334606211072*qZ^11)/
           1527701175 - (21251379135353326592*qZ^12)/105411381075 + 
          (20488313605663166464*qZ^13)/19520626125 - 
          (3602195145106826493952*qZ^14)/651070294875 + 
          (1843227668323648071907328*qZ^15)/62528114683125 - 
          (75112754940274627078131712*qZ^16)/473824157932125 + 
          (1919782780482855836564467712*qZ^17)/2233742458822875 - 
          (660440649050193150695133920768*qZ^18)/140725774905841125 + 
          (994759972537281182664953387008*qZ^19)/38569286455674975 - 
          (5360747848585615435536438463870976*qZ^20)/37605054294283100625 + 
          (189948872002695794525013274954778624*qZ^21)/
           239836679610205552875 - (71642342969799556722859652876498757632*
            qZ^22)/16206107065089603787125 + 
          (328575142161416164608604540164439138304*qZ^23)/
           13259542144164221280375 - 
          (260708306462948804243735523178119855294464*qZ^24)/
           1869595442327155200532875 + 
          (127237598495068644364485740665748385734656*qZ^25)/
           161569976497408474120125 - 
          (4301726410519715943975756753036267055550508032*qZ^26)/
           964088049760036365074785875 + 
          (897024018775133945740858810020805188533535870976*qZ^27)/
           35374615364272103549282527875 - 
          (441795812654776073708961147480852274434381873152*qZ^28)/
           3057065525307465738826885125 + 
          (4111163215080287413519902518104823240339791464448*qZ^29)/
           4978649569786444203232355775 - 
          (104200204060041557263181629626455227119822304911379456*qZ^30)/
           22030524346305015599303174304375) - 
        2*(-64*qZ - (896*qZ^2)/9 - (143296*qZ^3)/675 - (1763072*qZ^4)/3675 - 
          (255304576*qZ^5)/496125 - (33161158784*qZ^6)/36018675 - 
          (6130646663168*qZ^7)/4734454725 - (2696448024064*qZ^8)/2029052025 - 
          (2202281749690688*qZ^9)/1055512863405 - (17486381647493888*qZ^10)/
           7200305058375 - (6144008261499689216*qZ^11)/2328578655878475 - 
          (410135225795000129792*qZ^12)/111983464450883025 - 
          (2404382902029840798848*qZ^13)/577692475341856875 - 
          (108990273299008678866944*qZ^14)/25196279501448680625 - 
          (1806622092356276597425323136*qZ^15)/317851065910775106084375 - 
          (42109493063070495220878580736*qZ^16)/6787886096450108376601875 - 
          (2160554583706659680833431026816*qZ^17)/
           346182190918955527206695625 - (1515353055460748097754005842816*
            qZ^18)/183272924604152926168250625 - 
          (1514119069959971067918781438319872*qZ^19)/
           176559705254763768983791370625 - 
          (1231783522544784959585561994999296*qZ^20)/
           139389240990602975513519503125 - 
          (3705500281752423670502353487455944704*qZ^21)/
           328038639747285042573516798654375 - 
          (243938105885786783975478777956755326464*qZ^22)/
           21180882202603271367945264024861375 - 
          (1805824541247836181698257454936844310016*qZ^23)/
           153302189368492208851911526333786875 - 
          (8431548627275850894281472815460790639124992*qZ^24)/
           574223344186303142817436082834003176875 - 
          (1149836871317963722453054012266908158547154752*qZ^25)/
           78158177403135705550151022385739321296875 - 
          (1827075164527399028264208261764682032336238848*qZ^26)/
           121926756748891700658235594921753341223125 - 
          (528834906297249564240603489182667184579168951744*qZ^27)/
           28453203114172902316992499155847811256570675 - 
          (1921123363217702516341731159084789405741654016*qZ^28)/
           104368369594421553700008119060834789450625 - 
          (14386052514414600666383021885778267427581246931328*qZ^29)/
           764021194732420525178502292147765302259768125 - 
          (10488608596841442532571813627733705124439468088872192*qZ^30)/
           458544444631647560025235599821788106407974628125) + 
        Pi*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - 
          ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
          ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
          ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
          ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
          ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
          ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
          ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
          ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
          ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
          ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
          ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
          ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
          ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2))*Log[64] - 
        (Pi^2*Log[xZ])/3 - (2*Log[xZ]^3)/3 + 2*Pi*((16*I)*Sqrt[qZ] + 
          ((304*I)/9)*qZ^(3/2) + ((736*I)/25)*qZ^(5/2) + 
          ((29312*I)/245)*qZ^(7/2) + ((172208*I)/2835)*qZ^(9/2) + 
          ((1792832*I)/12705)*qZ^(11/2) + ((4032224*I)/27885)*qZ^(13/2) + 
          ((31262624*I)/225225)*qZ^(15/2) + ((694081504*I)/4339335)*
           qZ^(17/2) + ((238839104*I)/877591)*qZ^(19/2) + 
          ((3543223168*I)/20369349)*qZ^(21/2) + ((744761563264*I)/2565568005)*
           qZ^(23/2) + ((4048151260432*I)/13943304375)*qZ^(25/2) + 
          ((31436173928048*I)/135528918525)*qZ^(27/2) + 
          ((418581994702304*I)/1407158277525)*qZ^(29/2) + 
          ((19315461994304768*I)/46630313955225)*qZ^(31/2) + 
          ((1917766729476032*I)/7091245901025)*qZ^(33/2) + 
          ((2055902991618304*I)/4786102605375)*qZ^(35/2) + 
          ((301281376437065312*I)/686418277469925)*qZ^(37/2) + 
          ((717866469698420384*I)/2170565904431925)*qZ^(39/2) + 
          ((43437528418400584928*I)/93556956034617075)*qZ^(41/2) + 
          ((95685082392403535296*I)/168767621178543387)*qZ^(43/2) + 
          ((1633855119825831597664*I)/4415431949438635125)*qZ^(45/2) + 
          ((42263638545277154676992*I)/72249549454147740675)*qZ^(47/2) + 
          ((293670778552173604875824*I)/527267988569631384075)*qZ^(49/2) + 
          ((720147624637143529105184*I)/1646367392880685750275)*qZ^(51/2) + 
          ((4035285630172400188781408*I)/6975333343290869189325)*qZ^(53/2) + 
          ((726214230801471559519616*I)/1034079067064684111625)*qZ^(55/2) + 
          ((825599226595915311970624*I)/1710930820052477348325)*qZ^(57/2) + 
          ((17219049006096113092453568*I)/24112348925516897366475)*
           qZ^(59/2) + ((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
            ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
            ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
            ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
            ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
            ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
            ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
            ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
            ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
            ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
            ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
            ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
            ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
            ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
            ((480*I)/59)*qZ^(59/2))*Log[xZ]) + 
        2*(96*qZ + (1856*qZ^2)/9 + (77792*qZ^3)/225 + (1216384*qZ^4)/1225 + 
          (477584704*qZ^5)/496125 + (68416134848*qZ^6)/36018675 + 
          (11750478682112*qZ^7)/4734454725 + (5519538410752*qZ^8)/
           2029052025 + (7045505205851936*qZ^9)/1759188105675 + 
          (249195948804224896*qZ^10)/50402135408625 + 
          (12119427082148326784*qZ^11)/2328578655878475 + 
          (13168780126178127488*qZ^12)/1777515308744175 + 
          (14315516913464189537344*qZ^13)/1733077426025570625 + 
          (1524411527028538395588608*qZ^14)/176373956510140764375 + 
          (510988436226118171179489088*qZ^15)/45407295130110729440625 + 
          (84042048712631705329339152896*qZ^16)/6787886096450108376601875 + 
          (4326627387012252925419289455296*qZ^17)/
           346182190918955527206695625 + (433663294470012522616306152128*
            qZ^18)/26181846372021846595464375 + 
          (232929967089396482913685856420224*qZ^19)/
           13581515788827982229522413125 + 
          (2461161600993255716479649047828736*qZ^20)/
           139389240990602975513519503125 + 
          (432709038750057858904012869171054592*qZ^21)/
           19296390573369708386677458744375 + 
          (488537665091328907901476360539331842304*qZ^22)/
           21180882202603271367945264024861375 + 
          (392982263421025444476300570865302821632*qZ^23)/
           16747297998238644664494536490245625 + 
          (16965265710479139282983163158788187020847872*qZ^24)/
           574223344186303142817436082834003176875 + 
          (2294269189672149050688123117491549363180266208*qZ^25)/
           78158177403135705550151022385739321296875 + 
          (3666912777168213860104360334472525527913279872*qZ^26)/
           121926756748891700658235594921753341223125 + 
          (8765360074298722654834289983021329952867063776224*qZ^27)/
           237110025951440852641604159632065093804755625 + 
          (72988047410604643617272794775163113586997415936*qZ^28)/
           1982999022294009520300154262155860999561875 + 
          (49879509295330227108088364712859898975424230848*qZ^29)/
           1328732512578122652484351812430896177843075 + 
          (21000252147559336704836260341621158960176751228362624*qZ^30)/
           458544444631647560025235599821788106407974628125 + 
          (-32*qZ - (64*qZ^2)/3 - (3616*qZ^3)/45 - (3456*qZ^4)/35 - 
            (122176*qZ^5)/1575 - (1662784*qZ^6)/10395 - (14980096*qZ^7)/
             105105 - (6328064*qZ^8)/45045 - (1648490656*qZ^9)/6891885 - 
            (717789056*qZ^10)/3464175 - (32513542016*qZ^11)/160044885 - 
            (11572211328*qZ^12)/37182145 - (677777491648*qZ^13)/2416839425 - 
            (8636935067648*qZ^14)/35137127025 - (857799016044224*qZ^15)/
             2183521465125 - (67764214661632*qZ^16)/214886239425 - 
            (22876402733088064*qZ^17)/76714387474725 - 
            (19913316545581504*qZ^18)/40613499251325 - 
            (57677907853964672*qZ^19)/151065026315775 - 
            (323118335787572992*qZ^20)/834833040166125 - 
            (2057876513021029376*qZ^21)/3686108961964275 - 
            (10416438316595437312*qZ^22)/23985062441395055 - 
            (413480526037956651776*qZ^23)/967189855591320075 - 
            (25864485296912485961984*qZ^24)/41505060324723170175 - 
            (395970407073240400187872*qZ^25)/807042839647394975625 - 
            (604371915725326970812288*qZ^26)/1258986829849936161975 - 
            (3940753349434385212440352*qZ^27)/5543415856970026608573 - 
            (11521821675098363686912*qZ^28)/20333643022694976975 - 
            (81151612273871460537571136*qZ^29)/148850981344565529304275 - 
            (109969477673546629223209856*qZ^30)/137652161431494768478875)*
           Log[xZ]) + 3*Zeta[3])))/(256*CA*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Pi^2) - 
   (alpha*alphaS*(-1 + CA^2)*im*(((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*
        (-28*Mt^4 + 28*Mt^2*Mz^2 - 10*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) + 
      (Mz^2*(-60*Mt^4 + 48*Mt^2*Mz^2 - 10*Mz^4))/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
      131*((Mz^2*(6*Mt^4 - 2*Mt^2*Mz^2))/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
        ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(Mt^4 - Mt^2*Mz^2))/
         (2*Mw^2*(1 - Mw^2/Mz^2))) + 
      33*(((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(14*Mt^4 - 13*Mt^2*Mz^2 - 
           2*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) + 
        (Mz^2*(-50*Mt^4 + 29*Mt^2*Mz^2 - 2*Mz^4))/
         (16*Mw^2*(1 - Mw^2/Mz^2))) + 
      7*((Mz^2*(104*Mt^4 - 73*Mt^2*Mz^2 + 9*Mz^4))/
         (16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*
          (-8*Mt^4 + 5*Mt^2*Mz^2 + 9*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2))) - 
      2*(-1/16*(Mz^2*(104*Mt^4 - 73*Mt^2*Mz^2 + 9*Mz^4))/
          (Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*
          (-8*Mt^4 + 5*Mt^2*Mz^2 + 9*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) - 
        33*((Mz^2*(6*Mt^4 - 2*Mt^2*Mz^2))/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
          ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(Mt^4 - Mt^2*Mz^2))/
           (2*Mw^2*(1 - Mw^2/Mz^2))) - 
        7*(((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(14*Mt^4 - 13*Mt^2*Mz^2 - 
             2*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) + 
          (Mz^2*(-50*Mt^4 + 29*Mt^2*Mz^2 - 2*Mz^4))/
           (16*Mw^2*(1 - Mw^2/Mz^2))))*Log[\[Mu]^2/Mt^2] - 
      2*(-1/4*((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(14*Mt^4 - 13*Mt^2*Mz^2 - 
            2*Mz^4))/(Mw^2*(1 - Mw^2/Mz^2)) - 
        (Mz^2*(-50*Mt^4 + 29*Mt^2*Mz^2 - 2*Mz^4))/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
        7*((Mz^2*(6*Mt^4 - 2*Mt^2*Mz^2))/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
          ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(Mt^4 - Mt^2*Mz^2))/
           (2*Mw^2*(1 - Mw^2/Mz^2))))*Log[\[Mu]^2/Mt^2]^2 - 
      (4*(-1/16*(Mz^2*(6*Mt^4 - 2*Mt^2*Mz^2))/(Mw^2*(1 - Mw^2/Mz^2)) + 
         ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(Mt^4 - Mt^2*Mz^2))/
          (2*Mw^2*(1 - Mw^2/Mz^2)))*Log[\[Mu]^2/Mt^2]^3)/3 - 
      (Pi^2/2 - 32*qZ - (64*qZ^2)/3 - (3616*qZ^3)/45 - (3456*qZ^4)/35 - 
        (122176*qZ^5)/1575 - (1662784*qZ^6)/10395 - (14980096*qZ^7)/105105 - 
        (6328064*qZ^8)/45045 - (1648490656*qZ^9)/6891885 - 
        (717789056*qZ^10)/3464175 - (32513542016*qZ^11)/160044885 - 
        (11572211328*qZ^12)/37182145 - (677777491648*qZ^13)/2416839425 - 
        (8636935067648*qZ^14)/35137127025 - (857799016044224*qZ^15)/
         2183521465125 - (67764214661632*qZ^16)/214886239425 - 
        (22876402733088064*qZ^17)/76714387474725 - (19913316545581504*qZ^18)/
         40613499251325 - (57677907853964672*qZ^19)/151065026315775 - 
        (323118335787572992*qZ^20)/834833040166125 - 
        (2057876513021029376*qZ^21)/3686108961964275 - 
        (10416438316595437312*qZ^22)/23985062441395055 - 
        (413480526037956651776*qZ^23)/967189855591320075 - 
        (25864485296912485961984*qZ^24)/41505060324723170175 - 
        (395970407073240400187872*qZ^25)/807042839647394975625 - 
        (604371915725326970812288*qZ^26)/1258986829849936161975 - 
        (3940753349434385212440352*qZ^27)/5543415856970026608573 - 
        (11521821675098363686912*qZ^28)/20333643022694976975 - 
        (81151612273871460537571136*qZ^29)/148850981344565529304275 - 
        (109969477673546629223209856*qZ^30)/137652161431494768478875 - 
        Pi*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - 
          ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
          ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
          ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
          ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
          ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
          ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
          ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
          ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
          ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
          ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
          ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
          ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
          ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2)) + Log[xZ]^2)*
       (-1/4*((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(14*Mt^4 - 13*Mt^2*Mz^2 - 
            2*Mz^4))/(Mw^2*(1 - Mw^2/Mz^2)) - 
        (Mz^2*(-50*Mt^4 + 29*Mt^2*Mz^2 - 2*Mz^4))/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
        7*((Mz^2*(6*Mt^4 - 2*Mt^2*Mz^2))/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
          ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(Mt^4 - Mt^2*Mz^2))/
           (2*Mw^2*(1 - Mw^2/Mz^2))) + 
        2*(-1/16*(Mz^2*(6*Mt^4 - 2*Mt^2*Mz^2))/(Mw^2*(1 - Mw^2/Mz^2)) + 
          ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(Mt^4 - Mt^2*Mz^2))/
           (2*Mw^2*(1 - Mw^2/Mz^2)))*Log[\[Mu]^2/Mt^2]) + 
      Log[xZ]*(-1/16*(Mz^2*(104*Mt^4 - 73*Mt^2*Mz^2 + 9*Mz^4))/
          (Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*
          (-8*Mt^4 + 5*Mt^2*Mz^2 + 9*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) - 
        33*((Mz^2*(6*Mt^4 - 2*Mt^2*Mz^2))/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
          ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(Mt^4 - Mt^2*Mz^2))/
           (2*Mw^2*(1 - Mw^2/Mz^2))) - 
        7*(((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(14*Mt^4 - 13*Mt^2*Mz^2 - 
             2*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) + 
          (Mz^2*(-50*Mt^4 + 29*Mt^2*Mz^2 - 2*Mz^4))/
           (16*Mw^2*(1 - Mw^2/Mz^2))) + 
        2*(-1/4*((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(14*Mt^4 - 
              13*Mt^2*Mz^2 - 2*Mz^4))/(Mw^2*(1 - Mw^2/Mz^2)) - 
          (Mz^2*(-50*Mt^4 + 29*Mt^2*Mz^2 - 2*Mz^4))/
           (16*Mw^2*(1 - Mw^2/Mz^2)) - 7*((Mz^2*(6*Mt^4 - 2*Mt^2*Mz^2))/
             (16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*
              Mz^2*(Mt^4 - Mt^2*Mz^2))/(2*Mw^2*(1 - Mw^2/Mz^2))))*
         Log[\[Mu]^2/Mt^2] + 2*(-1/16*(Mz^2*(6*Mt^4 - 2*Mt^2*Mz^2))/
            (Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*
            (Mt^4 - Mt^2*Mz^2))/(2*Mw^2*(1 - Mw^2/Mz^2)))*
         Log[\[Mu]^2/Mt^2]^2) - 
      (-1/16*(Mz^2*(6*Mt^4 - 2*Mt^2*Mz^2))/(Mw^2*(1 - Mw^2/Mz^2)) + 
        ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(Mt^4 - Mt^2*Mz^2))/
         (2*Mw^2*(1 - Mw^2/Mz^2)))*(3*Pi*(((-128*I)/3)*qZ^(3/2) + 
          ((128*I)/5)*qZ^(5/2) - ((5504*I)/21)*qZ^(7/2) + 
          ((14464*I)/27)*qZ^(9/2) - ((140928*I)/55)*qZ^(11/2) + 
          ((680192*I)/65)*qZ^(13/2) - ((76285568*I)/1575)*qZ^(15/2) + 
          ((135866112*I)/595)*qZ^(17/2) - ((6666623104*I)/5985)*qZ^(19/2) + 
          ((7352336512*I)/1323)*qZ^(21/2) - ((751125853696*I)/26565)*
           qZ^(23/2) + ((12662378100224*I)/86625)*qZ^(25/2) - 
          ((133080856132352*I)/173745)*qZ^(27/2) + 
          ((1767893479078528*I)/435435)*qZ^(29/2) - 
          ((30352080724945792*I)/1396395)*qZ^(31/2) + 
          ((19387068540872576*I)/165165)*qZ^(33/2) - 
          ((1902145677127641856*I)/2977975)*qZ^(35/2) + 
          ((11016548845947897344*I)/3148145)*qZ^(37/2) - 
          ((521168367031364603392*I)/27020565)*qZ^(39/2) + 
          ((21254260503781256453888*I)/198843645)*qZ^(41/2) - 
          ((41379936420205680355712*I)/69514445)*qZ^(43/2) + 
          ((198197196749631909120896*I)/59520825)*qZ^(45/2) - 
          ((19610504716149198164190464*I)/1048536489)*qZ^(47/2) + 
          ((31434474158894750325508096*I)/298133199)*qZ^(49/2) - 
          ((5655152588607691237405576192*I)/9481446975)*qZ^(51/2) + 
          ((100049021528852939144331119744*I)/29559805275)*qZ^(53/2) - 
          ((5318007768009300405200108057344*I)/276077426625)*qZ^(55/2) + 
          ((31451528716649710193295121125248*I)/286116605775)*qZ^(57/2) - 
          ((257199576264805162629229243901056*I)/408977036325)*qZ^(59/2)) - 
        3*((-512*qZ^2)/3 + (2048*qZ^3)/15 - (152576*qZ^4)/105 + 
          (624640*qZ^5)/189 - (524135936*qZ^6)/31185 + (69597184*qZ^7)/1001 - 
          (20272904192*qZ^8)/61425 + (54364336715776*qZ^9)/34459425 - 
          (218168701438976*qZ^10)/27979875 + (60027334606211072*qZ^11)/
           1527701175 - (21251379135353326592*qZ^12)/105411381075 + 
          (20488313605663166464*qZ^13)/19520626125 - 
          (3602195145106826493952*qZ^14)/651070294875 + 
          (1843227668323648071907328*qZ^15)/62528114683125 - 
          (75112754940274627078131712*qZ^16)/473824157932125 + 
          (1919782780482855836564467712*qZ^17)/2233742458822875 - 
          (660440649050193150695133920768*qZ^18)/140725774905841125 + 
          (994759972537281182664953387008*qZ^19)/38569286455674975 - 
          (5360747848585615435536438463870976*qZ^20)/37605054294283100625 + 
          (189948872002695794525013274954778624*qZ^21)/
           239836679610205552875 - (71642342969799556722859652876498757632*
            qZ^22)/16206107065089603787125 + 
          (328575142161416164608604540164439138304*qZ^23)/
           13259542144164221280375 - 
          (260708306462948804243735523178119855294464*qZ^24)/
           1869595442327155200532875 + 
          (127237598495068644364485740665748385734656*qZ^25)/
           161569976497408474120125 - 
          (4301726410519715943975756753036267055550508032*qZ^26)/
           964088049760036365074785875 + 
          (897024018775133945740858810020805188533535870976*qZ^27)/
           35374615364272103549282527875 - 
          (441795812654776073708961147480852274434381873152*qZ^28)/
           3057065525307465738826885125 + 
          (4111163215080287413519902518104823240339791464448*qZ^29)/
           4978649569786444203232355775 - 
          (104200204060041557263181629626455227119822304911379456*qZ^30)/
           22030524346305015599303174304375) - 
        2*(-64*qZ - (896*qZ^2)/9 - (143296*qZ^3)/675 - (1763072*qZ^4)/3675 - 
          (255304576*qZ^5)/496125 - (33161158784*qZ^6)/36018675 - 
          (6130646663168*qZ^7)/4734454725 - (2696448024064*qZ^8)/2029052025 - 
          (2202281749690688*qZ^9)/1055512863405 - (17486381647493888*qZ^10)/
           7200305058375 - (6144008261499689216*qZ^11)/2328578655878475 - 
          (410135225795000129792*qZ^12)/111983464450883025 - 
          (2404382902029840798848*qZ^13)/577692475341856875 - 
          (108990273299008678866944*qZ^14)/25196279501448680625 - 
          (1806622092356276597425323136*qZ^15)/317851065910775106084375 - 
          (42109493063070495220878580736*qZ^16)/6787886096450108376601875 - 
          (2160554583706659680833431026816*qZ^17)/
           346182190918955527206695625 - (1515353055460748097754005842816*
            qZ^18)/183272924604152926168250625 - 
          (1514119069959971067918781438319872*qZ^19)/
           176559705254763768983791370625 - 
          (1231783522544784959585561994999296*qZ^20)/
           139389240990602975513519503125 - 
          (3705500281752423670502353487455944704*qZ^21)/
           328038639747285042573516798654375 - 
          (243938105885786783975478777956755326464*qZ^22)/
           21180882202603271367945264024861375 - 
          (1805824541247836181698257454936844310016*qZ^23)/
           153302189368492208851911526333786875 - 
          (8431548627275850894281472815460790639124992*qZ^24)/
           574223344186303142817436082834003176875 - 
          (1149836871317963722453054012266908158547154752*qZ^25)/
           78158177403135705550151022385739321296875 - 
          (1827075164527399028264208261764682032336238848*qZ^26)/
           121926756748891700658235594921753341223125 - 
          (528834906297249564240603489182667184579168951744*qZ^27)/
           28453203114172902316992499155847811256570675 - 
          (1921123363217702516341731159084789405741654016*qZ^28)/
           104368369594421553700008119060834789450625 - 
          (14386052514414600666383021885778267427581246931328*qZ^29)/
           764021194732420525178502292147765302259768125 - 
          (10488608596841442532571813627733705124439468088872192*qZ^30)/
           458544444631647560025235599821788106407974628125) + 
        Pi*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - 
          ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
          ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
          ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
          ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
          ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
          ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
          ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
          ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
          ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
          ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
          ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
          ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
          ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2))*Log[64] - 
        (Pi^2*Log[xZ])/3 - (2*Log[xZ]^3)/3 + 2*Pi*((16*I)*Sqrt[qZ] + 
          ((304*I)/9)*qZ^(3/2) + ((736*I)/25)*qZ^(5/2) + 
          ((29312*I)/245)*qZ^(7/2) + ((172208*I)/2835)*qZ^(9/2) + 
          ((1792832*I)/12705)*qZ^(11/2) + ((4032224*I)/27885)*qZ^(13/2) + 
          ((31262624*I)/225225)*qZ^(15/2) + ((694081504*I)/4339335)*
           qZ^(17/2) + ((238839104*I)/877591)*qZ^(19/2) + 
          ((3543223168*I)/20369349)*qZ^(21/2) + ((744761563264*I)/2565568005)*
           qZ^(23/2) + ((4048151260432*I)/13943304375)*qZ^(25/2) + 
          ((31436173928048*I)/135528918525)*qZ^(27/2) + 
          ((418581994702304*I)/1407158277525)*qZ^(29/2) + 
          ((19315461994304768*I)/46630313955225)*qZ^(31/2) + 
          ((1917766729476032*I)/7091245901025)*qZ^(33/2) + 
          ((2055902991618304*I)/4786102605375)*qZ^(35/2) + 
          ((301281376437065312*I)/686418277469925)*qZ^(37/2) + 
          ((717866469698420384*I)/2170565904431925)*qZ^(39/2) + 
          ((43437528418400584928*I)/93556956034617075)*qZ^(41/2) + 
          ((95685082392403535296*I)/168767621178543387)*qZ^(43/2) + 
          ((1633855119825831597664*I)/4415431949438635125)*qZ^(45/2) + 
          ((42263638545277154676992*I)/72249549454147740675)*qZ^(47/2) + 
          ((293670778552173604875824*I)/527267988569631384075)*qZ^(49/2) + 
          ((720147624637143529105184*I)/1646367392880685750275)*qZ^(51/2) + 
          ((4035285630172400188781408*I)/6975333343290869189325)*qZ^(53/2) + 
          ((726214230801471559519616*I)/1034079067064684111625)*qZ^(55/2) + 
          ((825599226595915311970624*I)/1710930820052477348325)*qZ^(57/2) + 
          ((17219049006096113092453568*I)/24112348925516897366475)*
           qZ^(59/2) + ((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
            ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
            ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
            ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
            ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
            ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
            ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
            ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
            ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
            ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
            ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
            ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
            ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
            ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
            ((480*I)/59)*qZ^(59/2))*Log[xZ]) + 
        2*(96*qZ + (1856*qZ^2)/9 + (77792*qZ^3)/225 + (1216384*qZ^4)/1225 + 
          (477584704*qZ^5)/496125 + (68416134848*qZ^6)/36018675 + 
          (11750478682112*qZ^7)/4734454725 + (5519538410752*qZ^8)/
           2029052025 + (7045505205851936*qZ^9)/1759188105675 + 
          (249195948804224896*qZ^10)/50402135408625 + 
          (12119427082148326784*qZ^11)/2328578655878475 + 
          (13168780126178127488*qZ^12)/1777515308744175 + 
          (14315516913464189537344*qZ^13)/1733077426025570625 + 
          (1524411527028538395588608*qZ^14)/176373956510140764375 + 
          (510988436226118171179489088*qZ^15)/45407295130110729440625 + 
          (84042048712631705329339152896*qZ^16)/6787886096450108376601875 + 
          (4326627387012252925419289455296*qZ^17)/
           346182190918955527206695625 + (433663294470012522616306152128*
            qZ^18)/26181846372021846595464375 + 
          (232929967089396482913685856420224*qZ^19)/
           13581515788827982229522413125 + 
          (2461161600993255716479649047828736*qZ^20)/
           139389240990602975513519503125 + 
          (432709038750057858904012869171054592*qZ^21)/
           19296390573369708386677458744375 + 
          (488537665091328907901476360539331842304*qZ^22)/
           21180882202603271367945264024861375 + 
          (392982263421025444476300570865302821632*qZ^23)/
           16747297998238644664494536490245625 + 
          (16965265710479139282983163158788187020847872*qZ^24)/
           574223344186303142817436082834003176875 + 
          (2294269189672149050688123117491549363180266208*qZ^25)/
           78158177403135705550151022385739321296875 + 
          (3666912777168213860104360334472525527913279872*qZ^26)/
           121926756748891700658235594921753341223125 + 
          (8765360074298722654834289983021329952867063776224*qZ^27)/
           237110025951440852641604159632065093804755625 + 
          (72988047410604643617272794775163113586997415936*qZ^28)/
           1982999022294009520300154262155860999561875 + 
          (49879509295330227108088364712859898975424230848*qZ^29)/
           1328732512578122652484351812430896177843075 + 
          (21000252147559336704836260341621158960176751228362624*qZ^30)/
           458544444631647560025235599821788106407974628125 + 
          (-32*qZ - (64*qZ^2)/3 - (3616*qZ^3)/45 - (3456*qZ^4)/35 - 
            (122176*qZ^5)/1575 - (1662784*qZ^6)/10395 - (14980096*qZ^7)/
             105105 - (6328064*qZ^8)/45045 - (1648490656*qZ^9)/6891885 - 
            (717789056*qZ^10)/3464175 - (32513542016*qZ^11)/160044885 - 
            (11572211328*qZ^12)/37182145 - (677777491648*qZ^13)/2416839425 - 
            (8636935067648*qZ^14)/35137127025 - (857799016044224*qZ^15)/
             2183521465125 - (67764214661632*qZ^16)/214886239425 - 
            (22876402733088064*qZ^17)/76714387474725 - 
            (19913316545581504*qZ^18)/40613499251325 - 
            (57677907853964672*qZ^19)/151065026315775 - 
            (323118335787572992*qZ^20)/834833040166125 - 
            (2057876513021029376*qZ^21)/3686108961964275 - 
            (10416438316595437312*qZ^22)/23985062441395055 - 
            (413480526037956651776*qZ^23)/967189855591320075 - 
            (25864485296912485961984*qZ^24)/41505060324723170175 - 
            (395970407073240400187872*qZ^25)/807042839647394975625 - 
            (604371915725326970812288*qZ^26)/1258986829849936161975 - 
            (3940753349434385212440352*qZ^27)/5543415856970026608573 - 
            (11521821675098363686912*qZ^28)/20333643022694976975 - 
            (81151612273871460537571136*qZ^29)/148850981344565529304275 - 
            (109969477673546629223209856*qZ^30)/137652161431494768478875)*
           Log[xZ]) + 3*Zeta[3])))/(32*CA*Mt^4*Pi^2) - 
   (alpha*alphaS*(-1 + CA^2)*im*((Pi^2/6 - 32*qH - (64*qH^2)/3 - 
        (3616*qH^3)/45 - (3456*qH^4)/35 - (122176*qH^5)/1575 - 
        (1662784*qH^6)/10395 - (14980096*qH^7)/105105 - 
        (6328064*qH^8)/45045 - (1648490656*qH^9)/6891885 - 
        (717789056*qH^10)/3464175 - (32513542016*qH^11)/160044885 - 
        (11572211328*qH^12)/37182145 - (677777491648*qH^13)/2416839425 - 
        (8636935067648*qH^14)/35137127025 - (857799016044224*qH^15)/
         2183521465125 - (67764214661632*qH^16)/214886239425 - 
        (22876402733088064*qH^17)/76714387474725 - (19913316545581504*qH^18)/
         40613499251325 - (57677907853964672*qH^19)/151065026315775 - 
        (323118335787572992*qH^20)/834833040166125 - 
        (2057876513021029376*qH^21)/3686108961964275 - 
        (10416438316595437312*qH^22)/23985062441395055 - 
        (413480526037956651776*qH^23)/967189855591320075 - 
        (25864485296912485961984*qH^24)/41505060324723170175 - 
        (395970407073240400187872*qH^25)/807042839647394975625 - 
        (604371915725326970812288*qH^26)/1258986829849936161975 - 
        (3940753349434385212440352*qH^27)/5543415856970026608573 - 
        (11521821675098363686912*qH^28)/20333643022694976975 - 
        (81151612273871460537571136*qH^29)/148850981344565529304275 - 
        (109969477673546629223209856*qH^30)/137652161431494768478875 - 
        Pi*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - 
          ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - 
          ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - 
          ((144*I)/17)*qH^(17/2) - ((160*I)/19)*qH^(19/2) - 
          ((64*I)/21)*qH^(21/2) - ((192*I)/23)*qH^(23/2) - 
          ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
          ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
          ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - 
          ((304*I)/37)*qH^(37/2) - ((112*I)/39)*qH^(39/2) - 
          ((336*I)/41)*qH^(41/2) - ((352*I)/43)*qH^(43/2) - 
          ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
          ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
          ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - 
          ((160*I)/57)*qH^(57/2) - ((480*I)/59)*qH^(59/2)) - Log[xH]^2)*
       (-4*mh^4 + 21*mh^2*Mt^2 - 28*Mt^4 - 7*(mh^2*Mt^2 - 4*Mt^4) + 
        2*(-(mh^2*Mt^2) + 4*Mt^4)*Log[\[Mu]^2/Mt^2]) + 
      Log[xH]*(14*mh^4 - 50*mh^2*Mt^2 + 40*Mt^4 - 33*(mh^2*Mt^2 - 4*Mt^4) - 
        7*(4*mh^4 - 21*mh^2*Mt^2 + 28*Mt^4) + 2*(-4*mh^4 + 21*mh^2*Mt^2 - 
          28*Mt^4 - 7*(mh^2*Mt^2 - 4*Mt^4))*Log[\[Mu]^2/Mt^2] + 
        2*(-(mh^2*Mt^2) + 4*Mt^4)*Log[\[Mu]^2/Mt^2]^2) + 
      (-(mh^2*Mt^2) + 4*Mt^4)*(3*Pi*(((-128*I)/3)*qH^(3/2) + 
          ((128*I)/5)*qH^(5/2) - ((5504*I)/21)*qH^(7/2) + 
          ((14464*I)/27)*qH^(9/2) - ((140928*I)/55)*qH^(11/2) + 
          ((680192*I)/65)*qH^(13/2) - ((76285568*I)/1575)*qH^(15/2) + 
          ((135866112*I)/595)*qH^(17/2) - ((6666623104*I)/5985)*qH^(19/2) + 
          ((7352336512*I)/1323)*qH^(21/2) - ((751125853696*I)/26565)*
           qH^(23/2) + ((12662378100224*I)/86625)*qH^(25/2) - 
          ((133080856132352*I)/173745)*qH^(27/2) + 
          ((1767893479078528*I)/435435)*qH^(29/2) - 
          ((30352080724945792*I)/1396395)*qH^(31/2) + 
          ((19387068540872576*I)/165165)*qH^(33/2) - 
          ((1902145677127641856*I)/2977975)*qH^(35/2) + 
          ((11016548845947897344*I)/3148145)*qH^(37/2) - 
          ((521168367031364603392*I)/27020565)*qH^(39/2) + 
          ((21254260503781256453888*I)/198843645)*qH^(41/2) - 
          ((41379936420205680355712*I)/69514445)*qH^(43/2) + 
          ((198197196749631909120896*I)/59520825)*qH^(45/2) - 
          ((19610504716149198164190464*I)/1048536489)*qH^(47/2) + 
          ((31434474158894750325508096*I)/298133199)*qH^(49/2) - 
          ((5655152588607691237405576192*I)/9481446975)*qH^(51/2) + 
          ((100049021528852939144331119744*I)/29559805275)*qH^(53/2) - 
          ((5318007768009300405200108057344*I)/276077426625)*qH^(55/2) + 
          ((31451528716649710193295121125248*I)/286116605775)*qH^(57/2) - 
          ((257199576264805162629229243901056*I)/408977036325)*qH^(59/2)) - 
        3*((-512*qH^2)/3 + (2048*qH^3)/15 - (152576*qH^4)/105 + 
          (624640*qH^5)/189 - (524135936*qH^6)/31185 + (69597184*qH^7)/1001 - 
          (20272904192*qH^8)/61425 + (54364336715776*qH^9)/34459425 - 
          (218168701438976*qH^10)/27979875 + (60027334606211072*qH^11)/
           1527701175 - (21251379135353326592*qH^12)/105411381075 + 
          (20488313605663166464*qH^13)/19520626125 - 
          (3602195145106826493952*qH^14)/651070294875 + 
          (1843227668323648071907328*qH^15)/62528114683125 - 
          (75112754940274627078131712*qH^16)/473824157932125 + 
          (1919782780482855836564467712*qH^17)/2233742458822875 - 
          (660440649050193150695133920768*qH^18)/140725774905841125 + 
          (994759972537281182664953387008*qH^19)/38569286455674975 - 
          (5360747848585615435536438463870976*qH^20)/37605054294283100625 + 
          (189948872002695794525013274954778624*qH^21)/
           239836679610205552875 - (71642342969799556722859652876498757632*
            qH^22)/16206107065089603787125 + 
          (328575142161416164608604540164439138304*qH^23)/
           13259542144164221280375 - 
          (260708306462948804243735523178119855294464*qH^24)/
           1869595442327155200532875 + 
          (127237598495068644364485740665748385734656*qH^25)/
           161569976497408474120125 - 
          (4301726410519715943975756753036267055550508032*qH^26)/
           964088049760036365074785875 + 
          (897024018775133945740858810020805188533535870976*qH^27)/
           35374615364272103549282527875 - 
          (441795812654776073708961147480852274434381873152*qH^28)/
           3057065525307465738826885125 + 
          (4111163215080287413519902518104823240339791464448*qH^29)/
           4978649569786444203232355775 - 
          (104200204060041557263181629626455227119822304911379456*qH^30)/
           22030524346305015599303174304375) - 
        2*(-64*qH - (896*qH^2)/9 - (143296*qH^3)/675 - (1763072*qH^4)/3675 - 
          (255304576*qH^5)/496125 - (33161158784*qH^6)/36018675 - 
          (6130646663168*qH^7)/4734454725 - (2696448024064*qH^8)/2029052025 - 
          (2202281749690688*qH^9)/1055512863405 - (17486381647493888*qH^10)/
           7200305058375 - (6144008261499689216*qH^11)/2328578655878475 - 
          (410135225795000129792*qH^12)/111983464450883025 - 
          (2404382902029840798848*qH^13)/577692475341856875 - 
          (108990273299008678866944*qH^14)/25196279501448680625 - 
          (1806622092356276597425323136*qH^15)/317851065910775106084375 - 
          (42109493063070495220878580736*qH^16)/6787886096450108376601875 - 
          (2160554583706659680833431026816*qH^17)/
           346182190918955527206695625 - (1515353055460748097754005842816*
            qH^18)/183272924604152926168250625 - 
          (1514119069959971067918781438319872*qH^19)/
           176559705254763768983791370625 - 
          (1231783522544784959585561994999296*qH^20)/
           139389240990602975513519503125 - 
          (3705500281752423670502353487455944704*qH^21)/
           328038639747285042573516798654375 - 
          (243938105885786783975478777956755326464*qH^22)/
           21180882202603271367945264024861375 - 
          (1805824541247836181698257454936844310016*qH^23)/
           153302189368492208851911526333786875 - 
          (8431548627275850894281472815460790639124992*qH^24)/
           574223344186303142817436082834003176875 - 
          (1149836871317963722453054012266908158547154752*qH^25)/
           78158177403135705550151022385739321296875 - 
          (1827075164527399028264208261764682032336238848*qH^26)/
           121926756748891700658235594921753341223125 - 
          (528834906297249564240603489182667184579168951744*qH^27)/
           28453203114172902316992499155847811256570675 - 
          (1921123363217702516341731159084789405741654016*qH^28)/
           104368369594421553700008119060834789450625 - 
          (14386052514414600666383021885778267427581246931328*qH^29)/
           764021194732420525178502292147765302259768125 - 
          (10488608596841442532571813627733705124439468088872192*qH^30)/
           458544444631647560025235599821788106407974628125) + 
        Pi*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - 
          ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - 
          ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - 
          ((144*I)/17)*qH^(17/2) - ((160*I)/19)*qH^(19/2) - 
          ((64*I)/21)*qH^(21/2) - ((192*I)/23)*qH^(23/2) - 
          ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
          ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
          ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - 
          ((304*I)/37)*qH^(37/2) - ((112*I)/39)*qH^(39/2) - 
          ((336*I)/41)*qH^(41/2) - ((352*I)/43)*qH^(43/2) - 
          ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
          ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
          ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - 
          ((160*I)/57)*qH^(57/2) - ((480*I)/59)*qH^(59/2))*Log[64] + 
        (Pi^2*Log[xH])/3 + (2*Log[xH]^3)/3 + 2*Pi*((16*I)*Sqrt[qH] + 
          ((304*I)/9)*qH^(3/2) + ((736*I)/25)*qH^(5/2) + 
          ((29312*I)/245)*qH^(7/2) + ((172208*I)/2835)*qH^(9/2) + 
          ((1792832*I)/12705)*qH^(11/2) + ((4032224*I)/27885)*qH^(13/2) + 
          ((31262624*I)/225225)*qH^(15/2) + ((694081504*I)/4339335)*
           qH^(17/2) + ((238839104*I)/877591)*qH^(19/2) + 
          ((3543223168*I)/20369349)*qH^(21/2) + ((744761563264*I)/2565568005)*
           qH^(23/2) + ((4048151260432*I)/13943304375)*qH^(25/2) + 
          ((31436173928048*I)/135528918525)*qH^(27/2) + 
          ((418581994702304*I)/1407158277525)*qH^(29/2) + 
          ((19315461994304768*I)/46630313955225)*qH^(31/2) + 
          ((1917766729476032*I)/7091245901025)*qH^(33/2) + 
          ((2055902991618304*I)/4786102605375)*qH^(35/2) + 
          ((301281376437065312*I)/686418277469925)*qH^(37/2) + 
          ((717866469698420384*I)/2170565904431925)*qH^(39/2) + 
          ((43437528418400584928*I)/93556956034617075)*qH^(41/2) + 
          ((95685082392403535296*I)/168767621178543387)*qH^(43/2) + 
          ((1633855119825831597664*I)/4415431949438635125)*qH^(45/2) + 
          ((42263638545277154676992*I)/72249549454147740675)*qH^(47/2) + 
          ((293670778552173604875824*I)/527267988569631384075)*qH^(49/2) + 
          ((720147624637143529105184*I)/1646367392880685750275)*qH^(51/2) + 
          ((4035285630172400188781408*I)/6975333343290869189325)*qH^(53/2) + 
          ((726214230801471559519616*I)/1034079067064684111625)*qH^(55/2) + 
          ((825599226595915311970624*I)/1710930820052477348325)*qH^(57/2) + 
          ((17219049006096113092453568*I)/24112348925516897366475)*
           qH^(59/2) + ((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - 
            ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - 
            ((96*I)/11)*qH^(11/2) - ((112*I)/13)*qH^(13/2) - 
            ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
            ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
            ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
            ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
            ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
            ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
            ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
            ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
            ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
            ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
            ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
            ((480*I)/59)*qH^(59/2))*Log[xH]) + 
        2*(96*qH + (1856*qH^2)/9 + (77792*qH^3)/225 + (1216384*qH^4)/1225 + 
          (477584704*qH^5)/496125 + (68416134848*qH^6)/36018675 + 
          (11750478682112*qH^7)/4734454725 + (5519538410752*qH^8)/
           2029052025 + (7045505205851936*qH^9)/1759188105675 + 
          (249195948804224896*qH^10)/50402135408625 + 
          (12119427082148326784*qH^11)/2328578655878475 + 
          (13168780126178127488*qH^12)/1777515308744175 + 
          (14315516913464189537344*qH^13)/1733077426025570625 + 
          (1524411527028538395588608*qH^14)/176373956510140764375 + 
          (510988436226118171179489088*qH^15)/45407295130110729440625 + 
          (84042048712631705329339152896*qH^16)/6787886096450108376601875 + 
          (4326627387012252925419289455296*qH^17)/
           346182190918955527206695625 + (433663294470012522616306152128*
            qH^18)/26181846372021846595464375 + 
          (232929967089396482913685856420224*qH^19)/
           13581515788827982229522413125 + 
          (2461161600993255716479649047828736*qH^20)/
           139389240990602975513519503125 + 
          (432709038750057858904012869171054592*qH^21)/
           19296390573369708386677458744375 + 
          (488537665091328907901476360539331842304*qH^22)/
           21180882202603271367945264024861375 + 
          (392982263421025444476300570865302821632*qH^23)/
           16747297998238644664494536490245625 + 
          (16965265710479139282983163158788187020847872*qH^24)/
           574223344186303142817436082834003176875 + 
          (2294269189672149050688123117491549363180266208*qH^25)/
           78158177403135705550151022385739321296875 + 
          (3666912777168213860104360334472525527913279872*qH^26)/
           121926756748891700658235594921753341223125 + 
          (8765360074298722654834289983021329952867063776224*qH^27)/
           237110025951440852641604159632065093804755625 + 
          (72988047410604643617272794775163113586997415936*qH^28)/
           1982999022294009520300154262155860999561875 + 
          (49879509295330227108088364712859898975424230848*qH^29)/
           1328732512578122652484351812430896177843075 + 
          (21000252147559336704836260341621158960176751228362624*qH^30)/
           458544444631647560025235599821788106407974628125 + 
          (-32*qH - (64*qH^2)/3 - (3616*qH^3)/45 - (3456*qH^4)/35 - 
            (122176*qH^5)/1575 - (1662784*qH^6)/10395 - (14980096*qH^7)/
             105105 - (6328064*qH^8)/45045 - (1648490656*qH^9)/6891885 - 
            (717789056*qH^10)/3464175 - (32513542016*qH^11)/160044885 - 
            (11572211328*qH^12)/37182145 - (677777491648*qH^13)/2416839425 - 
            (8636935067648*qH^14)/35137127025 - (857799016044224*qH^15)/
             2183521465125 - (67764214661632*qH^16)/214886239425 - 
            (22876402733088064*qH^17)/76714387474725 - 
            (19913316545581504*qH^18)/40613499251325 - 
            (57677907853964672*qH^19)/151065026315775 - 
            (323118335787572992*qH^20)/834833040166125 - 
            (2057876513021029376*qH^21)/3686108961964275 - 
            (10416438316595437312*qH^22)/23985062441395055 - 
            (413480526037956651776*qH^23)/967189855591320075 - 
            (25864485296912485961984*qH^24)/41505060324723170175 - 
            (395970407073240400187872*qH^25)/807042839647394975625 - 
            (604371915725326970812288*qH^26)/1258986829849936161975 - 
            (3940753349434385212440352*qH^27)/5543415856970026608573 - 
            (11521821675098363686912*qH^28)/20333643022694976975 - 
            (81151612273871460537571136*qH^29)/148850981344565529304275 - 
            (109969477673546629223209856*qH^30)/137652161431494768478875)*
           Log[xH]) + 5*Zeta[3])))/(256*CA*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Pi^2) - 
   (alpha*alphaS*(-1 + CA^2)*im*((Pi^2/6 - 32*qZ - (64*qZ^2)/3 - 
        (3616*qZ^3)/45 - (3456*qZ^4)/35 - (122176*qZ^5)/1575 - 
        (1662784*qZ^6)/10395 - (14980096*qZ^7)/105105 - 
        (6328064*qZ^8)/45045 - (1648490656*qZ^9)/6891885 - 
        (717789056*qZ^10)/3464175 - (32513542016*qZ^11)/160044885 - 
        (11572211328*qZ^12)/37182145 - (677777491648*qZ^13)/2416839425 - 
        (8636935067648*qZ^14)/35137127025 - (857799016044224*qZ^15)/
         2183521465125 - (67764214661632*qZ^16)/214886239425 - 
        (22876402733088064*qZ^17)/76714387474725 - (19913316545581504*qZ^18)/
         40613499251325 - (57677907853964672*qZ^19)/151065026315775 - 
        (323118335787572992*qZ^20)/834833040166125 - 
        (2057876513021029376*qZ^21)/3686108961964275 - 
        (10416438316595437312*qZ^22)/23985062441395055 - 
        (413480526037956651776*qZ^23)/967189855591320075 - 
        (25864485296912485961984*qZ^24)/41505060324723170175 - 
        (395970407073240400187872*qZ^25)/807042839647394975625 - 
        (604371915725326970812288*qZ^26)/1258986829849936161975 - 
        (3940753349434385212440352*qZ^27)/5543415856970026608573 - 
        (11521821675098363686912*qZ^28)/20333643022694976975 - 
        (81151612273871460537571136*qZ^29)/148850981344565529304275 - 
        (109969477673546629223209856*qZ^30)/137652161431494768478875 - 
        Pi*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - 
          ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
          ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
          ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
          ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
          ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
          ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
          ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
          ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
          ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
          ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
          ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
          ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
          ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2)) - Log[xZ]^2)*
       (-4*Mt^4 + 6*Mt^2*Mz^2 - 4*Mz^4 + 2*Mt^2*Mz^2*Log[\[Mu]^2/Mt^2]) + 
      Log[xZ]*(24*Mt^4 + 15*Mt^2*Mz^2 + 14*Mz^4 - 
        7*(4*Mt^4 + Mt^2*Mz^2 + 4*Mz^4) + 2*(-4*Mt^4 + 6*Mt^2*Mz^2 - 4*Mz^4)*
         Log[\[Mu]^2/Mt^2] + 2*Mt^2*Mz^2*Log[\[Mu]^2/Mt^2]^2) + 
      Mt^2*Mz^2*(3*Pi*(((-128*I)/3)*qZ^(3/2) + ((128*I)/5)*qZ^(5/2) - 
          ((5504*I)/21)*qZ^(7/2) + ((14464*I)/27)*qZ^(9/2) - 
          ((140928*I)/55)*qZ^(11/2) + ((680192*I)/65)*qZ^(13/2) - 
          ((76285568*I)/1575)*qZ^(15/2) + ((135866112*I)/595)*qZ^(17/2) - 
          ((6666623104*I)/5985)*qZ^(19/2) + ((7352336512*I)/1323)*qZ^(21/2) - 
          ((751125853696*I)/26565)*qZ^(23/2) + ((12662378100224*I)/86625)*
           qZ^(25/2) - ((133080856132352*I)/173745)*qZ^(27/2) + 
          ((1767893479078528*I)/435435)*qZ^(29/2) - 
          ((30352080724945792*I)/1396395)*qZ^(31/2) + 
          ((19387068540872576*I)/165165)*qZ^(33/2) - 
          ((1902145677127641856*I)/2977975)*qZ^(35/2) + 
          ((11016548845947897344*I)/3148145)*qZ^(37/2) - 
          ((521168367031364603392*I)/27020565)*qZ^(39/2) + 
          ((21254260503781256453888*I)/198843645)*qZ^(41/2) - 
          ((41379936420205680355712*I)/69514445)*qZ^(43/2) + 
          ((198197196749631909120896*I)/59520825)*qZ^(45/2) - 
          ((19610504716149198164190464*I)/1048536489)*qZ^(47/2) + 
          ((31434474158894750325508096*I)/298133199)*qZ^(49/2) - 
          ((5655152588607691237405576192*I)/9481446975)*qZ^(51/2) + 
          ((100049021528852939144331119744*I)/29559805275)*qZ^(53/2) - 
          ((5318007768009300405200108057344*I)/276077426625)*qZ^(55/2) + 
          ((31451528716649710193295121125248*I)/286116605775)*qZ^(57/2) - 
          ((257199576264805162629229243901056*I)/408977036325)*qZ^(59/2)) - 
        3*((-512*qZ^2)/3 + (2048*qZ^3)/15 - (152576*qZ^4)/105 + 
          (624640*qZ^5)/189 - (524135936*qZ^6)/31185 + (69597184*qZ^7)/1001 - 
          (20272904192*qZ^8)/61425 + (54364336715776*qZ^9)/34459425 - 
          (218168701438976*qZ^10)/27979875 + (60027334606211072*qZ^11)/
           1527701175 - (21251379135353326592*qZ^12)/105411381075 + 
          (20488313605663166464*qZ^13)/19520626125 - 
          (3602195145106826493952*qZ^14)/651070294875 + 
          (1843227668323648071907328*qZ^15)/62528114683125 - 
          (75112754940274627078131712*qZ^16)/473824157932125 + 
          (1919782780482855836564467712*qZ^17)/2233742458822875 - 
          (660440649050193150695133920768*qZ^18)/140725774905841125 + 
          (994759972537281182664953387008*qZ^19)/38569286455674975 - 
          (5360747848585615435536438463870976*qZ^20)/37605054294283100625 + 
          (189948872002695794525013274954778624*qZ^21)/
           239836679610205552875 - (71642342969799556722859652876498757632*
            qZ^22)/16206107065089603787125 + 
          (328575142161416164608604540164439138304*qZ^23)/
           13259542144164221280375 - 
          (260708306462948804243735523178119855294464*qZ^24)/
           1869595442327155200532875 + 
          (127237598495068644364485740665748385734656*qZ^25)/
           161569976497408474120125 - 
          (4301726410519715943975756753036267055550508032*qZ^26)/
           964088049760036365074785875 + 
          (897024018775133945740858810020805188533535870976*qZ^27)/
           35374615364272103549282527875 - 
          (441795812654776073708961147480852274434381873152*qZ^28)/
           3057065525307465738826885125 + 
          (4111163215080287413519902518104823240339791464448*qZ^29)/
           4978649569786444203232355775 - 
          (104200204060041557263181629626455227119822304911379456*qZ^30)/
           22030524346305015599303174304375) - 
        2*(-64*qZ - (896*qZ^2)/9 - (143296*qZ^3)/675 - (1763072*qZ^4)/3675 - 
          (255304576*qZ^5)/496125 - (33161158784*qZ^6)/36018675 - 
          (6130646663168*qZ^7)/4734454725 - (2696448024064*qZ^8)/2029052025 - 
          (2202281749690688*qZ^9)/1055512863405 - (17486381647493888*qZ^10)/
           7200305058375 - (6144008261499689216*qZ^11)/2328578655878475 - 
          (410135225795000129792*qZ^12)/111983464450883025 - 
          (2404382902029840798848*qZ^13)/577692475341856875 - 
          (108990273299008678866944*qZ^14)/25196279501448680625 - 
          (1806622092356276597425323136*qZ^15)/317851065910775106084375 - 
          (42109493063070495220878580736*qZ^16)/6787886096450108376601875 - 
          (2160554583706659680833431026816*qZ^17)/
           346182190918955527206695625 - (1515353055460748097754005842816*
            qZ^18)/183272924604152926168250625 - 
          (1514119069959971067918781438319872*qZ^19)/
           176559705254763768983791370625 - 
          (1231783522544784959585561994999296*qZ^20)/
           139389240990602975513519503125 - 
          (3705500281752423670502353487455944704*qZ^21)/
           328038639747285042573516798654375 - 
          (243938105885786783975478777956755326464*qZ^22)/
           21180882202603271367945264024861375 - 
          (1805824541247836181698257454936844310016*qZ^23)/
           153302189368492208851911526333786875 - 
          (8431548627275850894281472815460790639124992*qZ^24)/
           574223344186303142817436082834003176875 - 
          (1149836871317963722453054012266908158547154752*qZ^25)/
           78158177403135705550151022385739321296875 - 
          (1827075164527399028264208261764682032336238848*qZ^26)/
           121926756748891700658235594921753341223125 - 
          (528834906297249564240603489182667184579168951744*qZ^27)/
           28453203114172902316992499155847811256570675 - 
          (1921123363217702516341731159084789405741654016*qZ^28)/
           104368369594421553700008119060834789450625 - 
          (14386052514414600666383021885778267427581246931328*qZ^29)/
           764021194732420525178502292147765302259768125 - 
          (10488608596841442532571813627733705124439468088872192*qZ^30)/
           458544444631647560025235599821788106407974628125) + 
        Pi*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - 
          ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
          ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
          ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
          ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
          ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
          ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
          ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
          ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
          ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
          ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
          ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
          ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
          ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2))*Log[64] + 
        (Pi^2*Log[xZ])/3 + (2*Log[xZ]^3)/3 + 2*Pi*((16*I)*Sqrt[qZ] + 
          ((304*I)/9)*qZ^(3/2) + ((736*I)/25)*qZ^(5/2) + 
          ((29312*I)/245)*qZ^(7/2) + ((172208*I)/2835)*qZ^(9/2) + 
          ((1792832*I)/12705)*qZ^(11/2) + ((4032224*I)/27885)*qZ^(13/2) + 
          ((31262624*I)/225225)*qZ^(15/2) + ((694081504*I)/4339335)*
           qZ^(17/2) + ((238839104*I)/877591)*qZ^(19/2) + 
          ((3543223168*I)/20369349)*qZ^(21/2) + ((744761563264*I)/2565568005)*
           qZ^(23/2) + ((4048151260432*I)/13943304375)*qZ^(25/2) + 
          ((31436173928048*I)/135528918525)*qZ^(27/2) + 
          ((418581994702304*I)/1407158277525)*qZ^(29/2) + 
          ((19315461994304768*I)/46630313955225)*qZ^(31/2) + 
          ((1917766729476032*I)/7091245901025)*qZ^(33/2) + 
          ((2055902991618304*I)/4786102605375)*qZ^(35/2) + 
          ((301281376437065312*I)/686418277469925)*qZ^(37/2) + 
          ((717866469698420384*I)/2170565904431925)*qZ^(39/2) + 
          ((43437528418400584928*I)/93556956034617075)*qZ^(41/2) + 
          ((95685082392403535296*I)/168767621178543387)*qZ^(43/2) + 
          ((1633855119825831597664*I)/4415431949438635125)*qZ^(45/2) + 
          ((42263638545277154676992*I)/72249549454147740675)*qZ^(47/2) + 
          ((293670778552173604875824*I)/527267988569631384075)*qZ^(49/2) + 
          ((720147624637143529105184*I)/1646367392880685750275)*qZ^(51/2) + 
          ((4035285630172400188781408*I)/6975333343290869189325)*qZ^(53/2) + 
          ((726214230801471559519616*I)/1034079067064684111625)*qZ^(55/2) + 
          ((825599226595915311970624*I)/1710930820052477348325)*qZ^(57/2) + 
          ((17219049006096113092453568*I)/24112348925516897366475)*
           qZ^(59/2) + ((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
            ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
            ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
            ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
            ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
            ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
            ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
            ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
            ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
            ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
            ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
            ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
            ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
            ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
            ((480*I)/59)*qZ^(59/2))*Log[xZ]) + 
        2*(96*qZ + (1856*qZ^2)/9 + (77792*qZ^3)/225 + (1216384*qZ^4)/1225 + 
          (477584704*qZ^5)/496125 + (68416134848*qZ^6)/36018675 + 
          (11750478682112*qZ^7)/4734454725 + (5519538410752*qZ^8)/
           2029052025 + (7045505205851936*qZ^9)/1759188105675 + 
          (249195948804224896*qZ^10)/50402135408625 + 
          (12119427082148326784*qZ^11)/2328578655878475 + 
          (13168780126178127488*qZ^12)/1777515308744175 + 
          (14315516913464189537344*qZ^13)/1733077426025570625 + 
          (1524411527028538395588608*qZ^14)/176373956510140764375 + 
          (510988436226118171179489088*qZ^15)/45407295130110729440625 + 
          (84042048712631705329339152896*qZ^16)/6787886096450108376601875 + 
          (4326627387012252925419289455296*qZ^17)/
           346182190918955527206695625 + (433663294470012522616306152128*
            qZ^18)/26181846372021846595464375 + 
          (232929967089396482913685856420224*qZ^19)/
           13581515788827982229522413125 + 
          (2461161600993255716479649047828736*qZ^20)/
           139389240990602975513519503125 + 
          (432709038750057858904012869171054592*qZ^21)/
           19296390573369708386677458744375 + 
          (488537665091328907901476360539331842304*qZ^22)/
           21180882202603271367945264024861375 + 
          (392982263421025444476300570865302821632*qZ^23)/
           16747297998238644664494536490245625 + 
          (16965265710479139282983163158788187020847872*qZ^24)/
           574223344186303142817436082834003176875 + 
          (2294269189672149050688123117491549363180266208*qZ^25)/
           78158177403135705550151022385739321296875 + 
          (3666912777168213860104360334472525527913279872*qZ^26)/
           121926756748891700658235594921753341223125 + 
          (8765360074298722654834289983021329952867063776224*qZ^27)/
           237110025951440852641604159632065093804755625 + 
          (72988047410604643617272794775163113586997415936*qZ^28)/
           1982999022294009520300154262155860999561875 + 
          (49879509295330227108088364712859898975424230848*qZ^29)/
           1328732512578122652484351812430896177843075 + 
          (21000252147559336704836260341621158960176751228362624*qZ^30)/
           458544444631647560025235599821788106407974628125 + 
          (-32*qZ - (64*qZ^2)/3 - (3616*qZ^3)/45 - (3456*qZ^4)/35 - 
            (122176*qZ^5)/1575 - (1662784*qZ^6)/10395 - (14980096*qZ^7)/
             105105 - (6328064*qZ^8)/45045 - (1648490656*qZ^9)/6891885 - 
            (717789056*qZ^10)/3464175 - (32513542016*qZ^11)/160044885 - 
            (11572211328*qZ^12)/37182145 - (677777491648*qZ^13)/2416839425 - 
            (8636935067648*qZ^14)/35137127025 - (857799016044224*qZ^15)/
             2183521465125 - (67764214661632*qZ^16)/214886239425 - 
            (22876402733088064*qZ^17)/76714387474725 - 
            (19913316545581504*qZ^18)/40613499251325 - 
            (57677907853964672*qZ^19)/151065026315775 - 
            (323118335787572992*qZ^20)/834833040166125 - 
            (2057876513021029376*qZ^21)/3686108961964275 - 
            (10416438316595437312*qZ^22)/23985062441395055 - 
            (413480526037956651776*qZ^23)/967189855591320075 - 
            (25864485296912485961984*qZ^24)/41505060324723170175 - 
            (395970407073240400187872*qZ^25)/807042839647394975625 - 
            (604371915725326970812288*qZ^26)/1258986829849936161975 - 
            (3940753349434385212440352*qZ^27)/5543415856970026608573 - 
            (11521821675098363686912*qZ^28)/20333643022694976975 - 
            (81151612273871460537571136*qZ^29)/148850981344565529304275 - 
            (109969477673546629223209856*qZ^30)/137652161431494768478875)*
           Log[xZ]) + 5*Zeta[3])))/(256*CA*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Pi^2) - 
   (alpha*alphaS*(-1 + CA^2)*im*
     (-((Pi^2/6 - 32*qZ - (64*qZ^2)/3 - (3616*qZ^3)/45 - (3456*qZ^4)/35 - 
         (122176*qZ^5)/1575 - (1662784*qZ^6)/10395 - (14980096*qZ^7)/105105 - 
         (6328064*qZ^8)/45045 - (1648490656*qZ^9)/6891885 - 
         (717789056*qZ^10)/3464175 - (32513542016*qZ^11)/160044885 - 
         (11572211328*qZ^12)/37182145 - (677777491648*qZ^13)/2416839425 - 
         (8636935067648*qZ^14)/35137127025 - (857799016044224*qZ^15)/
          2183521465125 - (67764214661632*qZ^16)/214886239425 - 
         (22876402733088064*qZ^17)/76714387474725 - (19913316545581504*qZ^18)/
          40613499251325 - (57677907853964672*qZ^19)/151065026315775 - 
         (323118335787572992*qZ^20)/834833040166125 - 
         (2057876513021029376*qZ^21)/3686108961964275 - 
         (10416438316595437312*qZ^22)/23985062441395055 - 
         (413480526037956651776*qZ^23)/967189855591320075 - 
         (25864485296912485961984*qZ^24)/41505060324723170175 - 
         (395970407073240400187872*qZ^25)/807042839647394975625 - 
         (604371915725326970812288*qZ^26)/1258986829849936161975 - 
         (3940753349434385212440352*qZ^27)/5543415856970026608573 - 
         (11521821675098363686912*qZ^28)/20333643022694976975 - 
         (81151612273871460537571136*qZ^29)/148850981344565529304275 - 
         (109969477673546629223209856*qZ^30)/137652161431494768478875 - 
         Pi*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - 
           ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
           ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
           ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
           ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
           ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
           ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
           ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
           ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
           ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
           ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
           ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
           ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
           ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2)) - Log[xZ]^2)*
        (-1/4*((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(14*Mt^4 - 13*Mt^2*Mz^2 - 
             4*Mz^4))/(Mw^2*(1 - Mw^2/Mz^2)) - 
         (Mz^2*(-50*Mt^4 + 33*Mt^2*Mz^2 - 4*Mz^4))/
          (16*Mw^2*(1 - Mw^2/Mz^2)) - 7*((Mz^2*(6*Mt^4 - 2*Mt^2*Mz^2))/
            (16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*
             (Mt^4 - Mt^2*Mz^2))/(2*Mw^2*(1 - Mw^2/Mz^2))) + 
         2*(-1/16*(Mz^2*(6*Mt^4 - 2*Mt^2*Mz^2))/(Mw^2*(1 - Mw^2/Mz^2)) + 
           ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(Mt^4 - Mt^2*Mz^2))/
            (2*Mw^2*(1 - Mw^2/Mz^2)))*Log[\[Mu]^2/Mt^2])) - 
      Log[xZ]*(-1/16*(Mz^2*(104*Mt^4 - 93*Mt^2*Mz^2 + 18*Mz^4))/
          (Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*
          (-8*Mt^4 + 5*Mt^2*Mz^2 + 18*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) - 
        33*((Mz^2*(6*Mt^4 - 2*Mt^2*Mz^2))/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
          ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(Mt^4 - Mt^2*Mz^2))/
           (2*Mw^2*(1 - Mw^2/Mz^2))) - 
        7*(((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(14*Mt^4 - 13*Mt^2*Mz^2 - 
             4*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) + 
          (Mz^2*(-50*Mt^4 + 33*Mt^2*Mz^2 - 4*Mz^4))/
           (16*Mw^2*(1 - Mw^2/Mz^2))) + 
        2*(-1/4*((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(14*Mt^4 - 
              13*Mt^2*Mz^2 - 4*Mz^4))/(Mw^2*(1 - Mw^2/Mz^2)) - 
          (Mz^2*(-50*Mt^4 + 33*Mt^2*Mz^2 - 4*Mz^4))/
           (16*Mw^2*(1 - Mw^2/Mz^2)) - 7*((Mz^2*(6*Mt^4 - 2*Mt^2*Mz^2))/
             (16*Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*
              Mz^2*(Mt^4 - Mt^2*Mz^2))/(2*Mw^2*(1 - Mw^2/Mz^2))))*
         Log[\[Mu]^2/Mt^2] + 2*(-1/16*(Mz^2*(6*Mt^4 - 2*Mt^2*Mz^2))/
            (Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*
            (Mt^4 - Mt^2*Mz^2))/(2*Mw^2*(1 - Mw^2/Mz^2)))*
         Log[\[Mu]^2/Mt^2]^2) - 
      (-1/16*(Mz^2*(6*Mt^4 - 2*Mt^2*Mz^2))/(Mw^2*(1 - Mw^2/Mz^2)) + 
        ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(Mt^4 - Mt^2*Mz^2))/
         (2*Mw^2*(1 - Mw^2/Mz^2)))*(3*Pi*(((-128*I)/3)*qZ^(3/2) + 
          ((128*I)/5)*qZ^(5/2) - ((5504*I)/21)*qZ^(7/2) + 
          ((14464*I)/27)*qZ^(9/2) - ((140928*I)/55)*qZ^(11/2) + 
          ((680192*I)/65)*qZ^(13/2) - ((76285568*I)/1575)*qZ^(15/2) + 
          ((135866112*I)/595)*qZ^(17/2) - ((6666623104*I)/5985)*qZ^(19/2) + 
          ((7352336512*I)/1323)*qZ^(21/2) - ((751125853696*I)/26565)*
           qZ^(23/2) + ((12662378100224*I)/86625)*qZ^(25/2) - 
          ((133080856132352*I)/173745)*qZ^(27/2) + 
          ((1767893479078528*I)/435435)*qZ^(29/2) - 
          ((30352080724945792*I)/1396395)*qZ^(31/2) + 
          ((19387068540872576*I)/165165)*qZ^(33/2) - 
          ((1902145677127641856*I)/2977975)*qZ^(35/2) + 
          ((11016548845947897344*I)/3148145)*qZ^(37/2) - 
          ((521168367031364603392*I)/27020565)*qZ^(39/2) + 
          ((21254260503781256453888*I)/198843645)*qZ^(41/2) - 
          ((41379936420205680355712*I)/69514445)*qZ^(43/2) + 
          ((198197196749631909120896*I)/59520825)*qZ^(45/2) - 
          ((19610504716149198164190464*I)/1048536489)*qZ^(47/2) + 
          ((31434474158894750325508096*I)/298133199)*qZ^(49/2) - 
          ((5655152588607691237405576192*I)/9481446975)*qZ^(51/2) + 
          ((100049021528852939144331119744*I)/29559805275)*qZ^(53/2) - 
          ((5318007768009300405200108057344*I)/276077426625)*qZ^(55/2) + 
          ((31451528716649710193295121125248*I)/286116605775)*qZ^(57/2) - 
          ((257199576264805162629229243901056*I)/408977036325)*qZ^(59/2)) - 
        3*((-512*qZ^2)/3 + (2048*qZ^3)/15 - (152576*qZ^4)/105 + 
          (624640*qZ^5)/189 - (524135936*qZ^6)/31185 + (69597184*qZ^7)/1001 - 
          (20272904192*qZ^8)/61425 + (54364336715776*qZ^9)/34459425 - 
          (218168701438976*qZ^10)/27979875 + (60027334606211072*qZ^11)/
           1527701175 - (21251379135353326592*qZ^12)/105411381075 + 
          (20488313605663166464*qZ^13)/19520626125 - 
          (3602195145106826493952*qZ^14)/651070294875 + 
          (1843227668323648071907328*qZ^15)/62528114683125 - 
          (75112754940274627078131712*qZ^16)/473824157932125 + 
          (1919782780482855836564467712*qZ^17)/2233742458822875 - 
          (660440649050193150695133920768*qZ^18)/140725774905841125 + 
          (994759972537281182664953387008*qZ^19)/38569286455674975 - 
          (5360747848585615435536438463870976*qZ^20)/37605054294283100625 + 
          (189948872002695794525013274954778624*qZ^21)/
           239836679610205552875 - (71642342969799556722859652876498757632*
            qZ^22)/16206107065089603787125 + 
          (328575142161416164608604540164439138304*qZ^23)/
           13259542144164221280375 - 
          (260708306462948804243735523178119855294464*qZ^24)/
           1869595442327155200532875 + 
          (127237598495068644364485740665748385734656*qZ^25)/
           161569976497408474120125 - 
          (4301726410519715943975756753036267055550508032*qZ^26)/
           964088049760036365074785875 + 
          (897024018775133945740858810020805188533535870976*qZ^27)/
           35374615364272103549282527875 - 
          (441795812654776073708961147480852274434381873152*qZ^28)/
           3057065525307465738826885125 + 
          (4111163215080287413519902518104823240339791464448*qZ^29)/
           4978649569786444203232355775 - 
          (104200204060041557263181629626455227119822304911379456*qZ^30)/
           22030524346305015599303174304375) - 
        2*(-64*qZ - (896*qZ^2)/9 - (143296*qZ^3)/675 - (1763072*qZ^4)/3675 - 
          (255304576*qZ^5)/496125 - (33161158784*qZ^6)/36018675 - 
          (6130646663168*qZ^7)/4734454725 - (2696448024064*qZ^8)/2029052025 - 
          (2202281749690688*qZ^9)/1055512863405 - (17486381647493888*qZ^10)/
           7200305058375 - (6144008261499689216*qZ^11)/2328578655878475 - 
          (410135225795000129792*qZ^12)/111983464450883025 - 
          (2404382902029840798848*qZ^13)/577692475341856875 - 
          (108990273299008678866944*qZ^14)/25196279501448680625 - 
          (1806622092356276597425323136*qZ^15)/317851065910775106084375 - 
          (42109493063070495220878580736*qZ^16)/6787886096450108376601875 - 
          (2160554583706659680833431026816*qZ^17)/
           346182190918955527206695625 - (1515353055460748097754005842816*
            qZ^18)/183272924604152926168250625 - 
          (1514119069959971067918781438319872*qZ^19)/
           176559705254763768983791370625 - 
          (1231783522544784959585561994999296*qZ^20)/
           139389240990602975513519503125 - 
          (3705500281752423670502353487455944704*qZ^21)/
           328038639747285042573516798654375 - 
          (243938105885786783975478777956755326464*qZ^22)/
           21180882202603271367945264024861375 - 
          (1805824541247836181698257454936844310016*qZ^23)/
           153302189368492208851911526333786875 - 
          (8431548627275850894281472815460790639124992*qZ^24)/
           574223344186303142817436082834003176875 - 
          (1149836871317963722453054012266908158547154752*qZ^25)/
           78158177403135705550151022385739321296875 - 
          (1827075164527399028264208261764682032336238848*qZ^26)/
           121926756748891700658235594921753341223125 - 
          (528834906297249564240603489182667184579168951744*qZ^27)/
           28453203114172902316992499155847811256570675 - 
          (1921123363217702516341731159084789405741654016*qZ^28)/
           104368369594421553700008119060834789450625 - 
          (14386052514414600666383021885778267427581246931328*qZ^29)/
           764021194732420525178502292147765302259768125 - 
          (10488608596841442532571813627733705124439468088872192*qZ^30)/
           458544444631647560025235599821788106407974628125) + 
        Pi*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - 
          ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
          ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
          ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
          ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
          ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
          ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
          ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
          ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
          ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
          ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
          ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
          ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
          ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2))*Log[64] + 
        (Pi^2*Log[xZ])/3 + (2*Log[xZ]^3)/3 + 2*Pi*((16*I)*Sqrt[qZ] + 
          ((304*I)/9)*qZ^(3/2) + ((736*I)/25)*qZ^(5/2) + 
          ((29312*I)/245)*qZ^(7/2) + ((172208*I)/2835)*qZ^(9/2) + 
          ((1792832*I)/12705)*qZ^(11/2) + ((4032224*I)/27885)*qZ^(13/2) + 
          ((31262624*I)/225225)*qZ^(15/2) + ((694081504*I)/4339335)*
           qZ^(17/2) + ((238839104*I)/877591)*qZ^(19/2) + 
          ((3543223168*I)/20369349)*qZ^(21/2) + ((744761563264*I)/2565568005)*
           qZ^(23/2) + ((4048151260432*I)/13943304375)*qZ^(25/2) + 
          ((31436173928048*I)/135528918525)*qZ^(27/2) + 
          ((418581994702304*I)/1407158277525)*qZ^(29/2) + 
          ((19315461994304768*I)/46630313955225)*qZ^(31/2) + 
          ((1917766729476032*I)/7091245901025)*qZ^(33/2) + 
          ((2055902991618304*I)/4786102605375)*qZ^(35/2) + 
          ((301281376437065312*I)/686418277469925)*qZ^(37/2) + 
          ((717866469698420384*I)/2170565904431925)*qZ^(39/2) + 
          ((43437528418400584928*I)/93556956034617075)*qZ^(41/2) + 
          ((95685082392403535296*I)/168767621178543387)*qZ^(43/2) + 
          ((1633855119825831597664*I)/4415431949438635125)*qZ^(45/2) + 
          ((42263638545277154676992*I)/72249549454147740675)*qZ^(47/2) + 
          ((293670778552173604875824*I)/527267988569631384075)*qZ^(49/2) + 
          ((720147624637143529105184*I)/1646367392880685750275)*qZ^(51/2) + 
          ((4035285630172400188781408*I)/6975333343290869189325)*qZ^(53/2) + 
          ((726214230801471559519616*I)/1034079067064684111625)*qZ^(55/2) + 
          ((825599226595915311970624*I)/1710930820052477348325)*qZ^(57/2) + 
          ((17219049006096113092453568*I)/24112348925516897366475)*
           qZ^(59/2) + ((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
            ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
            ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
            ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
            ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
            ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
            ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
            ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
            ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
            ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
            ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
            ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
            ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
            ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
            ((480*I)/59)*qZ^(59/2))*Log[xZ]) + 
        2*(96*qZ + (1856*qZ^2)/9 + (77792*qZ^3)/225 + (1216384*qZ^4)/1225 + 
          (477584704*qZ^5)/496125 + (68416134848*qZ^6)/36018675 + 
          (11750478682112*qZ^7)/4734454725 + (5519538410752*qZ^8)/
           2029052025 + (7045505205851936*qZ^9)/1759188105675 + 
          (249195948804224896*qZ^10)/50402135408625 + 
          (12119427082148326784*qZ^11)/2328578655878475 + 
          (13168780126178127488*qZ^12)/1777515308744175 + 
          (14315516913464189537344*qZ^13)/1733077426025570625 + 
          (1524411527028538395588608*qZ^14)/176373956510140764375 + 
          (510988436226118171179489088*qZ^15)/45407295130110729440625 + 
          (84042048712631705329339152896*qZ^16)/6787886096450108376601875 + 
          (4326627387012252925419289455296*qZ^17)/
           346182190918955527206695625 + (433663294470012522616306152128*
            qZ^18)/26181846372021846595464375 + 
          (232929967089396482913685856420224*qZ^19)/
           13581515788827982229522413125 + 
          (2461161600993255716479649047828736*qZ^20)/
           139389240990602975513519503125 + 
          (432709038750057858904012869171054592*qZ^21)/
           19296390573369708386677458744375 + 
          (488537665091328907901476360539331842304*qZ^22)/
           21180882202603271367945264024861375 + 
          (392982263421025444476300570865302821632*qZ^23)/
           16747297998238644664494536490245625 + 
          (16965265710479139282983163158788187020847872*qZ^24)/
           574223344186303142817436082834003176875 + 
          (2294269189672149050688123117491549363180266208*qZ^25)/
           78158177403135705550151022385739321296875 + 
          (3666912777168213860104360334472525527913279872*qZ^26)/
           121926756748891700658235594921753341223125 + 
          (8765360074298722654834289983021329952867063776224*qZ^27)/
           237110025951440852641604159632065093804755625 + 
          (72988047410604643617272794775163113586997415936*qZ^28)/
           1982999022294009520300154262155860999561875 + 
          (49879509295330227108088364712859898975424230848*qZ^29)/
           1328732512578122652484351812430896177843075 + 
          (21000252147559336704836260341621158960176751228362624*qZ^30)/
           458544444631647560025235599821788106407974628125 + 
          (-32*qZ - (64*qZ^2)/3 - (3616*qZ^3)/45 - (3456*qZ^4)/35 - 
            (122176*qZ^5)/1575 - (1662784*qZ^6)/10395 - (14980096*qZ^7)/
             105105 - (6328064*qZ^8)/45045 - (1648490656*qZ^9)/6891885 - 
            (717789056*qZ^10)/3464175 - (32513542016*qZ^11)/160044885 - 
            (11572211328*qZ^12)/37182145 - (677777491648*qZ^13)/2416839425 - 
            (8636935067648*qZ^14)/35137127025 - (857799016044224*qZ^15)/
             2183521465125 - (67764214661632*qZ^16)/214886239425 - 
            (22876402733088064*qZ^17)/76714387474725 - 
            (19913316545581504*qZ^18)/40613499251325 - 
            (57677907853964672*qZ^19)/151065026315775 - 
            (323118335787572992*qZ^20)/834833040166125 - 
            (2057876513021029376*qZ^21)/3686108961964275 - 
            (10416438316595437312*qZ^22)/23985062441395055 - 
            (413480526037956651776*qZ^23)/967189855591320075 - 
            (25864485296912485961984*qZ^24)/41505060324723170175 - 
            (395970407073240400187872*qZ^25)/807042839647394975625 - 
            (604371915725326970812288*qZ^26)/1258986829849936161975 - 
            (3940753349434385212440352*qZ^27)/5543415856970026608573 - 
            (11521821675098363686912*qZ^28)/20333643022694976975 - 
            (81151612273871460537571136*qZ^29)/148850981344565529304275 - 
            (109969477673546629223209856*qZ^30)/137652161431494768478875)*
           Log[xZ]) + 5*Zeta[3])))/(32*CA*Mt^4*Pi^2) - 
   (alpha*alphaS*(-1 + CA^2)*im*(mh^2 - 4*Mt^2)*
     (((Pi^2 - 3*Pi*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - 
           ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - 
           ((96*I)/11)*qH^(11/2) - ((112*I)/13)*qH^(13/2) - 
           ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
           ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
           ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
           ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
           ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
           ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
           ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
           ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
           ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
           ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
           ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
           ((480*I)/59)*qH^(59/2)) + 3*(-32*qH - (64*qH^2)/3 - 
           (3616*qH^3)/45 - (3456*qH^4)/35 - (122176*qH^5)/1575 - 
           (1662784*qH^6)/10395 - (14980096*qH^7)/105105 - 
           (6328064*qH^8)/45045 - (1648490656*qH^9)/6891885 - 
           (717789056*qH^10)/3464175 - (32513542016*qH^11)/160044885 - 
           (11572211328*qH^12)/37182145 - (677777491648*qH^13)/2416839425 - 
           (8636935067648*qH^14)/35137127025 - (857799016044224*qH^15)/
            2183521465125 - (67764214661632*qH^16)/214886239425 - 
           (22876402733088064*qH^17)/76714387474725 - 
           (19913316545581504*qH^18)/40613499251325 - 
           (57677907853964672*qH^19)/151065026315775 - 
           (323118335787572992*qH^20)/834833040166125 - 
           (2057876513021029376*qH^21)/3686108961964275 - 
           (10416438316595437312*qH^22)/23985062441395055 - 
           (413480526037956651776*qH^23)/967189855591320075 - 
           (25864485296912485961984*qH^24)/41505060324723170175 - 
           (395970407073240400187872*qH^25)/807042839647394975625 - 
           (604371915725326970812288*qH^26)/1258986829849936161975 - 
           (3940753349434385212440352*qH^27)/5543415856970026608573 - 
           (11521821675098363686912*qH^28)/20333643022694976975 - 
           (81151612273871460537571136*qH^29)/148850981344565529304275 - 
           (109969477673546629223209856*qH^30)/137652161431494768478875))*
        Log[\[Mu]^2/Mt^2])/3 + (96*qH + (3392*qH^2)/9 + (47072*qH^3)/225 + 
        (8989312*qH^4)/3675 - (1162095296*qH^5)/496125 + 
        (673793140928*qH^6)/36018675 - (317425062412288*qH^7)/4734454725 + 
        (675194382585088*qH^8)/2029052025 - (553661649694245728*qH^9)/
         351837621135 + (393251967828633860992*qH^10)/50402135408625 - 
        (18296752998217039485056*qH^11)/465715731175695 + 
        (22577168503453149667063168*qH^12)/111983464450883025 - 
        (12732833410392342774238878272*qH^13)/12131541982178994375 + 
        (975830731895321488907854051328*qH^14)/176373956510140764375 - 
        (9369731654375525358382467789210944*qH^15)/317851065910775106084375 + 
        (1076046580173195718602638612440295936*qH^16)/
         6787886096450108376601875 - (297525167570881158394088617046244844864*
          qH^17)/346182190918955527206695625 + 
        (860118835992020056579600706075303233856*qH^18)/
         183272924604152926168250625 - 
        (350287742026333431876924958002811201832576*qH^19)/
         13581515788827982229522413125 + 
        (19870482515498094759683873178106146557686016*qH^20)/
         139389240990602975513519503125 - 
        (106871316519129055557999183080431590075867136*qH^21)/
         134939794219368590116625585625 + 
        (288105640304442057205068270115070251780007654656*qH^22)/
         65171945238779296516754658538035 - 
        (223462993525717764126139940277869931027151923621632*qH^23)/
         9017775845205424050112442725516875 + 
        (80073363576448723601217005253099150343010910843406004992*qH^24)/
         574223344186303142817436082834003176875 - 
        (61550165514108779591406386566005076298616450338821466389792*qH^25)/
         78158177403135705550151022385739321296875 + 
        (544032829559781471160856919721320446872174940325444783285632*qH^26)/
         121926756748891700658235594921753341223125 - 
        (42046149107979817300029227597627763064012754104374890681311712*
          qH^27)/1658112069590495473018210906517937718914375 + 
        (286575690738554375405350966404614631081425004705278782164094976*
          qH^28)/1982999022294009520300154262155860999561875 - 
        (84400956707109310293461351631047327833413650043855516631460672*
          qH^29)/102210193275240204037257831725453552141775 + 
        (21688283015937335302517155866201649042525497805844912963520705509712\
64*qH^30)/458544444631647560025235599821788106407974628125 + 
        Pi*((-16*I)*Sqrt[qH] - ((304*I)/9)*qH^(3/2) - ((736*I)/25)*qH^(5/2) - 
          ((29312*I)/245)*qH^(7/2) - ((172208*I)/2835)*qH^(9/2) - 
          ((1792832*I)/12705)*qH^(11/2) - ((4032224*I)/27885)*qH^(13/2) - 
          ((31262624*I)/225225)*qH^(15/2) - ((694081504*I)/4339335)*
           qH^(17/2) - ((238839104*I)/877591)*qH^(19/2) - 
          ((3543223168*I)/20369349)*qH^(21/2) - ((744761563264*I)/2565568005)*
           qH^(23/2) - ((4048151260432*I)/13943304375)*qH^(25/2) - 
          ((31436173928048*I)/135528918525)*qH^(27/2) - 
          ((418581994702304*I)/1407158277525)*qH^(29/2) - 
          ((19315461994304768*I)/46630313955225)*qH^(31/2) - 
          ((1917766729476032*I)/7091245901025)*qH^(33/2) - 
          ((2055902991618304*I)/4786102605375)*qH^(35/2) - 
          ((301281376437065312*I)/686418277469925)*qH^(37/2) - 
          ((717866469698420384*I)/2170565904431925)*qH^(39/2) - 
          ((43437528418400584928*I)/93556956034617075)*qH^(41/2) - 
          ((95685082392403535296*I)/168767621178543387)*qH^(43/2) - 
          ((1633855119825831597664*I)/4415431949438635125)*qH^(45/2) - 
          ((42263638545277154676992*I)/72249549454147740675)*qH^(47/2) - 
          ((293670778552173604875824*I)/527267988569631384075)*qH^(49/2) - 
          ((720147624637143529105184*I)/1646367392880685750275)*qH^(51/2) - 
          ((4035285630172400188781408*I)/6975333343290869189325)*qH^(53/2) - 
          ((726214230801471559519616*I)/1034079067064684111625)*qH^(55/2) - 
          ((825599226595915311970624*I)/1710930820052477348325)*qH^(57/2) - 
          ((17219049006096113092453568*I)/24112348925516897366475)*
           qH^(59/2)) + Pi*(((-128*I)/3)*qH^(3/2) + ((128*I)/5)*qH^(5/2) - 
          ((5504*I)/21)*qH^(7/2) + ((14464*I)/27)*qH^(9/2) - 
          ((140928*I)/55)*qH^(11/2) + ((680192*I)/65)*qH^(13/2) - 
          ((76285568*I)/1575)*qH^(15/2) + ((135866112*I)/595)*qH^(17/2) - 
          ((6666623104*I)/5985)*qH^(19/2) + ((7352336512*I)/1323)*qH^(21/2) - 
          ((751125853696*I)/26565)*qH^(23/2) + ((12662378100224*I)/86625)*
           qH^(25/2) - ((133080856132352*I)/173745)*qH^(27/2) + 
          ((1767893479078528*I)/435435)*qH^(29/2) - 
          ((30352080724945792*I)/1396395)*qH^(31/2) + 
          ((19387068540872576*I)/165165)*qH^(33/2) - 
          ((1902145677127641856*I)/2977975)*qH^(35/2) + 
          ((11016548845947897344*I)/3148145)*qH^(37/2) - 
          ((521168367031364603392*I)/27020565)*qH^(39/2) + 
          ((21254260503781256453888*I)/198843645)*qH^(41/2) - 
          ((41379936420205680355712*I)/69514445)*qH^(43/2) + 
          ((198197196749631909120896*I)/59520825)*qH^(45/2) - 
          ((19610504716149198164190464*I)/1048536489)*qH^(47/2) + 
          ((31434474158894750325508096*I)/298133199)*qH^(49/2) - 
          ((5655152588607691237405576192*I)/9481446975)*qH^(51/2) + 
          ((100049021528852939144331119744*I)/29559805275)*qH^(53/2) - 
          ((5318007768009300405200108057344*I)/276077426625)*qH^(55/2) + 
          ((31451528716649710193295121125248*I)/286116605775)*qH^(57/2) - 
          ((257199576264805162629229243901056*I)/408977036325)*qH^(59/2)) + 
        2*Pi*(((-256*I)/3)*qH^(3/2) + ((2816*I)/15)*qH^(5/2) - 
          ((118528*I)/105)*qH^(7/2) + ((4551424*I)/945)*qH^(9/2) - 
          ((85484288*I)/3465)*qH^(11/2) + ((5734824448*I)/45045)*qH^(13/2) - 
          ((457996013824*I)/675675)*qH^(15/2) + ((561705495040*I)/153153)*
           qH^(17/2) - ((8874942217984*I)/440895)*qH^(19/2) + 
          ((6826222518850816*I)/61108047)*qH^(21/2) - 
          ((41870128463633408*I)/66927861)*qH^(23/2) + 
          ((2684925731469304832*I)/760543875)*qH^(25/2) - 
          ((905770283791804606976*I)/45176306175)*qH^(27/2) + 
          ((1282091494862680670464*I)/11197545975)*qH^(29/2) - 
          ((2964718243971896530395392*I)/4512611027925)*qH^(31/2) + 
          ((563726141418715286497548032*I)/148916163921525)*qH^(33/2) - 
          ((3457731209039956349951514112*I)/157941385977375)*qH^(35/2) + 
          ((1490527199742909563452416*I)/11734247525)*qH^(37/2) - 
          ((4813257145484548280614935200768*I)/6511697713295775)*qH^(39/2) + 
          ((29523111001366424768410826802688*I)/6845630929362225)*qH^(41/2) - 
          ((1924949730042465507629590709504*I)/76318934395275)*qH^(43/2) + 
          ((1958215762337778335665909320446810368*I)/13246295848315905375)*
           qH^(45/2) - ((20531833375144963227089112221467136*I)/
            23649607022634285)*qH^(47/2) + 
          ((88785062197897993874579301026292125696*I)/17382461161636199475)*
           qH^(49/2) - ((148670775043624763353851283714766306891776*I)/
            4939102178642057250825)*qH^(51/2) + 
          ((911903033975961301617854052064816329649408*I)/
            5132792460157432044975)*qH^(53/2) - 
          ((26949759894834993335701837131576984588542464*I)/
            25663962300787160224875)*qH^(55/2) + 
          ((606107120165204003892806679492542470387965184*I)/
            97523056742991208854525)*qH^(57/2) - 
          ((15257251977824170785238668378287255516625664*I)/
            414274630847179877775)*qH^(59/2)) - 
        2*(-256*qH^2 + (5120*qH^3)/9 - (177664*qH^4)/45 + 
          (26174464*qH^5)/1575 - (139318016*qH^6)/1575 + (167091622912*qH^7)/
           363825 - (1063336324096*qH^8)/429975 + (573557123826688*qH^9)/
           42567525 - (89726516980724224*qH^10)/1206079875 + 
          (20912711991000083456*qH^11)/50414138775 - 
          (352751967793741823488*qH^12)/151242416325 + 
          (199057945262738809919488*qH^13)/15073827493725 - 
          (176361414959302542344192*qH^14)/2344817610135 + 
          (8850675596519924741235712*qH^15)/20555219309625 - 
          (235294813079973450842318848*qH^16)/95030651590875 + 
          (5488120839173559604375851948032*qH^17)/383955509310998625 - 
          (26011953033908242945251494011648*qH^18)/314145416708998875 + 
          (31590842373303600168626398310339584*qH^19)/65656392092180764875 - 
          (34054898909619531487953602196839676928*qH^20)/
           12146432537053441501875 + (12854325271370862572431039669028228096*
            qH^21)/784846410086530066275 - 
          (105060522933887345060272601090459476204544*qH^22)/
           1095608214842220423469125 + 
          (9122519120253316978137853074674734870528*qH^23)/
           16214837627818271587145 - 
          (195457331136254286485503912719881612531454976*qH^24)/
           59103083153397599935143525 + 
          (2253890789635974359514625942002291316161779494912*qH^25)/
           115743537842070299872989403125 - 
          (34561766573094517226181255186420478714907193449984*qH^26)/
           300933198389382779669772448125 + 
          (3562886783226848565820902798343679431145972738048*qH^27)/
           5252227767623358145496998125 - 
          (103373488312098800389147185863638248327532095777456128*qH^28)/
           25764511523644848751727441135625 + 
          (17753756464315046409218779445090883145768295652775322624*qH^29)/
           747170834185700613800095792933125 - 
          (1578997038948410772379864482048623035315330841411537259008*qH^30)/
           11207562512785509207001436893996875) - Pi^2*Log[4] + 
        Pi*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - 
          ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - 
          ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - 
          ((144*I)/17)*qH^(17/2) - ((160*I)/19)*qH^(19/2) - 
          ((64*I)/21)*qH^(21/2) - ((192*I)/23)*qH^(23/2) - 
          ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
          ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
          ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - 
          ((304*I)/37)*qH^(37/2) - ((112*I)/39)*qH^(39/2) - 
          ((336*I)/41)*qH^(41/2) - ((352*I)/43)*qH^(43/2) - 
          ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
          ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
          ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - 
          ((160*I)/57)*qH^(57/2) - ((480*I)/59)*qH^(59/2))*Log[4] - 
        Pi^2*Log[1 - xH/4] + Pi*((16*I)*Sqrt[qH] + ((304*I)/9)*qH^(3/2) + 
          ((736*I)/25)*qH^(5/2) + ((29312*I)/245)*qH^(7/2) + 
          ((172208*I)/2835)*qH^(9/2) + ((1792832*I)/12705)*qH^(11/2) + 
          ((4032224*I)/27885)*qH^(13/2) + ((31262624*I)/225225)*qH^(15/2) + 
          ((694081504*I)/4339335)*qH^(17/2) + ((238839104*I)/877591)*
           qH^(19/2) + ((3543223168*I)/20369349)*qH^(21/2) + 
          ((744761563264*I)/2565568005)*qH^(23/2) + 
          ((4048151260432*I)/13943304375)*qH^(25/2) + 
          ((31436173928048*I)/135528918525)*qH^(27/2) + 
          ((418581994702304*I)/1407158277525)*qH^(29/2) + 
          ((19315461994304768*I)/46630313955225)*qH^(31/2) + 
          ((1917766729476032*I)/7091245901025)*qH^(33/2) + 
          ((2055902991618304*I)/4786102605375)*qH^(35/2) + 
          ((301281376437065312*I)/686418277469925)*qH^(37/2) + 
          ((717866469698420384*I)/2170565904431925)*qH^(39/2) + 
          ((43437528418400584928*I)/93556956034617075)*qH^(41/2) + 
          ((95685082392403535296*I)/168767621178543387)*qH^(43/2) + 
          ((1633855119825831597664*I)/4415431949438635125)*qH^(45/2) + 
          ((42263638545277154676992*I)/72249549454147740675)*qH^(47/2) + 
          ((293670778552173604875824*I)/527267988569631384075)*qH^(49/2) + 
          ((720147624637143529105184*I)/1646367392880685750275)*qH^(51/2) + 
          ((4035285630172400188781408*I)/6975333343290869189325)*qH^(53/2) + 
          ((726214230801471559519616*I)/1034079067064684111625)*qH^(55/2) + 
          ((825599226595915311970624*I)/1710930820052477348325)*qH^(57/2) + 
          ((17219049006096113092453568*I)/24112348925516897366475)*
           qH^(59/2) + ((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - 
            ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - 
            ((96*I)/11)*qH^(11/2) - ((112*I)/13)*qH^(13/2) - 
            ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
            ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
            ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
            ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
            ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
            ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
            ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
            ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
            ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
            ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
            ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
            ((480*I)/59)*qH^(59/2))*Log[xH]) + 
        2*(96*qH + (1856*qH^2)/9 + (77792*qH^3)/225 + (1216384*qH^4)/1225 + 
          (477584704*qH^5)/496125 + (68416134848*qH^6)/36018675 + 
          (11750478682112*qH^7)/4734454725 + (5519538410752*qH^8)/
           2029052025 + (7045505205851936*qH^9)/1759188105675 + 
          (249195948804224896*qH^10)/50402135408625 + 
          (12119427082148326784*qH^11)/2328578655878475 + 
          (13168780126178127488*qH^12)/1777515308744175 + 
          (14315516913464189537344*qH^13)/1733077426025570625 + 
          (1524411527028538395588608*qH^14)/176373956510140764375 + 
          (510988436226118171179489088*qH^15)/45407295130110729440625 + 
          (84042048712631705329339152896*qH^16)/6787886096450108376601875 + 
          (4326627387012252925419289455296*qH^17)/
           346182190918955527206695625 + (433663294470012522616306152128*
            qH^18)/26181846372021846595464375 + 
          (232929967089396482913685856420224*qH^19)/
           13581515788827982229522413125 + 
          (2461161600993255716479649047828736*qH^20)/
           139389240990602975513519503125 + 
          (432709038750057858904012869171054592*qH^21)/
           19296390573369708386677458744375 + 
          (488537665091328907901476360539331842304*qH^22)/
           21180882202603271367945264024861375 + 
          (392982263421025444476300570865302821632*qH^23)/
           16747297998238644664494536490245625 + 
          (16965265710479139282983163158788187020847872*qH^24)/
           574223344186303142817436082834003176875 + 
          (2294269189672149050688123117491549363180266208*qH^25)/
           78158177403135705550151022385739321296875 + 
          (3666912777168213860104360334472525527913279872*qH^26)/
           121926756748891700658235594921753341223125 + 
          (8765360074298722654834289983021329952867063776224*qH^27)/
           237110025951440852641604159632065093804755625 + 
          (72988047410604643617272794775163113586997415936*qH^28)/
           1982999022294009520300154262155860999561875 + 
          (49879509295330227108088364712859898975424230848*qH^29)/
           1328732512578122652484351812430896177843075 + 
          (21000252147559336704836260341621158960176751228362624*qH^30)/
           458544444631647560025235599821788106407974628125 + 
          (-32*qH - (64*qH^2)/3 - (3616*qH^3)/45 - (3456*qH^4)/35 - 
            (122176*qH^5)/1575 - (1662784*qH^6)/10395 - (14980096*qH^7)/
             105105 - (6328064*qH^8)/45045 - (1648490656*qH^9)/6891885 - 
            (717789056*qH^10)/3464175 - (32513542016*qH^11)/160044885 - 
            (11572211328*qH^12)/37182145 - (677777491648*qH^13)/2416839425 - 
            (8636935067648*qH^14)/35137127025 - (857799016044224*qH^15)/
             2183521465125 - (67764214661632*qH^16)/214886239425 - 
            (22876402733088064*qH^17)/76714387474725 - 
            (19913316545581504*qH^18)/40613499251325 - 
            (57677907853964672*qH^19)/151065026315775 - 
            (323118335787572992*qH^20)/834833040166125 - 
            (2057876513021029376*qH^21)/3686108961964275 - 
            (10416438316595437312*qH^22)/23985062441395055 - 
            (413480526037956651776*qH^23)/967189855591320075 - 
            (25864485296912485961984*qH^24)/41505060324723170175 - 
            (395970407073240400187872*qH^25)/807042839647394975625 - 
            (604371915725326970812288*qH^26)/1258986829849936161975 - 
            (3940753349434385212440352*qH^27)/5543415856970026608573 - 
            (11521821675098363686912*qH^28)/20333643022694976975 - 
            (81151612273871460537571136*qH^29)/148850981344565529304275 - 
            (109969477673546629223209856*qH^30)/137652161431494768478875)*
           Log[xH]) + 7*Zeta[3])/2))/(64*CA*Mw^2*(1 - Mw^2/Mz^2)*Pi^2) - 
   (alpha*alphaS*(-1 + CA^2)*im*
     (((Pi^2 - 3*Pi*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
           ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
           ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
           ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
           ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
           ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
           ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
           ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
           ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
           ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
           ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
           ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
           ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
           ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
           ((480*I)/59)*qZ^(59/2)) + 3*(-32*qZ - (64*qZ^2)/3 - 
           (3616*qZ^3)/45 - (3456*qZ^4)/35 - (122176*qZ^5)/1575 - 
           (1662784*qZ^6)/10395 - (14980096*qZ^7)/105105 - 
           (6328064*qZ^8)/45045 - (1648490656*qZ^9)/6891885 - 
           (717789056*qZ^10)/3464175 - (32513542016*qZ^11)/160044885 - 
           (11572211328*qZ^12)/37182145 - (677777491648*qZ^13)/2416839425 - 
           (8636935067648*qZ^14)/35137127025 - (857799016044224*qZ^15)/
            2183521465125 - (67764214661632*qZ^16)/214886239425 - 
           (22876402733088064*qZ^17)/76714387474725 - 
           (19913316545581504*qZ^18)/40613499251325 - 
           (57677907853964672*qZ^19)/151065026315775 - 
           (323118335787572992*qZ^20)/834833040166125 - 
           (2057876513021029376*qZ^21)/3686108961964275 - 
           (10416438316595437312*qZ^22)/23985062441395055 - 
           (413480526037956651776*qZ^23)/967189855591320075 - 
           (25864485296912485961984*qZ^24)/41505060324723170175 - 
           (395970407073240400187872*qZ^25)/807042839647394975625 - 
           (604371915725326970812288*qZ^26)/1258986829849936161975 - 
           (3940753349434385212440352*qZ^27)/5543415856970026608573 - 
           (11521821675098363686912*qZ^28)/20333643022694976975 - 
           (81151612273871460537571136*qZ^29)/148850981344565529304275 - 
           (109969477673546629223209856*qZ^30)/137652161431494768478875))*
        ((4*(((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(Mt^2 - Mz^2))/
             (2*Mw^2*(1 - Mw^2/Mz^2)) + (Mz^2*(-6*Mt^2 + 2*Mz^2))/
             (16*Mw^2*(1 - Mw^2/Mz^2))))/Mt^2 + 
         ((Mz^2*(16*Mt^2 - 5*Mz^2))/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
           ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(4*Mt^2 + 3*Mz^2))/
            (4*Mw^2*(1 - Mw^2/Mz^2)))/Mt^2 + 
         (2*(((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(Mt^2 - Mz^2))/
             (2*Mw^2*(1 - Mw^2/Mz^2)) + (Mz^2*(-6*Mt^2 + 2*Mz^2))/
             (16*Mw^2*(1 - Mw^2/Mz^2)))*Log[\[Mu]^2/Mt^2])/Mt^2))/6 + 
      ((((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(Mt^2 - Mz^2))/
          (2*Mw^2*(1 - Mw^2/Mz^2)) + (Mz^2*(-6*Mt^2 + 2*Mz^2))/
          (16*Mw^2*(1 - Mw^2/Mz^2)))*(96*qZ + (3392*qZ^2)/9 + 
         (47072*qZ^3)/225 + (8989312*qZ^4)/3675 - (1162095296*qZ^5)/496125 + 
         (673793140928*qZ^6)/36018675 - (317425062412288*qZ^7)/4734454725 + 
         (675194382585088*qZ^8)/2029052025 - (553661649694245728*qZ^9)/
          351837621135 + (393251967828633860992*qZ^10)/50402135408625 - 
         (18296752998217039485056*qZ^11)/465715731175695 + 
         (22577168503453149667063168*qZ^12)/111983464450883025 - 
         (12732833410392342774238878272*qZ^13)/12131541982178994375 + 
         (975830731895321488907854051328*qZ^14)/176373956510140764375 - 
         (9369731654375525358382467789210944*qZ^15)/
          317851065910775106084375 + (1076046580173195718602638612440295936*
           qZ^16)/6787886096450108376601875 - 
         (297525167570881158394088617046244844864*qZ^17)/
          346182190918955527206695625 + 
         (860118835992020056579600706075303233856*qZ^18)/
          183272924604152926168250625 - 
         (350287742026333431876924958002811201832576*qZ^19)/
          13581515788827982229522413125 + 
         (19870482515498094759683873178106146557686016*qZ^20)/
          139389240990602975513519503125 - 
         (106871316519129055557999183080431590075867136*qZ^21)/
          134939794219368590116625585625 + 
         (288105640304442057205068270115070251780007654656*qZ^22)/
          65171945238779296516754658538035 - 
         (223462993525717764126139940277869931027151923621632*qZ^23)/
          9017775845205424050112442725516875 + 
         (80073363576448723601217005253099150343010910843406004992*qZ^24)/
          574223344186303142817436082834003176875 - 
         (61550165514108779591406386566005076298616450338821466389792*qZ^25)/
          78158177403135705550151022385739321296875 + 
         (544032829559781471160856919721320446872174940325444783285632*qZ^26)/
          121926756748891700658235594921753341223125 - 
         (42046149107979817300029227597627763064012754104374890681311712*
           qZ^27)/1658112069590495473018210906517937718914375 + 
         (286575690738554375405350966404614631081425004705278782164094976*
           qZ^28)/1982999022294009520300154262155860999561875 - 
         (84400956707109310293461351631047327833413650043855516631460672*
           qZ^29)/102210193275240204037257831725453552141775 + 
         (2168828301593733530251715586620164904252549780584491296352070550971\
264*qZ^30)/458544444631647560025235599821788106407974628125 + 
         Pi*((-16*I)*Sqrt[qZ] - ((304*I)/9)*qZ^(3/2) - ((736*I)/25)*
            qZ^(5/2) - ((29312*I)/245)*qZ^(7/2) - ((172208*I)/2835)*
            qZ^(9/2) - ((1792832*I)/12705)*qZ^(11/2) - ((4032224*I)/27885)*
            qZ^(13/2) - ((31262624*I)/225225)*qZ^(15/2) - 
           ((694081504*I)/4339335)*qZ^(17/2) - ((238839104*I)/877591)*
            qZ^(19/2) - ((3543223168*I)/20369349)*qZ^(21/2) - 
           ((744761563264*I)/2565568005)*qZ^(23/2) - 
           ((4048151260432*I)/13943304375)*qZ^(25/2) - 
           ((31436173928048*I)/135528918525)*qZ^(27/2) - 
           ((418581994702304*I)/1407158277525)*qZ^(29/2) - 
           ((19315461994304768*I)/46630313955225)*qZ^(31/2) - 
           ((1917766729476032*I)/7091245901025)*qZ^(33/2) - 
           ((2055902991618304*I)/4786102605375)*qZ^(35/2) - 
           ((301281376437065312*I)/686418277469925)*qZ^(37/2) - 
           ((717866469698420384*I)/2170565904431925)*qZ^(39/2) - 
           ((43437528418400584928*I)/93556956034617075)*qZ^(41/2) - 
           ((95685082392403535296*I)/168767621178543387)*qZ^(43/2) - 
           ((1633855119825831597664*I)/4415431949438635125)*qZ^(45/2) - 
           ((42263638545277154676992*I)/72249549454147740675)*qZ^(47/2) - 
           ((293670778552173604875824*I)/527267988569631384075)*qZ^(49/2) - 
           ((720147624637143529105184*I)/1646367392880685750275)*qZ^(51/2) - 
           ((4035285630172400188781408*I)/6975333343290869189325)*qZ^(53/2) - 
           ((726214230801471559519616*I)/1034079067064684111625)*qZ^(55/2) - 
           ((825599226595915311970624*I)/1710930820052477348325)*qZ^(57/2) - 
           ((17219049006096113092453568*I)/24112348925516897366475)*
            qZ^(59/2)) + Pi*(((-128*I)/3)*qZ^(3/2) + ((128*I)/5)*qZ^(5/2) - 
           ((5504*I)/21)*qZ^(7/2) + ((14464*I)/27)*qZ^(9/2) - 
           ((140928*I)/55)*qZ^(11/2) + ((680192*I)/65)*qZ^(13/2) - 
           ((76285568*I)/1575)*qZ^(15/2) + ((135866112*I)/595)*qZ^(17/2) - 
           ((6666623104*I)/5985)*qZ^(19/2) + ((7352336512*I)/1323)*
            qZ^(21/2) - ((751125853696*I)/26565)*qZ^(23/2) + 
           ((12662378100224*I)/86625)*qZ^(25/2) - 
           ((133080856132352*I)/173745)*qZ^(27/2) + 
           ((1767893479078528*I)/435435)*qZ^(29/2) - 
           ((30352080724945792*I)/1396395)*qZ^(31/2) + 
           ((19387068540872576*I)/165165)*qZ^(33/2) - 
           ((1902145677127641856*I)/2977975)*qZ^(35/2) + 
           ((11016548845947897344*I)/3148145)*qZ^(37/2) - 
           ((521168367031364603392*I)/27020565)*qZ^(39/2) + 
           ((21254260503781256453888*I)/198843645)*qZ^(41/2) - 
           ((41379936420205680355712*I)/69514445)*qZ^(43/2) + 
           ((198197196749631909120896*I)/59520825)*qZ^(45/2) - 
           ((19610504716149198164190464*I)/1048536489)*qZ^(47/2) + 
           ((31434474158894750325508096*I)/298133199)*qZ^(49/2) - 
           ((5655152588607691237405576192*I)/9481446975)*qZ^(51/2) + 
           ((100049021528852939144331119744*I)/29559805275)*qZ^(53/2) - 
           ((5318007768009300405200108057344*I)/276077426625)*qZ^(55/2) + 
           ((31451528716649710193295121125248*I)/286116605775)*qZ^(57/2) - 
           ((257199576264805162629229243901056*I)/408977036325)*qZ^(59/2)) + 
         2*Pi*(((-256*I)/3)*qZ^(3/2) + ((2816*I)/15)*qZ^(5/2) - 
           ((118528*I)/105)*qZ^(7/2) + ((4551424*I)/945)*qZ^(9/2) - 
           ((85484288*I)/3465)*qZ^(11/2) + ((5734824448*I)/45045)*qZ^(13/2) - 
           ((457996013824*I)/675675)*qZ^(15/2) + ((561705495040*I)/153153)*
            qZ^(17/2) - ((8874942217984*I)/440895)*qZ^(19/2) + 
           ((6826222518850816*I)/61108047)*qZ^(21/2) - 
           ((41870128463633408*I)/66927861)*qZ^(23/2) + 
           ((2684925731469304832*I)/760543875)*qZ^(25/2) - 
           ((905770283791804606976*I)/45176306175)*qZ^(27/2) + 
           ((1282091494862680670464*I)/11197545975)*qZ^(29/2) - 
           ((2964718243971896530395392*I)/4512611027925)*qZ^(31/2) + 
           ((563726141418715286497548032*I)/148916163921525)*qZ^(33/2) - 
           ((3457731209039956349951514112*I)/157941385977375)*qZ^(35/2) + 
           ((1490527199742909563452416*I)/11734247525)*qZ^(37/2) - 
           ((4813257145484548280614935200768*I)/6511697713295775)*qZ^(39/2) + 
           ((29523111001366424768410826802688*I)/6845630929362225)*
            qZ^(41/2) - ((1924949730042465507629590709504*I)/76318934395275)*
            qZ^(43/2) + ((1958215762337778335665909320446810368*I)/
             13246295848315905375)*qZ^(45/2) - 
           ((20531833375144963227089112221467136*I)/23649607022634285)*
            qZ^(47/2) + ((88785062197897993874579301026292125696*I)/
             17382461161636199475)*qZ^(49/2) - 
           ((148670775043624763353851283714766306891776*I)/
             4939102178642057250825)*qZ^(51/2) + 
           ((911903033975961301617854052064816329649408*I)/
             5132792460157432044975)*qZ^(53/2) - 
           ((26949759894834993335701837131576984588542464*I)/
             25663962300787160224875)*qZ^(55/2) + 
           ((606107120165204003892806679492542470387965184*I)/
             97523056742991208854525)*qZ^(57/2) - 
           ((15257251977824170785238668378287255516625664*I)/
             414274630847179877775)*qZ^(59/2)) - 
         2*(-256*qZ^2 + (5120*qZ^3)/9 - (177664*qZ^4)/45 + 
           (26174464*qZ^5)/1575 - (139318016*qZ^6)/1575 + (167091622912*qZ^7)/
            363825 - (1063336324096*qZ^8)/429975 + (573557123826688*qZ^9)/
            42567525 - (89726516980724224*qZ^10)/1206079875 + 
           (20912711991000083456*qZ^11)/50414138775 - 
           (352751967793741823488*qZ^12)/151242416325 + 
           (199057945262738809919488*qZ^13)/15073827493725 - 
           (176361414959302542344192*qZ^14)/2344817610135 + 
           (8850675596519924741235712*qZ^15)/20555219309625 - 
           (235294813079973450842318848*qZ^16)/95030651590875 + 
           (5488120839173559604375851948032*qZ^17)/383955509310998625 - 
           (26011953033908242945251494011648*qZ^18)/314145416708998875 + 
           (31590842373303600168626398310339584*qZ^19)/65656392092180764875 - 
           (34054898909619531487953602196839676928*qZ^20)/
            12146432537053441501875 + (12854325271370862572431039669028228096*
             qZ^21)/784846410086530066275 - 
           (105060522933887345060272601090459476204544*qZ^22)/
            1095608214842220423469125 + 
           (9122519120253316978137853074674734870528*qZ^23)/
            16214837627818271587145 - 
           (195457331136254286485503912719881612531454976*qZ^24)/
            59103083153397599935143525 + 
           (2253890789635974359514625942002291316161779494912*qZ^25)/
            115743537842070299872989403125 - 
           (34561766573094517226181255186420478714907193449984*qZ^26)/
            300933198389382779669772448125 + 
           (3562886783226848565820902798343679431145972738048*qZ^27)/
            5252227767623358145496998125 - 
           (103373488312098800389147185863638248327532095777456128*qZ^28)/
            25764511523644848751727441135625 + 
           (17753756464315046409218779445090883145768295652775322624*qZ^29)/
            747170834185700613800095792933125 - 
           (1578997038948410772379864482048623035315330841411537259008*qZ^30)/
            11207562512785509207001436893996875) - Pi^2*Log[4] + 
         Pi*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - 
           ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
           ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
           ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
           ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
           ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
           ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
           ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
           ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
           ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
           ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
           ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
           ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
           ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2))*Log[4] - 
         Pi^2*Log[1 - xZ/4] + Pi*((16*I)*Sqrt[qZ] + ((304*I)/9)*qZ^(3/2) + 
           ((736*I)/25)*qZ^(5/2) + ((29312*I)/245)*qZ^(7/2) + 
           ((172208*I)/2835)*qZ^(9/2) + ((1792832*I)/12705)*qZ^(11/2) + 
           ((4032224*I)/27885)*qZ^(13/2) + ((31262624*I)/225225)*qZ^(15/2) + 
           ((694081504*I)/4339335)*qZ^(17/2) + ((238839104*I)/877591)*
            qZ^(19/2) + ((3543223168*I)/20369349)*qZ^(21/2) + 
           ((744761563264*I)/2565568005)*qZ^(23/2) + 
           ((4048151260432*I)/13943304375)*qZ^(25/2) + 
           ((31436173928048*I)/135528918525)*qZ^(27/2) + 
           ((418581994702304*I)/1407158277525)*qZ^(29/2) + 
           ((19315461994304768*I)/46630313955225)*qZ^(31/2) + 
           ((1917766729476032*I)/7091245901025)*qZ^(33/2) + 
           ((2055902991618304*I)/4786102605375)*qZ^(35/2) + 
           ((301281376437065312*I)/686418277469925)*qZ^(37/2) + 
           ((717866469698420384*I)/2170565904431925)*qZ^(39/2) + 
           ((43437528418400584928*I)/93556956034617075)*qZ^(41/2) + 
           ((95685082392403535296*I)/168767621178543387)*qZ^(43/2) + 
           ((1633855119825831597664*I)/4415431949438635125)*qZ^(45/2) + 
           ((42263638545277154676992*I)/72249549454147740675)*qZ^(47/2) + 
           ((293670778552173604875824*I)/527267988569631384075)*qZ^(49/2) + 
           ((720147624637143529105184*I)/1646367392880685750275)*qZ^(51/2) + 
           ((4035285630172400188781408*I)/6975333343290869189325)*qZ^(53/2) + 
           ((726214230801471559519616*I)/1034079067064684111625)*qZ^(55/2) + 
           ((825599226595915311970624*I)/1710930820052477348325)*qZ^(57/2) + 
           ((17219049006096113092453568*I)/24112348925516897366475)*
            qZ^(59/2) + ((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
             ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
             ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
             ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2))*Log[xZ]) + 
         2*(96*qZ + (1856*qZ^2)/9 + (77792*qZ^3)/225 + (1216384*qZ^4)/1225 + 
           (477584704*qZ^5)/496125 + (68416134848*qZ^6)/36018675 + 
           (11750478682112*qZ^7)/4734454725 + (5519538410752*qZ^8)/
            2029052025 + (7045505205851936*qZ^9)/1759188105675 + 
           (249195948804224896*qZ^10)/50402135408625 + 
           (12119427082148326784*qZ^11)/2328578655878475 + 
           (13168780126178127488*qZ^12)/1777515308744175 + 
           (14315516913464189537344*qZ^13)/1733077426025570625 + 
           (1524411527028538395588608*qZ^14)/176373956510140764375 + 
           (510988436226118171179489088*qZ^15)/45407295130110729440625 + 
           (84042048712631705329339152896*qZ^16)/6787886096450108376601875 + 
           (4326627387012252925419289455296*qZ^17)/
            346182190918955527206695625 + (433663294470012522616306152128*
             qZ^18)/26181846372021846595464375 + 
           (232929967089396482913685856420224*qZ^19)/
            13581515788827982229522413125 + 
           (2461161600993255716479649047828736*qZ^20)/
            139389240990602975513519503125 + 
           (432709038750057858904012869171054592*qZ^21)/
            19296390573369708386677458744375 + 
           (488537665091328907901476360539331842304*qZ^22)/
            21180882202603271367945264024861375 + 
           (392982263421025444476300570865302821632*qZ^23)/
            16747297998238644664494536490245625 + 
           (16965265710479139282983163158788187020847872*qZ^24)/
            574223344186303142817436082834003176875 + 
           (2294269189672149050688123117491549363180266208*qZ^25)/
            78158177403135705550151022385739321296875 + 
           (3666912777168213860104360334472525527913279872*qZ^26)/
            121926756748891700658235594921753341223125 + 
           (8765360074298722654834289983021329952867063776224*qZ^27)/
            237110025951440852641604159632065093804755625 + 
           (72988047410604643617272794775163113586997415936*qZ^28)/
            1982999022294009520300154262155860999561875 + 
           (49879509295330227108088364712859898975424230848*qZ^29)/
            1328732512578122652484351812430896177843075 + 
           (21000252147559336704836260341621158960176751228362624*qZ^30)/
            458544444631647560025235599821788106407974628125 + 
           (-32*qZ - (64*qZ^2)/3 - (3616*qZ^3)/45 - (3456*qZ^4)/35 - 
             (122176*qZ^5)/1575 - (1662784*qZ^6)/10395 - (14980096*qZ^7)/
              105105 - (6328064*qZ^8)/45045 - (1648490656*qZ^9)/6891885 - 
             (717789056*qZ^10)/3464175 - (32513542016*qZ^11)/160044885 - 
             (11572211328*qZ^12)/37182145 - (677777491648*qZ^13)/2416839425 - 
             (8636935067648*qZ^14)/35137127025 - (857799016044224*qZ^15)/
              2183521465125 - (67764214661632*qZ^16)/214886239425 - 
             (22876402733088064*qZ^17)/76714387474725 - 
             (19913316545581504*qZ^18)/40613499251325 - 
             (57677907853964672*qZ^19)/151065026315775 - 
             (323118335787572992*qZ^20)/834833040166125 - 
             (2057876513021029376*qZ^21)/3686108961964275 - 
             (10416438316595437312*qZ^22)/23985062441395055 - 
             (413480526037956651776*qZ^23)/967189855591320075 - 
             (25864485296912485961984*qZ^24)/41505060324723170175 - 
             (395970407073240400187872*qZ^25)/807042839647394975625 - 
             (604371915725326970812288*qZ^26)/1258986829849936161975 - 
             (3940753349434385212440352*qZ^27)/5543415856970026608573 - 
             (11521821675098363686912*qZ^28)/20333643022694976975 - 
             (81151612273871460537571136*qZ^29)/148850981344565529304275 - 
             (109969477673546629223209856*qZ^30)/137652161431494768478875)*
            Log[xZ]) + 7*Zeta[3]))/(2*Mt^2)))/(8*CA*Pi^2))/im + 
 (-1/96*(alpha*alphaS*(-1 + CA^2)*im*(mh^2 - 3*Mt^2))/
     (CA*Mw^2*(1 - Mw^2/Mz^2)) + (alpha*alphaS*(-1 + CA^2)*im*(Mt^2 - Mz^2))/
    (96*CA*Mw^2*(1 - Mw^2/Mz^2)) - (alpha*alphaS*(-1 + CA^2)*im*
     (((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^4)/(Mw^2*(1 - Mw^2/Mz^2)) + 
      (Mz^2*(-8*Mt^2 + 2*Mz^2))/(8*Mw^2*(1 - Mw^2/Mz^2))))/(48*CA*Mt^2) + 
   (alpha*alphaS*(-1 + CA^2)*im*mh*Sqrt[-mh^2 + 4*Mt^2]*(-5*mh^2 + 14*Mt^2)*
     ((16*I)*Sqrt[qH] + ((304*I)/9)*qH^(3/2) + ((736*I)/25)*qH^(5/2) + 
      ((29312*I)/245)*qH^(7/2) + ((172208*I)/2835)*qH^(9/2) + 
      ((1792832*I)/12705)*qH^(11/2) + ((4032224*I)/27885)*qH^(13/2) + 
      ((31262624*I)/225225)*qH^(15/2) + ((694081504*I)/4339335)*qH^(17/2) + 
      ((238839104*I)/877591)*qH^(19/2) + ((3543223168*I)/20369349)*
       qH^(21/2) + ((744761563264*I)/2565568005)*qH^(23/2) + 
      ((4048151260432*I)/13943304375)*qH^(25/2) + 
      ((31436173928048*I)/135528918525)*qH^(27/2) + 
      ((418581994702304*I)/1407158277525)*qH^(29/2) + 
      ((19315461994304768*I)/46630313955225)*qH^(31/2) + 
      ((1917766729476032*I)/7091245901025)*qH^(33/2) + 
      ((2055902991618304*I)/4786102605375)*qH^(35/2) + 
      ((301281376437065312*I)/686418277469925)*qH^(37/2) + 
      ((717866469698420384*I)/2170565904431925)*qH^(39/2) + 
      ((43437528418400584928*I)/93556956034617075)*qH^(41/2) + 
      ((95685082392403535296*I)/168767621178543387)*qH^(43/2) + 
      ((1633855119825831597664*I)/4415431949438635125)*qH^(45/2) + 
      ((42263638545277154676992*I)/72249549454147740675)*qH^(47/2) + 
      ((293670778552173604875824*I)/527267988569631384075)*qH^(49/2) + 
      ((720147624637143529105184*I)/1646367392880685750275)*qH^(51/2) + 
      ((4035285630172400188781408*I)/6975333343290869189325)*qH^(53/2) + 
      ((726214230801471559519616*I)/1034079067064684111625)*qH^(55/2) + 
      ((825599226595915311970624*I)/1710930820052477348325)*qH^(57/2) + 
      ((17219049006096113092453568*I)/24112348925516897366475)*qH^(59/2) + 
      ((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - 
        ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - 
        ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - 
        ((144*I)/17)*qH^(17/2) - ((160*I)/19)*qH^(19/2) - 
        ((64*I)/21)*qH^(21/2) - ((192*I)/23)*qH^(23/2) - 
        ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
        ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
        ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - 
        ((304*I)/37)*qH^(37/2) - ((112*I)/39)*qH^(39/2) - 
        ((336*I)/41)*qH^(41/2) - ((352*I)/43)*qH^(43/2) - 
        ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
        ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
        ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - 
        ((160*I)/57)*qH^(57/2) - ((480*I)/59)*qH^(59/2))*Log[xH]))/
    (256*CA*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Pi^2) - 
   (alpha*alphaS*(-1 + CA^2)*im*Mz*(-16*Mt^4 + 22*Mt^2*Mz^2 - 5*Mz^4)*
     ((16*I)*Sqrt[qZ] + ((304*I)/9)*qZ^(3/2) + ((736*I)/25)*qZ^(5/2) + 
      ((29312*I)/245)*qZ^(7/2) + ((172208*I)/2835)*qZ^(9/2) + 
      ((1792832*I)/12705)*qZ^(11/2) + ((4032224*I)/27885)*qZ^(13/2) + 
      ((31262624*I)/225225)*qZ^(15/2) + ((694081504*I)/4339335)*qZ^(17/2) + 
      ((238839104*I)/877591)*qZ^(19/2) + ((3543223168*I)/20369349)*
       qZ^(21/2) + ((744761563264*I)/2565568005)*qZ^(23/2) + 
      ((4048151260432*I)/13943304375)*qZ^(25/2) + 
      ((31436173928048*I)/135528918525)*qZ^(27/2) + 
      ((418581994702304*I)/1407158277525)*qZ^(29/2) + 
      ((19315461994304768*I)/46630313955225)*qZ^(31/2) + 
      ((1917766729476032*I)/7091245901025)*qZ^(33/2) + 
      ((2055902991618304*I)/4786102605375)*qZ^(35/2) + 
      ((301281376437065312*I)/686418277469925)*qZ^(37/2) + 
      ((717866469698420384*I)/2170565904431925)*qZ^(39/2) + 
      ((43437528418400584928*I)/93556956034617075)*qZ^(41/2) + 
      ((95685082392403535296*I)/168767621178543387)*qZ^(43/2) + 
      ((1633855119825831597664*I)/4415431949438635125)*qZ^(45/2) + 
      ((42263638545277154676992*I)/72249549454147740675)*qZ^(47/2) + 
      ((293670778552173604875824*I)/527267988569631384075)*qZ^(49/2) + 
      ((720147624637143529105184*I)/1646367392880685750275)*qZ^(51/2) + 
      ((4035285630172400188781408*I)/6975333343290869189325)*qZ^(53/2) + 
      ((726214230801471559519616*I)/1034079067064684111625)*qZ^(55/2) + 
      ((825599226595915311970624*I)/1710930820052477348325)*qZ^(57/2) + 
      ((17219049006096113092453568*I)/24112348925516897366475)*qZ^(59/2) + 
      ((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - 
        ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
        ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
        ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
        ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
        ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
        ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
        ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
        ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
        ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
        ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
        ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
        ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
        ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2))*Log[xZ]))/
    (256*CA*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Sqrt[4*Mt^2 - Mz^2]*Pi^2) + 
   (alpha*alphaS*(-1 + CA^2)*im*Mz*((Mz^2*(14*Mt^4 - 8*Mt^2*Mz^2 + Mz^4))/
       (16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*
        (-2*Mt^4 - 2*Mt^2*Mz^2 + Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)))*
     ((16*I)*Sqrt[qZ] + ((304*I)/9)*qZ^(3/2) + ((736*I)/25)*qZ^(5/2) + 
      ((29312*I)/245)*qZ^(7/2) + ((172208*I)/2835)*qZ^(9/2) + 
      ((1792832*I)/12705)*qZ^(11/2) + ((4032224*I)/27885)*qZ^(13/2) + 
      ((31262624*I)/225225)*qZ^(15/2) + ((694081504*I)/4339335)*qZ^(17/2) + 
      ((238839104*I)/877591)*qZ^(19/2) + ((3543223168*I)/20369349)*
       qZ^(21/2) + ((744761563264*I)/2565568005)*qZ^(23/2) + 
      ((4048151260432*I)/13943304375)*qZ^(25/2) + 
      ((31436173928048*I)/135528918525)*qZ^(27/2) + 
      ((418581994702304*I)/1407158277525)*qZ^(29/2) + 
      ((19315461994304768*I)/46630313955225)*qZ^(31/2) + 
      ((1917766729476032*I)/7091245901025)*qZ^(33/2) + 
      ((2055902991618304*I)/4786102605375)*qZ^(35/2) + 
      ((301281376437065312*I)/686418277469925)*qZ^(37/2) + 
      ((717866469698420384*I)/2170565904431925)*qZ^(39/2) + 
      ((43437528418400584928*I)/93556956034617075)*qZ^(41/2) + 
      ((95685082392403535296*I)/168767621178543387)*qZ^(43/2) + 
      ((1633855119825831597664*I)/4415431949438635125)*qZ^(45/2) + 
      ((42263638545277154676992*I)/72249549454147740675)*qZ^(47/2) + 
      ((293670778552173604875824*I)/527267988569631384075)*qZ^(49/2) + 
      ((720147624637143529105184*I)/1646367392880685750275)*qZ^(51/2) + 
      ((4035285630172400188781408*I)/6975333343290869189325)*qZ^(53/2) + 
      ((726214230801471559519616*I)/1034079067064684111625)*qZ^(55/2) + 
      ((825599226595915311970624*I)/1710930820052477348325)*qZ^(57/2) + 
      ((17219049006096113092453568*I)/24112348925516897366475)*qZ^(59/2) + 
      ((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - 
        ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
        ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
        ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
        ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
        ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
        ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
        ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
        ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
        ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
        ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
        ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
        ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
        ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2))*Log[xZ]))/
    (16*CA*Mt^4*Sqrt[4*Mt^2 - Mz^2]*Pi^2) - 
   (alpha*alphaS*(-1 + CA^2)*im*(283*mh^4 - 764*mh^2*Mt^2 + 64*Mt^4 - 
      78*mh^4*Log[xH] + 260*mh^2*Mt^2*Log[xH] - 32*Mt^4*Log[xH] + 
      9*mh^4*Log[xH]^2 - 40*mh^2*Mt^2*Log[xH]^2 + 12*Mt^4*Log[xH]^2 + 
      156*mh^4*Log[\[Mu]^2/Mt^2] - 520*mh^2*Mt^2*Log[\[Mu]^2/Mt^2] + 
      64*Mt^4*Log[\[Mu]^2/Mt^2] - 36*mh^4*Log[xH]*Log[\[Mu]^2/Mt^2] + 
      160*mh^2*Mt^2*Log[xH]*Log[\[Mu]^2/Mt^2] - 48*Mt^4*Log[xH]*
       Log[\[Mu]^2/Mt^2] + 36*mh^4*Log[\[Mu]^2/Mt^2]^2 - 
      160*mh^2*Mt^2*Log[\[Mu]^2/Mt^2]^2 + 48*Mt^4*Log[\[Mu]^2/Mt^2]^2))/
    (1024*CA*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Pi^2) - 
   (alpha*alphaS*(-1 + CA^2)*im*(64*Mt^4 - 652*Mt^2*Mz^2 + 283*Mz^4 - 
      32*Mt^4*Log[xZ] + 212*Mt^2*Mz^2*Log[xZ] - 78*Mz^4*Log[xZ] + 
      12*Mt^4*Log[xZ]^2 - 32*Mt^2*Mz^2*Log[xZ]^2 + 9*Mz^4*Log[xZ]^2 + 
      64*Mt^4*Log[\[Mu]^2/Mt^2] - 424*Mt^2*Mz^2*Log[\[Mu]^2/Mt^2] + 
      156*Mz^4*Log[\[Mu]^2/Mt^2] - 48*Mt^4*Log[xZ]*Log[\[Mu]^2/Mt^2] + 
      128*Mt^2*Mz^2*Log[xZ]*Log[\[Mu]^2/Mt^2] - 36*Mz^4*Log[xZ]*
       Log[\[Mu]^2/Mt^2] + 48*Mt^4*Log[\[Mu]^2/Mt^2]^2 - 
      128*Mt^2*Mz^2*Log[\[Mu]^2/Mt^2]^2 + 36*Mz^4*Log[\[Mu]^2/Mt^2]^2))/
    (1024*CA*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Pi^2) + 
   (alpha*alphaS*(-1 + CA^2)*im*(768*mh^4 - 3216*mh^2*Mt^2 + 1899*Mt^4 + 
      552*mh^4*Log[\[Mu]^2/Mt^2] - 2448*mh^2*Mt^2*Log[\[Mu]^2/Mt^2] + 
      1380*Mt^4*Log[\[Mu]^2/Mt^2] + 168*mh^4*Log[\[Mu]^2/Mt^2]^2 - 
      816*mh^2*Mt^2*Log[\[Mu]^2/Mt^2]^2 + 408*Mt^4*Log[\[Mu]^2/Mt^2]^2 + 
      16*mh^4*Log[\[Mu]^2/Mt^2]^3 - 80*mh^2*Mt^2*Log[\[Mu]^2/Mt^2]^3 + 
      64*Mt^4*Log[\[Mu]^2/Mt^2]^3))/(3072*CA*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*
     Pi^2) + (alpha*alphaS*(-1 + CA^2)*im*(1563*Mt^4 - 2448*Mt^2*Mz^2 + 
      768*Mz^4 + 1092*Mt^4*Log[\[Mu]^2/Mt^2] - 1872*Mt^2*Mz^2*
       Log[\[Mu]^2/Mt^2] + 552*Mz^4*Log[\[Mu]^2/Mt^2] + 
      312*Mt^4*Log[\[Mu]^2/Mt^2]^2 - 624*Mt^2*Mz^2*Log[\[Mu]^2/Mt^2]^2 + 
      168*Mz^4*Log[\[Mu]^2/Mt^2]^2 - 48*Mt^2*Mz^2*Log[\[Mu]^2/Mt^2]^3 + 
      16*Mz^4*Log[\[Mu]^2/Mt^2]^3))/(3072*CA*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*
     Pi^2) + (alpha*alphaS*(-1 + CA^2)*im*
     ((429*Mt^4*Mz^2)/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
      (51*Mt^4*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/
       (4*Mw^2*(1 - Mw^2/Mz^2)) - (42*Mt^2*Mz^4)/(Mw^2*(1 - Mw^2/Mz^2)) - 
      (12*Mt^2*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^4)/(Mw^2*(1 - Mw^2/Mz^2)) + 
      (51*Mz^6)/(8*Mw^2*(1 - Mw^2/Mz^2)) + 
      (51*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^6)/(2*Mw^2*(1 - Mw^2/Mz^2)) + 
      (147*Mt^4*Mz^2*Log[\[Mu]^2/Mt^2])/(4*Mw^2*(1 - Mw^2/Mz^2)) + 
      (3*Mt^4*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*Log[\[Mu]^2/Mt^2])/
       (Mw^2*(1 - Mw^2/Mz^2)) - (75*Mt^2*Mz^4*Log[\[Mu]^2/Mt^2])/
       (2*Mw^2*(1 - Mw^2/Mz^2)) - (30*Mt^2*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*
        Mz^4*Log[\[Mu]^2/Mt^2])/(Mw^2*(1 - Mw^2/Mz^2)) + 
      (21*Mz^6*Log[\[Mu]^2/Mt^2])/(4*Mw^2*(1 - Mw^2/Mz^2)) + 
      (21*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^6*Log[\[Mu]^2/Mt^2])/
       (Mw^2*(1 - Mw^2/Mz^2)) + (15*Mt^4*Mz^2*Log[\[Mu]^2/Mt^2]^2)/
       (Mw^2*(1 - Mw^2/Mz^2)) + (12*Mt^4*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*
        Log[\[Mu]^2/Mt^2]^2)/(Mw^2*(1 - Mw^2/Mz^2)) - 
      (69*Mt^2*Mz^4*Log[\[Mu]^2/Mt^2]^2)/(4*Mw^2*(1 - Mw^2/Mz^2)) - 
      (27*Mt^2*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^4*Log[\[Mu]^2/Mt^2]^2)/
       (Mw^2*(1 - Mw^2/Mz^2)) + (9*Mz^6*Log[\[Mu]^2/Mt^2]^2)/
       (4*Mw^2*(1 - Mw^2/Mz^2)) + (9*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^6*
        Log[\[Mu]^2/Mt^2]^2)/(Mw^2*(1 - Mw^2/Mz^2)) + 
      (3*Mt^4*Mz^2*Log[\[Mu]^2/Mt^2]^3)/(Mw^2*(1 - Mw^2/Mz^2)) - 
      (4*Mt^4*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*Log[\[Mu]^2/Mt^2]^3)/
       (Mw^2*(1 - Mw^2/Mz^2)) - (3*Mt^2*Mz^4*Log[\[Mu]^2/Mt^2]^3)/
       (Mw^2*(1 - Mw^2/Mz^2)) - (4*Mt^2*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^4*
        Log[\[Mu]^2/Mt^2]^3)/(Mw^2*(1 - Mw^2/Mz^2)) + 
      (Mz^6*Log[\[Mu]^2/Mt^2]^3)/(2*Mw^2*(1 - Mw^2/Mz^2)) + 
      (2*(1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^6*Log[\[Mu]^2/Mt^2]^3)/
       (Mw^2*(1 - Mw^2/Mz^2))))/(192*CA*Mt^4*Pi^2) - 
   (alpha*alphaS*(-1 + CA^2)*im*mh*Sqrt[-mh^2 + 4*Mt^2]*
     (-2*Mt^2*(2*((-16*I)*Sqrt[qH] - ((304*I)/9)*qH^(3/2) - 
          ((736*I)/25)*qH^(5/2) - ((29312*I)/245)*qH^(7/2) - 
          ((172208*I)/2835)*qH^(9/2) - ((1792832*I)/12705)*qH^(11/2) - 
          ((4032224*I)/27885)*qH^(13/2) - ((31262624*I)/225225)*qH^(15/2) - 
          ((694081504*I)/4339335)*qH^(17/2) - ((238839104*I)/877591)*
           qH^(19/2) - ((3543223168*I)/20369349)*qH^(21/2) - 
          ((744761563264*I)/2565568005)*qH^(23/2) - 
          ((4048151260432*I)/13943304375)*qH^(25/2) - 
          ((31436173928048*I)/135528918525)*qH^(27/2) - 
          ((418581994702304*I)/1407158277525)*qH^(29/2) - 
          ((19315461994304768*I)/46630313955225)*qH^(31/2) - 
          ((1917766729476032*I)/7091245901025)*qH^(33/2) - 
          ((2055902991618304*I)/4786102605375)*qH^(35/2) - 
          ((301281376437065312*I)/686418277469925)*qH^(37/2) - 
          ((717866469698420384*I)/2170565904431925)*qH^(39/2) - 
          ((43437528418400584928*I)/93556956034617075)*qH^(41/2) - 
          ((95685082392403535296*I)/168767621178543387)*qH^(43/2) - 
          ((1633855119825831597664*I)/4415431949438635125)*qH^(45/2) - 
          ((42263638545277154676992*I)/72249549454147740675)*qH^(47/2) - 
          ((293670778552173604875824*I)/527267988569631384075)*qH^(49/2) - 
          ((720147624637143529105184*I)/1646367392880685750275)*qH^(51/2) - 
          ((4035285630172400188781408*I)/6975333343290869189325)*qH^(53/2) - 
          ((726214230801471559519616*I)/1034079067064684111625)*qH^(55/2) - 
          ((825599226595915311970624*I)/1710930820052477348325)*qH^(57/2) - 
          ((17219049006096113092453568*I)/24112348925516897366475)*
           qH^(59/2)) + 3*(((-256*I)/3)*qH^(3/2) + ((2816*I)/15)*qH^(5/2) - 
          ((118528*I)/105)*qH^(7/2) + ((4551424*I)/945)*qH^(9/2) - 
          ((85484288*I)/3465)*qH^(11/2) + ((5734824448*I)/45045)*qH^(13/2) - 
          ((457996013824*I)/675675)*qH^(15/2) + ((561705495040*I)/153153)*
           qH^(17/2) - ((8874942217984*I)/440895)*qH^(19/2) + 
          ((6826222518850816*I)/61108047)*qH^(21/2) - 
          ((41870128463633408*I)/66927861)*qH^(23/2) + 
          ((2684925731469304832*I)/760543875)*qH^(25/2) - 
          ((905770283791804606976*I)/45176306175)*qH^(27/2) + 
          ((1282091494862680670464*I)/11197545975)*qH^(29/2) - 
          ((2964718243971896530395392*I)/4512611027925)*qH^(31/2) + 
          ((563726141418715286497548032*I)/148916163921525)*qH^(33/2) - 
          ((3457731209039956349951514112*I)/157941385977375)*qH^(35/2) + 
          ((1490527199742909563452416*I)/11734247525)*qH^(37/2) - 
          ((4813257145484548280614935200768*I)/6511697713295775)*qH^(39/2) + 
          ((29523111001366424768410826802688*I)/6845630929362225)*qH^(41/2) - 
          ((1924949730042465507629590709504*I)/76318934395275)*qH^(43/2) + 
          ((1958215762337778335665909320446810368*I)/13246295848315905375)*
           qH^(45/2) - ((20531833375144963227089112221467136*I)/
            23649607022634285)*qH^(47/2) + 
          ((88785062197897993874579301026292125696*I)/17382461161636199475)*
           qH^(49/2) - ((148670775043624763353851283714766306891776*I)/
            4939102178642057250825)*qH^(51/2) + 
          ((911903033975961301617854052064816329649408*I)/
            5132792460157432044975)*qH^(53/2) - 
          ((26949759894834993335701837131576984588542464*I)/
            25663962300787160224875)*qH^(55/2) + 
          ((606107120165204003892806679492542470387965184*I)/
            97523056742991208854525)*qH^(57/2) - 
          ((15257251977824170785238668378287255516625664*I)/
            414274630847179877775)*qH^(59/2)) - 6*Pi*Log[2] - 
        3*Pi*Log[1 - xH/4] - 2*Pi*Log[xH] - 2*((16*I)*Sqrt[qH] + 
          ((304*I)/9)*qH^(3/2) + ((736*I)/25)*qH^(5/2) + 
          ((29312*I)/245)*qH^(7/2) + ((172208*I)/2835)*qH^(9/2) + 
          ((1792832*I)/12705)*qH^(11/2) + ((4032224*I)/27885)*qH^(13/2) + 
          ((31262624*I)/225225)*qH^(15/2) + ((694081504*I)/4339335)*
           qH^(17/2) + ((238839104*I)/877591)*qH^(19/2) + 
          ((3543223168*I)/20369349)*qH^(21/2) + ((744761563264*I)/2565568005)*
           qH^(23/2) + ((4048151260432*I)/13943304375)*qH^(25/2) + 
          ((31436173928048*I)/135528918525)*qH^(27/2) + 
          ((418581994702304*I)/1407158277525)*qH^(29/2) + 
          ((19315461994304768*I)/46630313955225)*qH^(31/2) + 
          ((1917766729476032*I)/7091245901025)*qH^(33/2) + 
          ((2055902991618304*I)/4786102605375)*qH^(35/2) + 
          ((301281376437065312*I)/686418277469925)*qH^(37/2) + 
          ((717866469698420384*I)/2170565904431925)*qH^(39/2) + 
          ((43437528418400584928*I)/93556956034617075)*qH^(41/2) + 
          ((95685082392403535296*I)/168767621178543387)*qH^(43/2) + 
          ((1633855119825831597664*I)/4415431949438635125)*qH^(45/2) + 
          ((42263638545277154676992*I)/72249549454147740675)*qH^(47/2) + 
          ((293670778552173604875824*I)/527267988569631384075)*qH^(49/2) + 
          ((720147624637143529105184*I)/1646367392880685750275)*qH^(51/2) + 
          ((4035285630172400188781408*I)/6975333343290869189325)*qH^(53/2) + 
          ((726214230801471559519616*I)/1034079067064684111625)*qH^(55/2) + 
          ((825599226595915311970624*I)/1710930820052477348325)*qH^(57/2) + 
          ((17219049006096113092453568*I)/24112348925516897366475)*
           qH^(59/2) + ((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - 
            ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - 
            ((96*I)/11)*qH^(11/2) - ((112*I)/13)*qH^(13/2) - 
            ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
            ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
            ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
            ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
            ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
            ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
            ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
            ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
            ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
            ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
            ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
            ((480*I)/59)*qH^(59/2))*Log[xH])) + 
      (Pi + (8*I)*Sqrt[qH] + ((8*I)/3)*qH^(3/2) + ((48*I)/5)*qH^(5/2) + 
        ((64*I)/7)*qH^(7/2) + ((8*I)/9)*qH^(9/2) + ((96*I)/11)*qH^(11/2) + 
        ((112*I)/13)*qH^(13/2) + ((16*I)/5)*qH^(15/2) + 
        ((144*I)/17)*qH^(17/2) + ((160*I)/19)*qH^(19/2) + 
        ((64*I)/21)*qH^(21/2) + ((192*I)/23)*qH^(23/2) + 
        ((248*I)/25)*qH^(25/2) + ((8*I)/27)*qH^(27/2) + 
        ((240*I)/29)*qH^(29/2) + ((256*I)/31)*qH^(31/2) + 
        ((32*I)/11)*qH^(33/2) + ((384*I)/35)*qH^(35/2) + 
        ((304*I)/37)*qH^(37/2) + ((112*I)/39)*qH^(39/2) + 
        ((336*I)/41)*qH^(41/2) + ((352*I)/43)*qH^(43/2) + 
        ((16*I)/15)*qH^(45/2) + ((384*I)/47)*qH^(47/2) + 
        ((456*I)/49)*qH^(49/2) + ((48*I)/17)*qH^(51/2) + 
        ((432*I)/53)*qH^(53/2) + ((576*I)/55)*qH^(55/2) + 
        ((160*I)/57)*qH^(57/2) + ((480*I)/59)*qH^(59/2))*
       (-17*Mt^2 + (-7*mh^2 + 28*Mt^2)/2 - 4*Mt^2*Log[\[Mu]^2/Mt^2])))/
    (256*CA*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Pi^2) - 
   (alpha*alphaS*(-1 + CA^2)*im*Mz*Sqrt[4*Mt^2 - Mz^2]*
     (2*Mt^2*(2*((-16*I)*Sqrt[qZ] - ((304*I)/9)*qZ^(3/2) - 
          ((736*I)/25)*qZ^(5/2) - ((29312*I)/245)*qZ^(7/2) - 
          ((172208*I)/2835)*qZ^(9/2) - ((1792832*I)/12705)*qZ^(11/2) - 
          ((4032224*I)/27885)*qZ^(13/2) - ((31262624*I)/225225)*qZ^(15/2) - 
          ((694081504*I)/4339335)*qZ^(17/2) - ((238839104*I)/877591)*
           qZ^(19/2) - ((3543223168*I)/20369349)*qZ^(21/2) - 
          ((744761563264*I)/2565568005)*qZ^(23/2) - 
          ((4048151260432*I)/13943304375)*qZ^(25/2) - 
          ((31436173928048*I)/135528918525)*qZ^(27/2) - 
          ((418581994702304*I)/1407158277525)*qZ^(29/2) - 
          ((19315461994304768*I)/46630313955225)*qZ^(31/2) - 
          ((1917766729476032*I)/7091245901025)*qZ^(33/2) - 
          ((2055902991618304*I)/4786102605375)*qZ^(35/2) - 
          ((301281376437065312*I)/686418277469925)*qZ^(37/2) - 
          ((717866469698420384*I)/2170565904431925)*qZ^(39/2) - 
          ((43437528418400584928*I)/93556956034617075)*qZ^(41/2) - 
          ((95685082392403535296*I)/168767621178543387)*qZ^(43/2) - 
          ((1633855119825831597664*I)/4415431949438635125)*qZ^(45/2) - 
          ((42263638545277154676992*I)/72249549454147740675)*qZ^(47/2) - 
          ((293670778552173604875824*I)/527267988569631384075)*qZ^(49/2) - 
          ((720147624637143529105184*I)/1646367392880685750275)*qZ^(51/2) - 
          ((4035285630172400188781408*I)/6975333343290869189325)*qZ^(53/2) - 
          ((726214230801471559519616*I)/1034079067064684111625)*qZ^(55/2) - 
          ((825599226595915311970624*I)/1710930820052477348325)*qZ^(57/2) - 
          ((17219049006096113092453568*I)/24112348925516897366475)*
           qZ^(59/2)) + 3*(((-256*I)/3)*qZ^(3/2) + ((2816*I)/15)*qZ^(5/2) - 
          ((118528*I)/105)*qZ^(7/2) + ((4551424*I)/945)*qZ^(9/2) - 
          ((85484288*I)/3465)*qZ^(11/2) + ((5734824448*I)/45045)*qZ^(13/2) - 
          ((457996013824*I)/675675)*qZ^(15/2) + ((561705495040*I)/153153)*
           qZ^(17/2) - ((8874942217984*I)/440895)*qZ^(19/2) + 
          ((6826222518850816*I)/61108047)*qZ^(21/2) - 
          ((41870128463633408*I)/66927861)*qZ^(23/2) + 
          ((2684925731469304832*I)/760543875)*qZ^(25/2) - 
          ((905770283791804606976*I)/45176306175)*qZ^(27/2) + 
          ((1282091494862680670464*I)/11197545975)*qZ^(29/2) - 
          ((2964718243971896530395392*I)/4512611027925)*qZ^(31/2) + 
          ((563726141418715286497548032*I)/148916163921525)*qZ^(33/2) - 
          ((3457731209039956349951514112*I)/157941385977375)*qZ^(35/2) + 
          ((1490527199742909563452416*I)/11734247525)*qZ^(37/2) - 
          ((4813257145484548280614935200768*I)/6511697713295775)*qZ^(39/2) + 
          ((29523111001366424768410826802688*I)/6845630929362225)*qZ^(41/2) - 
          ((1924949730042465507629590709504*I)/76318934395275)*qZ^(43/2) + 
          ((1958215762337778335665909320446810368*I)/13246295848315905375)*
           qZ^(45/2) - ((20531833375144963227089112221467136*I)/
            23649607022634285)*qZ^(47/2) + 
          ((88785062197897993874579301026292125696*I)/17382461161636199475)*
           qZ^(49/2) - ((148670775043624763353851283714766306891776*I)/
            4939102178642057250825)*qZ^(51/2) + 
          ((911903033975961301617854052064816329649408*I)/
            5132792460157432044975)*qZ^(53/2) - 
          ((26949759894834993335701837131576984588542464*I)/
            25663962300787160224875)*qZ^(55/2) + 
          ((606107120165204003892806679492542470387965184*I)/
            97523056742991208854525)*qZ^(57/2) - 
          ((15257251977824170785238668378287255516625664*I)/
            414274630847179877775)*qZ^(59/2)) - 6*Pi*Log[2] - 
        3*Pi*Log[1 - xZ/4] - 2*Pi*Log[xZ] - 2*((16*I)*Sqrt[qZ] + 
          ((304*I)/9)*qZ^(3/2) + ((736*I)/25)*qZ^(5/2) + 
          ((29312*I)/245)*qZ^(7/2) + ((172208*I)/2835)*qZ^(9/2) + 
          ((1792832*I)/12705)*qZ^(11/2) + ((4032224*I)/27885)*qZ^(13/2) + 
          ((31262624*I)/225225)*qZ^(15/2) + ((694081504*I)/4339335)*
           qZ^(17/2) + ((238839104*I)/877591)*qZ^(19/2) + 
          ((3543223168*I)/20369349)*qZ^(21/2) + ((744761563264*I)/2565568005)*
           qZ^(23/2) + ((4048151260432*I)/13943304375)*qZ^(25/2) + 
          ((31436173928048*I)/135528918525)*qZ^(27/2) + 
          ((418581994702304*I)/1407158277525)*qZ^(29/2) + 
          ((19315461994304768*I)/46630313955225)*qZ^(31/2) + 
          ((1917766729476032*I)/7091245901025)*qZ^(33/2) + 
          ((2055902991618304*I)/4786102605375)*qZ^(35/2) + 
          ((301281376437065312*I)/686418277469925)*qZ^(37/2) + 
          ((717866469698420384*I)/2170565904431925)*qZ^(39/2) + 
          ((43437528418400584928*I)/93556956034617075)*qZ^(41/2) + 
          ((95685082392403535296*I)/168767621178543387)*qZ^(43/2) + 
          ((1633855119825831597664*I)/4415431949438635125)*qZ^(45/2) + 
          ((42263638545277154676992*I)/72249549454147740675)*qZ^(47/2) + 
          ((293670778552173604875824*I)/527267988569631384075)*qZ^(49/2) + 
          ((720147624637143529105184*I)/1646367392880685750275)*qZ^(51/2) + 
          ((4035285630172400188781408*I)/6975333343290869189325)*qZ^(53/2) + 
          ((726214230801471559519616*I)/1034079067064684111625)*qZ^(55/2) + 
          ((825599226595915311970624*I)/1710930820052477348325)*qZ^(57/2) + 
          ((17219049006096113092453568*I)/24112348925516897366475)*
           qZ^(59/2) + ((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
            ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
            ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
            ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
            ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
            ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
            ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
            ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
            ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
            ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
            ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
            ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
            ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
            ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
            ((480*I)/59)*qZ^(59/2))*Log[xZ])) + 
      (Pi + (8*I)*Sqrt[qZ] + ((8*I)/3)*qZ^(3/2) + ((48*I)/5)*qZ^(5/2) + 
        ((64*I)/7)*qZ^(7/2) + ((8*I)/9)*qZ^(9/2) + ((96*I)/11)*qZ^(11/2) + 
        ((112*I)/13)*qZ^(13/2) + ((16*I)/5)*qZ^(15/2) + 
        ((144*I)/17)*qZ^(17/2) + ((160*I)/19)*qZ^(19/2) + 
        ((64*I)/21)*qZ^(21/2) + ((192*I)/23)*qZ^(23/2) + 
        ((248*I)/25)*qZ^(25/2) + ((8*I)/27)*qZ^(27/2) + 
        ((240*I)/29)*qZ^(29/2) + ((256*I)/31)*qZ^(31/2) + 
        ((32*I)/11)*qZ^(33/2) + ((384*I)/35)*qZ^(35/2) + 
        ((304*I)/37)*qZ^(37/2) + ((112*I)/39)*qZ^(39/2) + 
        ((336*I)/41)*qZ^(41/2) + ((352*I)/43)*qZ^(43/2) + 
        ((16*I)/15)*qZ^(45/2) + ((384*I)/47)*qZ^(47/2) + 
        ((456*I)/49)*qZ^(49/2) + ((48*I)/17)*qZ^(51/2) + 
        ((432*I)/53)*qZ^(53/2) + ((576*I)/55)*qZ^(55/2) + 
        ((160*I)/57)*qZ^(57/2) + ((480*I)/59)*qZ^(59/2))*
       (17*Mt^2 + (-8*Mt^2 - 7*Mz^2)/2 + 4*Mt^2*Log[\[Mu]^2/Mt^2])))/
    (256*CA*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Pi^2) - 
   (alpha*alphaS*(-1 + CA^2)*im*mh*((-5*mh^4 + 42*mh^2*Mt^2 - 76*Mt^4)*
       ((32*I)*Sqrt[qH] + ((1376*I)/9)*qH^(3/2) - ((9664*I)/75)*qH^(5/2) + 
        ((1005568*I)/735)*qH^(7/2) - ((1901408*I)/405)*qH^(9/2) + 
        ((190216832*I)/7623)*qH^(11/2) - ((74383364416*I)/585585)*qH^(13/2) + 
        ((458183589568*I)/675675)*qH^(15/2) - ((3672369429952*I)/1001385)*
         qH^(17/2) + ((1854913079770496*I)/92147055)*qH^(19/2) - 
        ((6826201259511808*I)/61108047)*qH^(21/2) + 
        ((437733567444292864*I)/699700365)*qH^(23/2) - 
        ((147670890941904203168*I)/41829913125)*qH^(25/2) + 
        ((2717310914247761677024*I)/135528918525)*qH^(27/2) - 
        ((483348491051738644551104*I)/4221474832575)*qH^(29/2) + 
        ((1413942548908024067816704*I)/2152168336395)*qH^(31/2) - 
        ((33160361255186416697620864*I)/8759774348325)*qH^(33/2) + 
        ((7013653568307598270584832*I)/320367922875)*qH^(35/2) - 
        ((87191369602758417980401848128*I)/686418277469925)*qH^(37/2) + 
        ((4813257145488855479433125723072*I)/6511697713295775)*qH^(39/2) - 
        ((34584215744450365438123814154304*I)/8019167660110035)*qH^(41/2) + 
        ((319254837677287299668234109292242304*I)/12657571588390754025)*
         qH^(43/2) - ((9369453408314681973852585480656576*I)/
          63379405972803375)*qH^(45/2) + 
        ((20908250320355982395344776130297151488*I)/24083183151382580225)*
         qH^(47/2) - ((8079440660008715680562045080350954183392*I)/
          1581803965708894152225)*qH^(49/2) + 
        ((4247736429817850504992486615360785186368*I)/141117205104058778595)*
         qH^(51/2) - ((175748584729912540621796311294502002714432*I)/
          989229092321250539577)*qH^(53/2) + 
        ((59289471768636985417846635692990060394335488*I)/
          56460717061731752494725)*qH^(55/2) - 
        ((606107120165204003798688367660608124823314048*I)/
          97523056742991208854525)*qH^(57/2) + 
        ((658030020551578661822077159114185482779564450432*I)/
          17867250553808020948557975)*qH^(59/2) + Pi*Log[4] + 
        Pi*Log[1 - xH/4] + Pi*Log[xH] + ((-8*I)*Sqrt[qH] - 
          ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - 
          ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - ((112*I)/13)*
           qH^(13/2) - ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
          ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
          ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
          ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
          ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
          ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
          ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
          ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
          ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
          ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
          ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
          ((480*I)/59)*qH^(59/2))*Log[xH]) + 
      (-Pi - (8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - 
        ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - 
        ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - 
        ((144*I)/17)*qH^(17/2) - ((160*I)/19)*qH^(19/2) - 
        ((64*I)/21)*qH^(21/2) - ((192*I)/23)*qH^(23/2) - 
        ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
        ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
        ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - 
        ((304*I)/37)*qH^(37/2) - ((112*I)/39)*qH^(39/2) - 
        ((336*I)/41)*qH^(41/2) - ((352*I)/43)*qH^(43/2) - 
        ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
        ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
        ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - 
        ((160*I)/57)*qH^(57/2) - ((480*I)/59)*qH^(59/2))*
       (2*mh^4 - 32*mh^2*Mt^2 + 64*Mt^4 + 4*(-5*mh^4 + 42*mh^2*Mt^2 - 
          76*Mt^4) + 2*(-5*mh^4 + 42*mh^2*Mt^2 - 76*Mt^4)*
         Log[\[Mu]^2/Mt^2])))/(512*CA*Mt^2*Sqrt[-mh^2 + 4*Mt^2]*Mw^2*
     (1 - Mw^2/Mz^2)*Pi^2) - (alpha*alphaS*(-1 + CA^2)*im*Mz*
     Sqrt[4*Mt^2 - Mz^2]*(-4*Mt^2*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
        ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2)))*
       (2*((-16*I)*Sqrt[qZ] - ((304*I)/9)*qZ^(3/2) - ((736*I)/25)*qZ^(5/2) - 
          ((29312*I)/245)*qZ^(7/2) - ((172208*I)/2835)*qZ^(9/2) - 
          ((1792832*I)/12705)*qZ^(11/2) - ((4032224*I)/27885)*qZ^(13/2) - 
          ((31262624*I)/225225)*qZ^(15/2) - ((694081504*I)/4339335)*
           qZ^(17/2) - ((238839104*I)/877591)*qZ^(19/2) - 
          ((3543223168*I)/20369349)*qZ^(21/2) - ((744761563264*I)/2565568005)*
           qZ^(23/2) - ((4048151260432*I)/13943304375)*qZ^(25/2) - 
          ((31436173928048*I)/135528918525)*qZ^(27/2) - 
          ((418581994702304*I)/1407158277525)*qZ^(29/2) - 
          ((19315461994304768*I)/46630313955225)*qZ^(31/2) - 
          ((1917766729476032*I)/7091245901025)*qZ^(33/2) - 
          ((2055902991618304*I)/4786102605375)*qZ^(35/2) - 
          ((301281376437065312*I)/686418277469925)*qZ^(37/2) - 
          ((717866469698420384*I)/2170565904431925)*qZ^(39/2) - 
          ((43437528418400584928*I)/93556956034617075)*qZ^(41/2) - 
          ((95685082392403535296*I)/168767621178543387)*qZ^(43/2) - 
          ((1633855119825831597664*I)/4415431949438635125)*qZ^(45/2) - 
          ((42263638545277154676992*I)/72249549454147740675)*qZ^(47/2) - 
          ((293670778552173604875824*I)/527267988569631384075)*qZ^(49/2) - 
          ((720147624637143529105184*I)/1646367392880685750275)*qZ^(51/2) - 
          ((4035285630172400188781408*I)/6975333343290869189325)*qZ^(53/2) - 
          ((726214230801471559519616*I)/1034079067064684111625)*qZ^(55/2) - 
          ((825599226595915311970624*I)/1710930820052477348325)*qZ^(57/2) - 
          ((17219049006096113092453568*I)/24112348925516897366475)*
           qZ^(59/2)) + 3*(((-256*I)/3)*qZ^(3/2) + ((2816*I)/15)*qZ^(5/2) - 
          ((118528*I)/105)*qZ^(7/2) + ((4551424*I)/945)*qZ^(9/2) - 
          ((85484288*I)/3465)*qZ^(11/2) + ((5734824448*I)/45045)*qZ^(13/2) - 
          ((457996013824*I)/675675)*qZ^(15/2) + ((561705495040*I)/153153)*
           qZ^(17/2) - ((8874942217984*I)/440895)*qZ^(19/2) + 
          ((6826222518850816*I)/61108047)*qZ^(21/2) - 
          ((41870128463633408*I)/66927861)*qZ^(23/2) + 
          ((2684925731469304832*I)/760543875)*qZ^(25/2) - 
          ((905770283791804606976*I)/45176306175)*qZ^(27/2) + 
          ((1282091494862680670464*I)/11197545975)*qZ^(29/2) - 
          ((2964718243971896530395392*I)/4512611027925)*qZ^(31/2) + 
          ((563726141418715286497548032*I)/148916163921525)*qZ^(33/2) - 
          ((3457731209039956349951514112*I)/157941385977375)*qZ^(35/2) + 
          ((1490527199742909563452416*I)/11734247525)*qZ^(37/2) - 
          ((4813257145484548280614935200768*I)/6511697713295775)*qZ^(39/2) + 
          ((29523111001366424768410826802688*I)/6845630929362225)*qZ^(41/2) - 
          ((1924949730042465507629590709504*I)/76318934395275)*qZ^(43/2) + 
          ((1958215762337778335665909320446810368*I)/13246295848315905375)*
           qZ^(45/2) - ((20531833375144963227089112221467136*I)/
            23649607022634285)*qZ^(47/2) + 
          ((88785062197897993874579301026292125696*I)/17382461161636199475)*
           qZ^(49/2) - ((148670775043624763353851283714766306891776*I)/
            4939102178642057250825)*qZ^(51/2) + 
          ((911903033975961301617854052064816329649408*I)/
            5132792460157432044975)*qZ^(53/2) - 
          ((26949759894834993335701837131576984588542464*I)/
            25663962300787160224875)*qZ^(55/2) + 
          ((606107120165204003892806679492542470387965184*I)/
            97523056742991208854525)*qZ^(57/2) - 
          ((15257251977824170785238668378287255516625664*I)/
            414274630847179877775)*qZ^(59/2)) - 6*Pi*Log[2] - 
        3*Pi*Log[1 - xZ/4] - 2*Pi*Log[xZ] - 2*((16*I)*Sqrt[qZ] + 
          ((304*I)/9)*qZ^(3/2) + ((736*I)/25)*qZ^(5/2) + 
          ((29312*I)/245)*qZ^(7/2) + ((172208*I)/2835)*qZ^(9/2) + 
          ((1792832*I)/12705)*qZ^(11/2) + ((4032224*I)/27885)*qZ^(13/2) + 
          ((31262624*I)/225225)*qZ^(15/2) + ((694081504*I)/4339335)*
           qZ^(17/2) + ((238839104*I)/877591)*qZ^(19/2) + 
          ((3543223168*I)/20369349)*qZ^(21/2) + ((744761563264*I)/2565568005)*
           qZ^(23/2) + ((4048151260432*I)/13943304375)*qZ^(25/2) + 
          ((31436173928048*I)/135528918525)*qZ^(27/2) + 
          ((418581994702304*I)/1407158277525)*qZ^(29/2) + 
          ((19315461994304768*I)/46630313955225)*qZ^(31/2) + 
          ((1917766729476032*I)/7091245901025)*qZ^(33/2) + 
          ((2055902991618304*I)/4786102605375)*qZ^(35/2) + 
          ((301281376437065312*I)/686418277469925)*qZ^(37/2) + 
          ((717866469698420384*I)/2170565904431925)*qZ^(39/2) + 
          ((43437528418400584928*I)/93556956034617075)*qZ^(41/2) + 
          ((95685082392403535296*I)/168767621178543387)*qZ^(43/2) + 
          ((1633855119825831597664*I)/4415431949438635125)*qZ^(45/2) + 
          ((42263638545277154676992*I)/72249549454147740675)*qZ^(47/2) + 
          ((293670778552173604875824*I)/527267988569631384075)*qZ^(49/2) + 
          ((720147624637143529105184*I)/1646367392880685750275)*qZ^(51/2) + 
          ((4035285630172400188781408*I)/6975333343290869189325)*qZ^(53/2) + 
          ((726214230801471559519616*I)/1034079067064684111625)*qZ^(55/2) + 
          ((825599226595915311970624*I)/1710930820052477348325)*qZ^(57/2) + 
          ((17219049006096113092453568*I)/24112348925516897366475)*
           qZ^(59/2) + ((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
            ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
            ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
            ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
            ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
            ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
            ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
            ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
            ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
            ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
            ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
            ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
            ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
            ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
            ((480*I)/59)*qZ^(59/2))*Log[xZ])) - 
      (Pi + (8*I)*Sqrt[qZ] + ((8*I)/3)*qZ^(3/2) + ((48*I)/5)*qZ^(5/2) + 
        ((64*I)/7)*qZ^(7/2) + ((8*I)/9)*qZ^(9/2) + ((96*I)/11)*qZ^(11/2) + 
        ((112*I)/13)*qZ^(13/2) + ((16*I)/5)*qZ^(15/2) + 
        ((144*I)/17)*qZ^(17/2) + ((160*I)/19)*qZ^(19/2) + 
        ((64*I)/21)*qZ^(21/2) + ((192*I)/23)*qZ^(23/2) + 
        ((248*I)/25)*qZ^(25/2) + ((8*I)/27)*qZ^(27/2) + 
        ((240*I)/29)*qZ^(29/2) + ((256*I)/31)*qZ^(31/2) + 
        ((32*I)/11)*qZ^(33/2) + ((384*I)/35)*qZ^(35/2) + 
        ((304*I)/37)*qZ^(37/2) + ((112*I)/39)*qZ^(39/2) + 
        ((336*I)/41)*qZ^(41/2) + ((352*I)/43)*qZ^(43/2) + 
        ((16*I)/15)*qZ^(45/2) + ((384*I)/47)*qZ^(47/2) + 
        ((456*I)/49)*qZ^(49/2) + ((48*I)/17)*qZ^(51/2) + 
        ((432*I)/53)*qZ^(53/2) + ((576*I)/55)*qZ^(55/2) + 
        ((160*I)/57)*qZ^(57/2) + ((480*I)/59)*qZ^(59/2))*
       (34*Mt^2*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
          ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2))) + 
        ((Mz^2*(-66*Mt^2 + 5*Mz^2))/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
          ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(38*Mt^2 + 5*Mz^2))/
           (4*Mw^2*(1 - Mw^2/Mz^2)))/2 + 
        8*Mt^2*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) - 
          ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2)))*
         Log[\[Mu]^2/Mt^2])))/(32*CA*Mt^4*Pi^2) - 
   (alpha*alphaS*(-1 + CA^2)*im*Mz*((-76*Mt^4 + 42*Mt^2*Mz^2 - 5*Mz^4)*
       ((32*I)*Sqrt[qZ] + ((1376*I)/9)*qZ^(3/2) - ((9664*I)/75)*qZ^(5/2) + 
        ((1005568*I)/735)*qZ^(7/2) - ((1901408*I)/405)*qZ^(9/2) + 
        ((190216832*I)/7623)*qZ^(11/2) - ((74383364416*I)/585585)*qZ^(13/2) + 
        ((458183589568*I)/675675)*qZ^(15/2) - ((3672369429952*I)/1001385)*
         qZ^(17/2) + ((1854913079770496*I)/92147055)*qZ^(19/2) - 
        ((6826201259511808*I)/61108047)*qZ^(21/2) + 
        ((437733567444292864*I)/699700365)*qZ^(23/2) - 
        ((147670890941904203168*I)/41829913125)*qZ^(25/2) + 
        ((2717310914247761677024*I)/135528918525)*qZ^(27/2) - 
        ((483348491051738644551104*I)/4221474832575)*qZ^(29/2) + 
        ((1413942548908024067816704*I)/2152168336395)*qZ^(31/2) - 
        ((33160361255186416697620864*I)/8759774348325)*qZ^(33/2) + 
        ((7013653568307598270584832*I)/320367922875)*qZ^(35/2) - 
        ((87191369602758417980401848128*I)/686418277469925)*qZ^(37/2) + 
        ((4813257145488855479433125723072*I)/6511697713295775)*qZ^(39/2) - 
        ((34584215744450365438123814154304*I)/8019167660110035)*qZ^(41/2) + 
        ((319254837677287299668234109292242304*I)/12657571588390754025)*
         qZ^(43/2) - ((9369453408314681973852585480656576*I)/
          63379405972803375)*qZ^(45/2) + 
        ((20908250320355982395344776130297151488*I)/24083183151382580225)*
         qZ^(47/2) - ((8079440660008715680562045080350954183392*I)/
          1581803965708894152225)*qZ^(49/2) + 
        ((4247736429817850504992486615360785186368*I)/141117205104058778595)*
         qZ^(51/2) - ((175748584729912540621796311294502002714432*I)/
          989229092321250539577)*qZ^(53/2) + 
        ((59289471768636985417846635692990060394335488*I)/
          56460717061731752494725)*qZ^(55/2) - 
        ((606107120165204003798688367660608124823314048*I)/
          97523056742991208854525)*qZ^(57/2) + 
        ((658030020551578661822077159114185482779564450432*I)/
          17867250553808020948557975)*qZ^(59/2) + Pi*Log[4] + 
        Pi*Log[1 - xZ/4] + Pi*Log[xZ] + ((-8*I)*Sqrt[qZ] - 
          ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
          ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
           qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
          ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
          ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
          ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
          ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
          ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
          ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
          ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
          ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
          ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
          ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
          ((480*I)/59)*qZ^(59/2))*Log[xZ]) + 
      (-Pi - (8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - 
        ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
        ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
        ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
        ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
        ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
        ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
        ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
        ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
        ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
        ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
        ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
        ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
        ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2))*
       (64*Mt^4 - 32*Mt^2*Mz^2 + 2*Mz^4 + 4*(-76*Mt^4 + 42*Mt^2*Mz^2 - 
          5*Mz^4) + 2*(-76*Mt^4 + 42*Mt^2*Mz^2 - 5*Mz^4)*Log[\[Mu]^2/Mt^2])))/
    (512*CA*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Sqrt[4*Mt^2 - Mz^2]*Pi^2) - 
   (alpha*alphaS*(-1 + CA^2)*im*Mz*(Mz^2/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
      ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2)/(4*Mw^2*(1 - Mw^2/Mz^2)))*
     ((-28*Mt^4 + 6*Mt^2*Mz^2 + Mz^4)*((32*I)*Sqrt[qZ] + 
        ((1376*I)/9)*qZ^(3/2) - ((9664*I)/75)*qZ^(5/2) + 
        ((1005568*I)/735)*qZ^(7/2) - ((1901408*I)/405)*qZ^(9/2) + 
        ((190216832*I)/7623)*qZ^(11/2) - ((74383364416*I)/585585)*qZ^(13/2) + 
        ((458183589568*I)/675675)*qZ^(15/2) - ((3672369429952*I)/1001385)*
         qZ^(17/2) + ((1854913079770496*I)/92147055)*qZ^(19/2) - 
        ((6826201259511808*I)/61108047)*qZ^(21/2) + 
        ((437733567444292864*I)/699700365)*qZ^(23/2) - 
        ((147670890941904203168*I)/41829913125)*qZ^(25/2) + 
        ((2717310914247761677024*I)/135528918525)*qZ^(27/2) - 
        ((483348491051738644551104*I)/4221474832575)*qZ^(29/2) + 
        ((1413942548908024067816704*I)/2152168336395)*qZ^(31/2) - 
        ((33160361255186416697620864*I)/8759774348325)*qZ^(33/2) + 
        ((7013653568307598270584832*I)/320367922875)*qZ^(35/2) - 
        ((87191369602758417980401848128*I)/686418277469925)*qZ^(37/2) + 
        ((4813257145488855479433125723072*I)/6511697713295775)*qZ^(39/2) - 
        ((34584215744450365438123814154304*I)/8019167660110035)*qZ^(41/2) + 
        ((319254837677287299668234109292242304*I)/12657571588390754025)*
         qZ^(43/2) - ((9369453408314681973852585480656576*I)/
          63379405972803375)*qZ^(45/2) + 
        ((20908250320355982395344776130297151488*I)/24083183151382580225)*
         qZ^(47/2) - ((8079440660008715680562045080350954183392*I)/
          1581803965708894152225)*qZ^(49/2) + 
        ((4247736429817850504992486615360785186368*I)/141117205104058778595)*
         qZ^(51/2) - ((175748584729912540621796311294502002714432*I)/
          989229092321250539577)*qZ^(53/2) + 
        ((59289471768636985417846635692990060394335488*I)/
          56460717061731752494725)*qZ^(55/2) - 
        ((606107120165204003798688367660608124823314048*I)/
          97523056742991208854525)*qZ^(57/2) + 
        ((658030020551578661822077159114185482779564450432*I)/
          17867250553808020948557975)*qZ^(59/2) + Pi*Log[4] + 
        Pi*Log[1 - xZ/4] + Pi*Log[xZ] + ((-8*I)*Sqrt[qZ] - 
          ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - 
          ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*
           qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
          ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
          ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
          ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
          ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
          ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
          ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
          ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
          ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
          ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
          ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
          ((480*I)/59)*qZ^(59/2))*Log[xZ]) + 
      (-Pi - (8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - 
        ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
        ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
        ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
        ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
        ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
        ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
        ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
        ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
        ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
        ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
        ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
        ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
        ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2))*
       (76*Mt^4 - 34*Mt^2*Mz^2 + Mz^4 + 4*(-28*Mt^4 + 6*Mt^2*Mz^2 + Mz^4) + 
        2*(-28*Mt^4 + 6*Mt^2*Mz^2 + Mz^4)*Log[\[Mu]^2/Mt^2])))/
    (64*CA*Mt^4*Sqrt[4*Mt^2 - Mz^2]*Pi^2) - 
   (alpha*alphaS*(-1 + CA^2)*im*
     ((-1/16*(Mz^2*(-600*Mt^4 + 366*Mt^2*Mz^2 - 76*Mz^4))/
          (Mw^2*(1 - Mw^2/Mz^2)) - ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*
          (-600*Mt^4 + 486*Mt^2*Mz^2 - 76*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)))/
       2 - (183*((Mz^2*(-24*Mt^4 + 16*Mt^2*Mz^2 - 6*Mz^4))/
          (16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*
           (-24*Mt^4 + 32*Mt^2*Mz^2 - 6*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2))))/8 - 
      (17*(((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(196*Mt^4 - 204*Mt^2*Mz^2 + 
            31*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) + 
         (Mz^2*(196*Mt^4 - 100*Mt^2*Mz^2 + 31*Mz^4))/
          (16*Mw^2*(1 - Mw^2/Mz^2))))/4 - 
      (((Mz^2*(-24*Mt^4 + 16*Mt^2*Mz^2 - 6*Mz^4))/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
         ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(-24*Mt^4 + 32*Mt^2*Mz^2 - 
            6*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)))*Log[xZ]^2)/4 - 
      2*((17*((Mz^2*(-24*Mt^4 + 16*Mt^2*Mz^2 - 6*Mz^4))/
            (16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*
             (-24*Mt^4 + 32*Mt^2*Mz^2 - 6*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2))))/
         4 + (((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(196*Mt^4 - 
             204*Mt^2*Mz^2 + 31*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) + 
          (Mz^2*(196*Mt^4 - 100*Mt^2*Mz^2 + 31*Mz^4))/
           (16*Mw^2*(1 - Mw^2/Mz^2)))/2)*Log[\[Mu]^2/Mt^2] - 
      ((Mz^2*(-24*Mt^4 + 16*Mt^2*Mz^2 - 6*Mz^4))/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
        ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(-24*Mt^4 + 32*Mt^2*Mz^2 - 
           6*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)))*Log[\[Mu]^2/Mt^2]^2 + 
      Log[xZ]*((17*((Mz^2*(-24*Mt^4 + 16*Mt^2*Mz^2 - 6*Mz^4))/
            (16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*
             (-24*Mt^4 + 32*Mt^2*Mz^2 - 6*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2))))/
         4 + (((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(196*Mt^4 - 
             204*Mt^2*Mz^2 + 31*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) + 
          (Mz^2*(196*Mt^4 - 100*Mt^2*Mz^2 + 31*Mz^4))/
           (16*Mw^2*(1 - Mw^2/Mz^2)))/2 + 
        ((Mz^2*(-24*Mt^4 + 16*Mt^2*Mz^2 - 6*Mz^4))/(16*Mw^2*
            (1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*
            (-24*Mt^4 + 32*Mt^2*Mz^2 - 6*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)))*
         Log[\[Mu]^2/Mt^2])))/(64*CA*Mt^4*Pi^2) - 
   (Sqrt[alpha]*alphaS*(-1 + CA^2)*im*Mz^2*
     (-(((-3*Sqrt[alpha]*Mw^2*Mz^2)/Sqrt[Pi] + 
         (Sqrt[alpha]*Mw^2*(-3*mh^4 + 8*CA*Mt^4 - 12*Mw^4 - 
            mh^2*(2*Mw^2 + Mz^2)))/(2*Mz^2*Sqrt[Pi]))*
        (-4 - 2*Log[\[Mu]^2/Mt^2] - Log[\[Mu]^2/Mt^2]^2/2)) - 
      (Sqrt[alpha]*Mw^2*Mz^2*Log[\[Mu]^2/Mz^2]*(-4 + 3*Log[\[Mu]^2/Mz^2]))/
       (2*Sqrt[Pi]) + (Sqrt[alpha]*Mw^2*((-3*mh^4*Log[\[Mu]^2/mh^2]^2)/2 + 
         4*CA*Mt^4*Log[\[Mu]^2/Mt^2]^2 - 2*Mw^4*Log[\[Mu]^2/Mw^2]*
          (-4 + 3*Log[\[Mu]^2/Mw^2]) - mh^2*(Mw^2*Log[\[Mu]^2/Mw^2]^2 + 
           (Mz^2*Log[\[Mu]^2/Mz^2]^2)/2)))/(2*Mz^2*Sqrt[Pi]) - 
      (-2 - Log[\[Mu]^2/Mt^2])*((Sqrt[alpha]*Mw^2*Mz^2*
          (2 - 3*Log[\[Mu]^2/Mz^2]))/Sqrt[Pi] + 
        (Sqrt[alpha]*Mw^2*(-3*mh^4*Log[\[Mu]^2/mh^2] + 
           8*CA*Mt^4*Log[\[Mu]^2/Mt^2] + 4*Mw^4*(2 - 3*Log[\[Mu]^2/Mw^2]) - 
           mh^2*(2*Mw^2*Log[\[Mu]^2/Mw^2] + Mz^2*Log[\[Mu]^2/Mz^2])))/
         (2*Mz^2*Sqrt[Pi]))))/(64*CA*mh^2*Mw^4*(1 - Mw^2/Mz^2)*Pi^(3/2)) + 
   (alpha*alphaS*(-1 + CA^2)*im*(933 + 40*Pi^2 + 8*Pi^2*Log[4096] + 
      732*Log[\[Mu]^2/Mt^2] + 312*Log[\[Mu]^2/Mt^2]^2 - 144*Zeta[3]))/
    (864*CA*Pi^2) - (alpha*alphaS*(-1 + CA^2)*im*Mz^2*(3*Mt^2 - Mz^2)*
     (2*Pi^2 - 6*Pi*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
        ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
        ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
        ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
        ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
        ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
        ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
        ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
        ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
        ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
        ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
        ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
        ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
        ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
        ((480*I)/59)*qZ^(59/2)) + 3*Pi*((-16*I)*Sqrt[qZ] - 
        ((304*I)/9)*qZ^(3/2) - ((736*I)/25)*qZ^(5/2) - 
        ((29312*I)/245)*qZ^(7/2) - ((172208*I)/2835)*qZ^(9/2) - 
        ((1792832*I)/12705)*qZ^(11/2) - ((4032224*I)/27885)*qZ^(13/2) - 
        ((31262624*I)/225225)*qZ^(15/2) - ((694081504*I)/4339335)*qZ^(17/2) - 
        ((238839104*I)/877591)*qZ^(19/2) - ((3543223168*I)/20369349)*
         qZ^(21/2) - ((744761563264*I)/2565568005)*qZ^(23/2) - 
        ((4048151260432*I)/13943304375)*qZ^(25/2) - 
        ((31436173928048*I)/135528918525)*qZ^(27/2) - 
        ((418581994702304*I)/1407158277525)*qZ^(29/2) - 
        ((19315461994304768*I)/46630313955225)*qZ^(31/2) - 
        ((1917766729476032*I)/7091245901025)*qZ^(33/2) - 
        ((2055902991618304*I)/4786102605375)*qZ^(35/2) - 
        ((301281376437065312*I)/686418277469925)*qZ^(37/2) - 
        ((717866469698420384*I)/2170565904431925)*qZ^(39/2) - 
        ((43437528418400584928*I)/93556956034617075)*qZ^(41/2) - 
        ((95685082392403535296*I)/168767621178543387)*qZ^(43/2) - 
        ((1633855119825831597664*I)/4415431949438635125)*qZ^(45/2) - 
        ((42263638545277154676992*I)/72249549454147740675)*qZ^(47/2) - 
        ((293670778552173604875824*I)/527267988569631384075)*qZ^(49/2) - 
        ((720147624637143529105184*I)/1646367392880685750275)*qZ^(51/2) - 
        ((4035285630172400188781408*I)/6975333343290869189325)*qZ^(53/2) - 
        ((726214230801471559519616*I)/1034079067064684111625)*qZ^(55/2) - 
        ((825599226595915311970624*I)/1710930820052477348325)*qZ^(57/2) - 
        ((17219049006096113092453568*I)/24112348925516897366475)*qZ^(59/2)) + 
      3*Pi*(((-128*I)/3)*qZ^(3/2) + ((128*I)/5)*qZ^(5/2) - 
        ((5504*I)/21)*qZ^(7/2) + ((14464*I)/27)*qZ^(9/2) - 
        ((140928*I)/55)*qZ^(11/2) + ((680192*I)/65)*qZ^(13/2) - 
        ((76285568*I)/1575)*qZ^(15/2) + ((135866112*I)/595)*qZ^(17/2) - 
        ((6666623104*I)/5985)*qZ^(19/2) + ((7352336512*I)/1323)*qZ^(21/2) - 
        ((751125853696*I)/26565)*qZ^(23/2) + ((12662378100224*I)/86625)*
         qZ^(25/2) - ((133080856132352*I)/173745)*qZ^(27/2) + 
        ((1767893479078528*I)/435435)*qZ^(29/2) - 
        ((30352080724945792*I)/1396395)*qZ^(31/2) + 
        ((19387068540872576*I)/165165)*qZ^(33/2) - 
        ((1902145677127641856*I)/2977975)*qZ^(35/2) + 
        ((11016548845947897344*I)/3148145)*qZ^(37/2) - 
        ((521168367031364603392*I)/27020565)*qZ^(39/2) + 
        ((21254260503781256453888*I)/198843645)*qZ^(41/2) - 
        ((41379936420205680355712*I)/69514445)*qZ^(43/2) + 
        ((198197196749631909120896*I)/59520825)*qZ^(45/2) - 
        ((19610504716149198164190464*I)/1048536489)*qZ^(47/2) + 
        ((31434474158894750325508096*I)/298133199)*qZ^(49/2) - 
        ((5655152588607691237405576192*I)/9481446975)*qZ^(51/2) + 
        ((100049021528852939144331119744*I)/29559805275)*qZ^(53/2) - 
        ((5318007768009300405200108057344*I)/276077426625)*qZ^(55/2) + 
        ((31451528716649710193295121125248*I)/286116605775)*qZ^(57/2) - 
        ((257199576264805162629229243901056*I)/408977036325)*qZ^(59/2)) + 
      6*Pi*(((-256*I)/3)*qZ^(3/2) + ((2816*I)/15)*qZ^(5/2) - 
        ((118528*I)/105)*qZ^(7/2) + ((4551424*I)/945)*qZ^(9/2) - 
        ((85484288*I)/3465)*qZ^(11/2) + ((5734824448*I)/45045)*qZ^(13/2) - 
        ((457996013824*I)/675675)*qZ^(15/2) + ((561705495040*I)/153153)*
         qZ^(17/2) - ((8874942217984*I)/440895)*qZ^(19/2) + 
        ((6826222518850816*I)/61108047)*qZ^(21/2) - 
        ((41870128463633408*I)/66927861)*qZ^(23/2) + 
        ((2684925731469304832*I)/760543875)*qZ^(25/2) - 
        ((905770283791804606976*I)/45176306175)*qZ^(27/2) + 
        ((1282091494862680670464*I)/11197545975)*qZ^(29/2) - 
        ((2964718243971896530395392*I)/4512611027925)*qZ^(31/2) + 
        ((563726141418715286497548032*I)/148916163921525)*qZ^(33/2) - 
        ((3457731209039956349951514112*I)/157941385977375)*qZ^(35/2) + 
        ((1490527199742909563452416*I)/11734247525)*qZ^(37/2) - 
        ((4813257145484548280614935200768*I)/6511697713295775)*qZ^(39/2) + 
        ((29523111001366424768410826802688*I)/6845630929362225)*qZ^(41/2) - 
        ((1924949730042465507629590709504*I)/76318934395275)*qZ^(43/2) + 
        ((1958215762337778335665909320446810368*I)/13246295848315905375)*
         qZ^(45/2) - ((20531833375144963227089112221467136*I)/
          23649607022634285)*qZ^(47/2) + 
        ((88785062197897993874579301026292125696*I)/17382461161636199475)*
         qZ^(49/2) - ((148670775043624763353851283714766306891776*I)/
          4939102178642057250825)*qZ^(51/2) + 
        ((911903033975961301617854052064816329649408*I)/
          5132792460157432044975)*qZ^(53/2) - 
        ((26949759894834993335701837131576984588542464*I)/
          25663962300787160224875)*qZ^(55/2) + 
        ((606107120165204003892806679492542470387965184*I)/
          97523056742991208854525)*qZ^(57/2) - 
        ((15257251977824170785238668378287255516625664*I)/
          414274630847179877775)*qZ^(59/2)) - 
      6*(-256*qZ^2 + (5120*qZ^3)/9 - (177664*qZ^4)/45 + 
        (26174464*qZ^5)/1575 - (139318016*qZ^6)/1575 + (167091622912*qZ^7)/
         363825 - (1063336324096*qZ^8)/429975 + (573557123826688*qZ^9)/
         42567525 - (89726516980724224*qZ^10)/1206079875 + 
        (20912711991000083456*qZ^11)/50414138775 - 
        (352751967793741823488*qZ^12)/151242416325 + 
        (199057945262738809919488*qZ^13)/15073827493725 - 
        (176361414959302542344192*qZ^14)/2344817610135 + 
        (8850675596519924741235712*qZ^15)/20555219309625 - 
        (235294813079973450842318848*qZ^16)/95030651590875 + 
        (5488120839173559604375851948032*qZ^17)/383955509310998625 - 
        (26011953033908242945251494011648*qZ^18)/314145416708998875 + 
        (31590842373303600168626398310339584*qZ^19)/65656392092180764875 - 
        (34054898909619531487953602196839676928*qZ^20)/
         12146432537053441501875 + (12854325271370862572431039669028228096*
          qZ^21)/784846410086530066275 - 
        (105060522933887345060272601090459476204544*qZ^22)/
         1095608214842220423469125 + 
        (9122519120253316978137853074674734870528*qZ^23)/
         16214837627818271587145 - 
        (195457331136254286485503912719881612531454976*qZ^24)/
         59103083153397599935143525 + 
        (2253890789635974359514625942002291316161779494912*qZ^25)/
         115743537842070299872989403125 - 
        (34561766573094517226181255186420478714907193449984*qZ^26)/
         300933198389382779669772448125 + 
        (3562886783226848565820902798343679431145972738048*qZ^27)/
         5252227767623358145496998125 - 
        (103373488312098800389147185863638248327532095777456128*qZ^28)/
         25764511523644848751727441135625 + 
        (17753756464315046409218779445090883145768295652775322624*qZ^29)/
         747170834185700613800095792933125 - 
        (1578997038948410772379864482048623035315330841411537259008*qZ^30)/
         11207562512785509207001436893996875) - 
      3*((-512*qZ^2)/3 + (2048*qZ^3)/15 - (152576*qZ^4)/105 + 
        (624640*qZ^5)/189 - (524135936*qZ^6)/31185 + (69597184*qZ^7)/1001 - 
        (20272904192*qZ^8)/61425 + (54364336715776*qZ^9)/34459425 - 
        (218168701438976*qZ^10)/27979875 + (60027334606211072*qZ^11)/
         1527701175 - (21251379135353326592*qZ^12)/105411381075 + 
        (20488313605663166464*qZ^13)/19520626125 - 
        (3602195145106826493952*qZ^14)/651070294875 + 
        (1843227668323648071907328*qZ^15)/62528114683125 - 
        (75112754940274627078131712*qZ^16)/473824157932125 + 
        (1919782780482855836564467712*qZ^17)/2233742458822875 - 
        (660440649050193150695133920768*qZ^18)/140725774905841125 + 
        (994759972537281182664953387008*qZ^19)/38569286455674975 - 
        (5360747848585615435536438463870976*qZ^20)/37605054294283100625 + 
        (189948872002695794525013274954778624*qZ^21)/239836679610205552875 - 
        (71642342969799556722859652876498757632*qZ^22)/
         16206107065089603787125 + (328575142161416164608604540164439138304*
          qZ^23)/13259542144164221280375 - 
        (260708306462948804243735523178119855294464*qZ^24)/
         1869595442327155200532875 + 
        (127237598495068644364485740665748385734656*qZ^25)/
         161569976497408474120125 - 
        (4301726410519715943975756753036267055550508032*qZ^26)/
         964088049760036365074785875 + 
        (897024018775133945740858810020805188533535870976*qZ^27)/
         35374615364272103549282527875 - 
        (441795812654776073708961147480852274434381873152*qZ^28)/
         3057065525307465738826885125 + 
        (4111163215080287413519902518104823240339791464448*qZ^29)/
         4978649569786444203232355775 - 
        (104200204060041557263181629626455227119822304911379456*qZ^30)/
         22030524346305015599303174304375) - 
      3*(-32*qZ - (320*qZ^2)/3 - (18016*qZ^3)/135 - (53888*qZ^4)/105 - 
        (3528256*qZ^5)/7875 - (152618944*qZ^6)/155925 - 
        (13099841536*qZ^7)/11036025 - (2193543424*qZ^8)/1576575 - 
        (4164996655328*qZ^9)/2170943775 - (549010705024*qZ^10)/218243025 - 
        (24965922632576*qZ^11)/9729044325 - (4343662799157376*qZ^12)/
         1159525191825 - (38241314886927808*qZ^13)/9331417019925 - 
        (264092644354048*qZ^14)/61169155047 - (182601883911145624384*qZ^15)/
         32785574798851875 - (19931993099273987584*qZ^16)/3226516884966375 - 
        (40841167857979956344896*qZ^17)/6527243658286976625 - 
        (257984760731576412228544*qZ^18)/31100396254190888625 - 
        (131927976918444283521633664*qZ^19)/15385481213601025902375 - 
        (5101356319177027739271424*qZ^20)/578401549383497214375 - 
        (7758796037366435821929691136*qZ^21)/697205227626867542207625 - 
        (36269711543037793110648491264*qZ^22)/3140743549214365213944825 - 
        (117670205408410965795937051904*qZ^23)/10069414166875146655617045 - 
        (568628693188052960740900153088*qZ^24)/38262326559362082602641125 - 
        (2824627564003762920111041434495136*qZ^25)/
         192905896403450499788315671875 - (7456470082377148572560945958016*
          qZ^26)/494143182905390442807508125 - 
        (140514681696556018212270575026338464*qZ^27)/
         7644415507015504574688361655625 - 
        (23534933086022381564814270406848512*qZ^28)/
         1279089224578113058596397786875 - 
        (135134188988380328888798156855182836032*qZ^29)/
         7222651397128439266734259331686875 - 
        (2622100911641063515874420537488725632*qZ^30)/
         114382665326819761842775432753125) - 
      3*(-64*qZ - (896*qZ^2)/9 - (143296*qZ^3)/675 - (1763072*qZ^4)/3675 - 
        (255304576*qZ^5)/496125 - (33161158784*qZ^6)/36018675 - 
        (6130646663168*qZ^7)/4734454725 - (2696448024064*qZ^8)/2029052025 - 
        (2202281749690688*qZ^9)/1055512863405 - (17486381647493888*qZ^10)/
         7200305058375 - (6144008261499689216*qZ^11)/2328578655878475 - 
        (410135225795000129792*qZ^12)/111983464450883025 - 
        (2404382902029840798848*qZ^13)/577692475341856875 - 
        (108990273299008678866944*qZ^14)/25196279501448680625 - 
        (1806622092356276597425323136*qZ^15)/317851065910775106084375 - 
        (42109493063070495220878580736*qZ^16)/6787886096450108376601875 - 
        (2160554583706659680833431026816*qZ^17)/346182190918955527206695625 - 
        (1515353055460748097754005842816*qZ^18)/183272924604152926168250625 - 
        (1514119069959971067918781438319872*qZ^19)/
         176559705254763768983791370625 - (1231783522544784959585561994999296*
          qZ^20)/139389240990602975513519503125 - 
        (3705500281752423670502353487455944704*qZ^21)/
         328038639747285042573516798654375 - 
        (243938105885786783975478777956755326464*qZ^22)/
         21180882202603271367945264024861375 - 
        (1805824541247836181698257454936844310016*qZ^23)/
         153302189368492208851911526333786875 - 
        (8431548627275850894281472815460790639124992*qZ^24)/
         574223344186303142817436082834003176875 - 
        (1149836871317963722453054012266908158547154752*qZ^25)/
         78158177403135705550151022385739321296875 - 
        (1827075164527399028264208261764682032336238848*qZ^26)/
         121926756748891700658235594921753341223125 - 
        (528834906297249564240603489182667184579168951744*qZ^27)/
         28453203114172902316992499155847811256570675 - 
        (1921123363217702516341731159084789405741654016*qZ^28)/
         104368369594421553700008119060834789450625 - 
        (14386052514414600666383021885778267427581246931328*qZ^29)/
         764021194732420525178502292147765302259768125 - 
        (10488608596841442532571813627733705124439468088872192*qZ^30)/
         458544444631647560025235599821788106407974628125) + 
      6*(-32*qZ - (64*qZ^2)/3 - (3616*qZ^3)/45 - (3456*qZ^4)/35 - 
        (122176*qZ^5)/1575 - (1662784*qZ^6)/10395 - (14980096*qZ^7)/105105 - 
        (6328064*qZ^8)/45045 - (1648490656*qZ^9)/6891885 - 
        (717789056*qZ^10)/3464175 - (32513542016*qZ^11)/160044885 - 
        (11572211328*qZ^12)/37182145 - (677777491648*qZ^13)/2416839425 - 
        (8636935067648*qZ^14)/35137127025 - (857799016044224*qZ^15)/
         2183521465125 - (67764214661632*qZ^16)/214886239425 - 
        (22876402733088064*qZ^17)/76714387474725 - (19913316545581504*qZ^18)/
         40613499251325 - (57677907853964672*qZ^19)/151065026315775 - 
        (323118335787572992*qZ^20)/834833040166125 - 
        (2057876513021029376*qZ^21)/3686108961964275 - 
        (10416438316595437312*qZ^22)/23985062441395055 - 
        (413480526037956651776*qZ^23)/967189855591320075 - 
        (25864485296912485961984*qZ^24)/41505060324723170175 - 
        (395970407073240400187872*qZ^25)/807042839647394975625 - 
        (604371915725326970812288*qZ^26)/1258986829849936161975 - 
        (3940753349434385212440352*qZ^27)/5543415856970026608573 - 
        (11521821675098363686912*qZ^28)/20333643022694976975 - 
        (81151612273871460537571136*qZ^29)/148850981344565529304275 - 
        (109969477673546629223209856*qZ^30)/137652161431494768478875) - 
      3*Pi^2*Log[4] + 3*Pi*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
        ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
        ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
        ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
        ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
        ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
        ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
        ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
        ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
        ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
        ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
        ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
        ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
        ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
        ((480*I)/59)*qZ^(59/2))*Log[4] - 3*Pi^2*Log[1 - xZ/4] + 
      3*Pi*((16*I)*Sqrt[qZ] + ((304*I)/9)*qZ^(3/2) + ((736*I)/25)*qZ^(5/2) + 
        ((29312*I)/245)*qZ^(7/2) + ((172208*I)/2835)*qZ^(9/2) + 
        ((1792832*I)/12705)*qZ^(11/2) + ((4032224*I)/27885)*qZ^(13/2) + 
        ((31262624*I)/225225)*qZ^(15/2) + ((694081504*I)/4339335)*qZ^(17/2) + 
        ((238839104*I)/877591)*qZ^(19/2) + ((3543223168*I)/20369349)*
         qZ^(21/2) + ((744761563264*I)/2565568005)*qZ^(23/2) + 
        ((4048151260432*I)/13943304375)*qZ^(25/2) + 
        ((31436173928048*I)/135528918525)*qZ^(27/2) + 
        ((418581994702304*I)/1407158277525)*qZ^(29/2) + 
        ((19315461994304768*I)/46630313955225)*qZ^(31/2) + 
        ((1917766729476032*I)/7091245901025)*qZ^(33/2) + 
        ((2055902991618304*I)/4786102605375)*qZ^(35/2) + 
        ((301281376437065312*I)/686418277469925)*qZ^(37/2) + 
        ((717866469698420384*I)/2170565904431925)*qZ^(39/2) + 
        ((43437528418400584928*I)/93556956034617075)*qZ^(41/2) + 
        ((95685082392403535296*I)/168767621178543387)*qZ^(43/2) + 
        ((1633855119825831597664*I)/4415431949438635125)*qZ^(45/2) + 
        ((42263638545277154676992*I)/72249549454147740675)*qZ^(47/2) + 
        ((293670778552173604875824*I)/527267988569631384075)*qZ^(49/2) + 
        ((720147624637143529105184*I)/1646367392880685750275)*qZ^(51/2) + 
        ((4035285630172400188781408*I)/6975333343290869189325)*qZ^(53/2) + 
        ((726214230801471559519616*I)/1034079067064684111625)*qZ^(55/2) + 
        ((825599226595915311970624*I)/1710930820052477348325)*qZ^(57/2) + 
        ((17219049006096113092453568*I)/24112348925516897366475)*qZ^(59/2) + 
        ((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - 
          ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
          ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
          ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
          ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
          ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
          ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
          ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
          ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
          ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
          ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
          ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
          ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
          ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2))*Log[xZ]) + 
      6*(96*qZ + (1856*qZ^2)/9 + (77792*qZ^3)/225 + (1216384*qZ^4)/1225 + 
        (477584704*qZ^5)/496125 + (68416134848*qZ^6)/36018675 + 
        (11750478682112*qZ^7)/4734454725 + (5519538410752*qZ^8)/2029052025 + 
        (7045505205851936*qZ^9)/1759188105675 + (249195948804224896*qZ^10)/
         50402135408625 + (12119427082148326784*qZ^11)/2328578655878475 + 
        (13168780126178127488*qZ^12)/1777515308744175 + 
        (14315516913464189537344*qZ^13)/1733077426025570625 + 
        (1524411527028538395588608*qZ^14)/176373956510140764375 + 
        (510988436226118171179489088*qZ^15)/45407295130110729440625 + 
        (84042048712631705329339152896*qZ^16)/6787886096450108376601875 + 
        (4326627387012252925419289455296*qZ^17)/346182190918955527206695625 + 
        (433663294470012522616306152128*qZ^18)/26181846372021846595464375 + 
        (232929967089396482913685856420224*qZ^19)/
         13581515788827982229522413125 + (2461161600993255716479649047828736*
          qZ^20)/139389240990602975513519503125 + 
        (432709038750057858904012869171054592*qZ^21)/
         19296390573369708386677458744375 + 
        (488537665091328907901476360539331842304*qZ^22)/
         21180882202603271367945264024861375 + 
        (392982263421025444476300570865302821632*qZ^23)/
         16747297998238644664494536490245625 + 
        (16965265710479139282983163158788187020847872*qZ^24)/
         574223344186303142817436082834003176875 + 
        (2294269189672149050688123117491549363180266208*qZ^25)/
         78158177403135705550151022385739321296875 + 
        (3666912777168213860104360334472525527913279872*qZ^26)/
         121926756748891700658235594921753341223125 + 
        (8765360074298722654834289983021329952867063776224*qZ^27)/
         237110025951440852641604159632065093804755625 + 
        (72988047410604643617272794775163113586997415936*qZ^28)/
         1982999022294009520300154262155860999561875 + 
        (49879509295330227108088364712859898975424230848*qZ^29)/
         1328732512578122652484351812430896177843075 + 
        (21000252147559336704836260341621158960176751228362624*qZ^30)/
         458544444631647560025235599821788106407974628125 + 
        (-32*qZ - (64*qZ^2)/3 - (3616*qZ^3)/45 - (3456*qZ^4)/35 - 
          (122176*qZ^5)/1575 - (1662784*qZ^6)/10395 - (14980096*qZ^7)/
           105105 - (6328064*qZ^8)/45045 - (1648490656*qZ^9)/6891885 - 
          (717789056*qZ^10)/3464175 - (32513542016*qZ^11)/160044885 - 
          (11572211328*qZ^12)/37182145 - (677777491648*qZ^13)/2416839425 - 
          (8636935067648*qZ^14)/35137127025 - (857799016044224*qZ^15)/
           2183521465125 - (67764214661632*qZ^16)/214886239425 - 
          (22876402733088064*qZ^17)/76714387474725 - 
          (19913316545581504*qZ^18)/40613499251325 - 
          (57677907853964672*qZ^19)/151065026315775 - 
          (323118335787572992*qZ^20)/834833040166125 - 
          (2057876513021029376*qZ^21)/3686108961964275 - 
          (10416438316595437312*qZ^22)/23985062441395055 - 
          (413480526037956651776*qZ^23)/967189855591320075 - 
          (25864485296912485961984*qZ^24)/41505060324723170175 - 
          (395970407073240400187872*qZ^25)/807042839647394975625 - 
          (604371915725326970812288*qZ^26)/1258986829849936161975 - 
          (3940753349434385212440352*qZ^27)/5543415856970026608573 - 
          (11521821675098363686912*qZ^28)/20333643022694976975 - 
          (81151612273871460537571136*qZ^29)/148850981344565529304275 - 
          (109969477673546629223209856*qZ^30)/137652161431494768478875)*
         Log[xZ]) + 2*Pi^2*Log[\[Mu]^2/Mt^2] - 
      6*Pi*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - 
        ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
        ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
        ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
        ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
        ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
        ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
        ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
        ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
        ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
        ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
        ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
        ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
        ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2))*Log[\[Mu]^2/Mt^2] + 
      6*(-32*qZ - (64*qZ^2)/3 - (3616*qZ^3)/45 - (3456*qZ^4)/35 - 
        (122176*qZ^5)/1575 - (1662784*qZ^6)/10395 - (14980096*qZ^7)/105105 - 
        (6328064*qZ^8)/45045 - (1648490656*qZ^9)/6891885 - 
        (717789056*qZ^10)/3464175 - (32513542016*qZ^11)/160044885 - 
        (11572211328*qZ^12)/37182145 - (677777491648*qZ^13)/2416839425 - 
        (8636935067648*qZ^14)/35137127025 - (857799016044224*qZ^15)/
         2183521465125 - (67764214661632*qZ^16)/214886239425 - 
        (22876402733088064*qZ^17)/76714387474725 - (19913316545581504*qZ^18)/
         40613499251325 - (57677907853964672*qZ^19)/151065026315775 - 
        (323118335787572992*qZ^20)/834833040166125 - 
        (2057876513021029376*qZ^21)/3686108961964275 - 
        (10416438316595437312*qZ^22)/23985062441395055 - 
        (413480526037956651776*qZ^23)/967189855591320075 - 
        (25864485296912485961984*qZ^24)/41505060324723170175 - 
        (395970407073240400187872*qZ^25)/807042839647394975625 - 
        (604371915725326970812288*qZ^26)/1258986829849936161975 - 
        (3940753349434385212440352*qZ^27)/5543415856970026608573 - 
        (11521821675098363686912*qZ^28)/20333643022694976975 - 
        (81151612273871460537571136*qZ^29)/148850981344565529304275 - 
        (109969477673546629223209856*qZ^30)/137652161431494768478875)*
       Log[\[Mu]^2/Mt^2] + 21*Zeta[3]))/(384*CA*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*
     Pi^2) - (alpha*alphaS*(-1 + CA^2)*im*(-135*Mt^4 + 168*Mt^2*Mw^2 - 
      (126*I)*Mt^4*Pi + (276*I)*Mt^2*Mw^2*Pi - (150*I)*Mw^4*Pi + 
      34*Mt^4*Pi^2 - 48*Mt^2*Mw^2*Pi^2 + 6*Mw^4*Pi^2 + (8*I)*Mt^4*Pi^3 - 
      (16*I)*Mt^2*Mw^2*Pi^3 + (8*I)*Mw^4*Pi^3 + 126*Mt^4*Log[1 - xW] - 
      276*Mt^2*Mw^2*Log[1 - xW] + 150*Mw^4*Log[1 - xW] + 
      (72*I)*Mt^4*Pi*Log[1 - xW] - (144*I)*Mt^2*Mw^2*Pi*Log[1 - xW] + 
      (72*I)*Mw^4*Pi*Log[1 - xW] - 20*Mt^4*Pi^2*Log[1 - xW] + 
      40*Mt^2*Mw^2*Pi^2*Log[1 - xW] - 20*Mw^4*Pi^2*Log[1 - xW] - 
      36*Mt^4*Log[1 - xW]^2 + 72*Mt^2*Mw^2*Log[1 - xW]^2 - 
      36*Mw^4*Log[1 - xW]^2 + 222*Mt^2*Mw^2*Log[xW] - 150*Mw^4*Log[xW] + 
      (24*I)*Mw^4*Pi*Log[xW] - 30*Mt^2*Mw^2*Log[xW]^2 + 15*Mw^4*Log[xW]^2 - 
      96*Mt^4*Log[\[Mu]^2/Mt^2] + 60*Mt^2*Mw^2*Log[\[Mu]^2/Mt^2] - 
      (60*I)*Mt^4*Pi*Log[\[Mu]^2/Mt^2] + (120*I)*Mt^2*Mw^2*Pi*
       Log[\[Mu]^2/Mt^2] - (60*I)*Mw^4*Pi*Log[\[Mu]^2/Mt^2] + 
      60*Mt^4*Log[1 - xW]*Log[\[Mu]^2/Mt^2] - 120*Mt^2*Mw^2*Log[1 - xW]*
       Log[\[Mu]^2/Mt^2] + 60*Mw^4*Log[1 - xW]*Log[\[Mu]^2/Mt^2] + 
      120*Mt^2*Mw^2*Log[xW]*Log[\[Mu]^2/Mt^2] - 60*Mw^4*Log[xW]*
       Log[\[Mu]^2/Mt^2] - 24*Mt^4*Log[\[Mu]^2/Mt^2]^2 + 
      24*Mw^4*PolyLog[2, xW] + (24*I)*Mt^4*Pi*PolyLog[2, xW] - 
      (48*I)*Mt^2*Mw^2*Pi*PolyLog[2, xW] + (24*I)*Mw^4*Pi*PolyLog[2, xW] + 
      42*Mt^4*(Log[1 - xW]*Log[xW] + PolyLog[2, xW]) - 
      108*Mt^2*Mw^2*(Log[1 - xW]*Log[xW] + PolyLog[2, xW]) + 
      66*Mw^4*(Log[1 - xW]*Log[xW] + PolyLog[2, xW]) + 
      (24*I)*Mt^4*Pi*(Log[1 - xW]*Log[xW] + PolyLog[2, xW]) - 
      (48*I)*Mt^2*Mw^2*Pi*(Log[1 - xW]*Log[xW] + PolyLog[2, xW]) + 
      (24*I)*Mw^4*Pi*(Log[1 - xW]*Log[xW] + PolyLog[2, xW]) - 
      24*Mt^4*(-(Log[1 - xW]^2*Log[xW]) - 2*Log[1 - xW]*PolyLog[2, 1 - xW] - 
        Log[1 - xW]*PolyLog[2, xW] + 2*PolyLog[3, 1 - xW] - 2*Zeta[3]) + 
      48*Mt^2*Mw^2*(-(Log[1 - xW]^2*Log[xW]) - 2*Log[1 - xW]*
         PolyLog[2, 1 - xW] - Log[1 - xW]*PolyLog[2, xW] + 
        2*PolyLog[3, 1 - xW] - 2*Zeta[3]) - 
      24*Mw^4*(-(Log[1 - xW]^2*Log[xW]) - 2*Log[1 - xW]*PolyLog[2, 1 - xW] - 
        Log[1 - xW]*PolyLog[2, xW] + 2*PolyLog[3, 1 - xW] - 2*Zeta[3]) - 
      72*Mt^4*Zeta[3] + 144*Mt^2*Mw^2*Zeta[3] - 72*Mw^4*Zeta[3] + 
      24*Mt^4*((Log[1 - xW]^2*Log[xW])/2 + Log[1 - xW]*PolyLog[2, 1 - xW] - 
        PolyLog[3, 1 - xW] + Zeta[3]) - 48*Mt^2*Mw^2*
       ((Log[1 - xW]^2*Log[xW])/2 + Log[1 - xW]*PolyLog[2, 1 - xW] - 
        PolyLog[3, 1 - xW] + Zeta[3]) + 24*Mw^4*((Log[1 - xW]^2*Log[xW])/2 + 
        Log[1 - xW]*PolyLog[2, 1 - xW] - PolyLog[3, 1 - xW] + Zeta[3])))/
    (1536*CA*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*Pi^2) - 
   (alpha*alphaS*(-1 + CA^2)*im*(207*Mt^4*Mw^4 - 108*Mt^2*Mw^6 + 
      (24*I)*Mt^6*Mw^2*Pi - (48*I)*Mt^4*Mw^4*Pi + (24*I)*Mt^2*Mw^6*Pi - 
      16*Mt^4*Mw^4*Pi^2 + 64*Mt^2*Mw^6*Pi^2 - 48*Mw^8*Pi^2 + 
      (16*I)*Mt^4*Mw^4*Pi^3 - (32*I)*Mt^2*Mw^6*Pi^3 + (16*I)*Mw^8*Pi^3 - 
      24*Mt^6*Mw^2*Log[1 - xW] + 48*Mt^4*Mw^4*Log[1 - xW] - 
      24*Mt^2*Mw^6*Log[1 - xW] + (24*I)*Mt^8*Pi*Log[1 - xW] - 
      (144*I)*Mt^4*Mw^4*Pi*Log[1 - xW] + (192*I)*Mt^2*Mw^6*Pi*Log[1 - xW] - 
      (72*I)*Mw^8*Pi*Log[1 - xW] - 40*Mt^4*Mw^4*Pi^2*Log[1 - xW] + 
      80*Mt^2*Mw^6*Pi^2*Log[1 - xW] - 40*Mw^8*Pi^2*Log[1 - xW] - 
      12*Mt^8*Log[1 - xW]^2 + 72*Mt^4*Mw^4*Log[1 - xW]^2 - 
      96*Mt^2*Mw^6*Log[1 - xW]^2 + 36*Mw^8*Log[1 - xW]^2 - 
      12*Mt^2*Mw^6*Log[xW] - (48*I)*Mt^2*Mw^6*Pi*Log[xW] + 
      (48*I)*Mw^8*Pi*Log[xW] + 12*Mt^2*Mw^6*Log[xW]^2 - 6*Mw^8*Log[xW]^2 + 
      60*Mt^4*Mw^4*Log[\[Mu]^2/Mt^2] - 24*Mt^2*Mw^6*Log[\[Mu]^2/Mt^2] + 
      (24*I)*Mt^4*Mw^4*Pi*Log[\[Mu]^2/Mt^2] - (48*I)*Mt^2*Mw^6*Pi*
       Log[\[Mu]^2/Mt^2] + (24*I)*Mw^8*Pi*Log[\[Mu]^2/Mt^2] - 
      24*Mt^4*Mw^4*Log[1 - xW]*Log[\[Mu]^2/Mt^2] + 48*Mt^2*Mw^6*Log[1 - xW]*
       Log[\[Mu]^2/Mt^2] - 24*Mw^8*Log[1 - xW]*Log[\[Mu]^2/Mt^2] - 
      48*Mt^2*Mw^6*Log[xW]*Log[\[Mu]^2/Mt^2] + 24*Mw^8*Log[xW]*
       Log[\[Mu]^2/Mt^2] + 24*Mt^4*Mw^4*Log[\[Mu]^2/Mt^2]^2 - 
      48*Mt^2*Mw^6*PolyLog[2, xW] + 48*Mw^8*PolyLog[2, xW] + 
      (48*I)*Mt^4*Mw^4*Pi*PolyLog[2, xW] - (96*I)*Mt^2*Mw^6*Pi*
       PolyLog[2, xW] + (48*I)*Mw^8*Pi*PolyLog[2, xW] - 
      60*Mt^4*Mw^4*(Log[1 - xW]*Log[xW] + PolyLog[2, xW]) + 
      72*Mt^2*Mw^6*(Log[1 - xW]*Log[xW] + PolyLog[2, xW]) - 
      12*Mw^8*(Log[1 - xW]*Log[xW] + PolyLog[2, xW]) + 
      (48*I)*Mt^4*Mw^4*Pi*(Log[1 - xW]*Log[xW] + PolyLog[2, xW]) - 
      (96*I)*Mt^2*Mw^6*Pi*(Log[1 - xW]*Log[xW] + PolyLog[2, xW]) + 
      (48*I)*Mw^8*Pi*(Log[1 - xW]*Log[xW] + PolyLog[2, xW]) - 
      48*Mt^4*Mw^4*(-(Log[1 - xW]^2*Log[xW]) - 2*Log[1 - xW]*
         PolyLog[2, 1 - xW] - Log[1 - xW]*PolyLog[2, xW] + 
        2*PolyLog[3, 1 - xW] - 2*Zeta[3]) + 96*Mt^2*Mw^6*
       (-(Log[1 - xW]^2*Log[xW]) - 2*Log[1 - xW]*PolyLog[2, 1 - xW] - 
        Log[1 - xW]*PolyLog[2, xW] + 2*PolyLog[3, 1 - xW] - 2*Zeta[3]) - 
      48*Mw^8*(-(Log[1 - xW]^2*Log[xW]) - 2*Log[1 - xW]*PolyLog[2, 1 - xW] - 
        Log[1 - xW]*PolyLog[2, xW] + 2*PolyLog[3, 1 - xW] - 2*Zeta[3]) - 
      144*Mt^4*Mw^4*Zeta[3] + 288*Mt^2*Mw^6*Zeta[3] - 144*Mw^8*Zeta[3] + 
      48*Mt^4*Mw^4*((Log[1 - xW]^2*Log[xW])/2 + Log[1 - xW]*
         PolyLog[2, 1 - xW] - PolyLog[3, 1 - xW] + Zeta[3]) - 
      96*Mt^2*Mw^6*((Log[1 - xW]^2*Log[xW])/2 + Log[1 - xW]*
         PolyLog[2, 1 - xW] - PolyLog[3, 1 - xW] + Zeta[3]) + 
      48*Mw^8*((Log[1 - xW]^2*Log[xW])/2 + Log[1 - xW]*PolyLog[2, 1 - xW] - 
        PolyLog[3, 1 - xW] + Zeta[3])))/(1536*CA*Mt^4*Mw^4*(1 - Mw^2/Mz^2)*
     Pi^2) - (alpha*alphaS*(-1 + CA^2)*im*
     ((-25*mh^4 + 128*mh^2*Mt^2 - 112*Mt^4)/2 + 
      (183*(-24*mh^4 + 114*mh^2*Mt^2 - 84*Mt^4))/8 + 
      (1597*(4*mh^4 - 20*mh^2*Mt^2 + 16*Mt^4))/16 + 
      (17*(35*mh^4 - 182*mh^2*Mt^2 + 128*Mt^4))/4 + 
      2*((17*(-24*mh^4 + 114*mh^2*Mt^2 - 84*Mt^4))/4 + 
        (183*(4*mh^4 - 20*mh^2*Mt^2 + 16*Mt^4))/8 + 
        (35*mh^4 - 182*mh^2*Mt^2 + 128*Mt^4)/2)*Log[\[Mu]^2/Mt^2] + 
      2*((-24*mh^4 + 114*mh^2*Mt^2 - 84*Mt^4)/2 + 
        (17*(4*mh^4 - 20*mh^2*Mt^2 + 16*Mt^4))/4)*Log[\[Mu]^2/Mt^2]^2 + 
      (2*(4*mh^4 - 20*mh^2*Mt^2 + 16*Mt^4)*Log[\[Mu]^2/Mt^2]^3)/3 + 
      (Pi^2/2 - 32*qH - (64*qH^2)/3 - (3616*qH^3)/45 - (3456*qH^4)/35 - 
        (122176*qH^5)/1575 - (1662784*qH^6)/10395 - (14980096*qH^7)/105105 - 
        (6328064*qH^8)/45045 - (1648490656*qH^9)/6891885 - 
        (717789056*qH^10)/3464175 - (32513542016*qH^11)/160044885 - 
        (11572211328*qH^12)/37182145 - (677777491648*qH^13)/2416839425 - 
        (8636935067648*qH^14)/35137127025 - (857799016044224*qH^15)/
         2183521465125 - (67764214661632*qH^16)/214886239425 - 
        (22876402733088064*qH^17)/76714387474725 - (19913316545581504*qH^18)/
         40613499251325 - (57677907853964672*qH^19)/151065026315775 - 
        (323118335787572992*qH^20)/834833040166125 - 
        (2057876513021029376*qH^21)/3686108961964275 - 
        (10416438316595437312*qH^22)/23985062441395055 - 
        (413480526037956651776*qH^23)/967189855591320075 - 
        (25864485296912485961984*qH^24)/41505060324723170175 - 
        (395970407073240400187872*qH^25)/807042839647394975625 - 
        (604371915725326970812288*qH^26)/1258986829849936161975 - 
        (3940753349434385212440352*qH^27)/5543415856970026608573 - 
        (11521821675098363686912*qH^28)/20333643022694976975 - 
        (81151612273871460537571136*qH^29)/148850981344565529304275 - 
        (109969477673546629223209856*qH^30)/137652161431494768478875 - 
        Pi*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - 
          ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - 
          ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - 
          ((144*I)/17)*qH^(17/2) - ((160*I)/19)*qH^(19/2) - 
          ((64*I)/21)*qH^(21/2) - ((192*I)/23)*qH^(23/2) - 
          ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
          ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
          ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - 
          ((304*I)/37)*qH^(37/2) - ((112*I)/39)*qH^(39/2) - 
          ((336*I)/41)*qH^(41/2) - ((352*I)/43)*qH^(43/2) - 
          ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
          ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
          ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - 
          ((160*I)/57)*qH^(57/2) - ((480*I)/59)*qH^(59/2)) + Log[xH]^2)*
       ((-24*mh^4 + 114*mh^2*Mt^2 - 84*Mt^4)/2 + 
        (17*(4*mh^4 - 20*mh^2*Mt^2 + 16*Mt^4))/4 + 
        (4*mh^4 - 20*mh^2*Mt^2 + 16*Mt^4)*Log[\[Mu]^2/Mt^2]) - 
      Log[xH]*((17*(-24*mh^4 + 114*mh^2*Mt^2 - 84*Mt^4))/4 + 
        (183*(4*mh^4 - 20*mh^2*Mt^2 + 16*Mt^4))/8 + 
        (35*mh^4 - 182*mh^2*Mt^2 + 128*Mt^4)/2 + 
        2*((-24*mh^4 + 114*mh^2*Mt^2 - 84*Mt^4)/2 + 
          (17*(4*mh^4 - 20*mh^2*Mt^2 + 16*Mt^4))/4)*Log[\[Mu]^2/Mt^2] + 
        (4*mh^4 - 20*mh^2*Mt^2 + 16*Mt^4)*Log[\[Mu]^2/Mt^2]^2) + 
      ((4*mh^4 - 20*mh^2*Mt^2 + 16*Mt^4)*
        (3*Pi*(((-128*I)/3)*qH^(3/2) + ((128*I)/5)*qH^(5/2) - 
           ((5504*I)/21)*qH^(7/2) + ((14464*I)/27)*qH^(9/2) - 
           ((140928*I)/55)*qH^(11/2) + ((680192*I)/65)*qH^(13/2) - 
           ((76285568*I)/1575)*qH^(15/2) + ((135866112*I)/595)*qH^(17/2) - 
           ((6666623104*I)/5985)*qH^(19/2) + ((7352336512*I)/1323)*
            qH^(21/2) - ((751125853696*I)/26565)*qH^(23/2) + 
           ((12662378100224*I)/86625)*qH^(25/2) - 
           ((133080856132352*I)/173745)*qH^(27/2) + 
           ((1767893479078528*I)/435435)*qH^(29/2) - 
           ((30352080724945792*I)/1396395)*qH^(31/2) + 
           ((19387068540872576*I)/165165)*qH^(33/2) - 
           ((1902145677127641856*I)/2977975)*qH^(35/2) + 
           ((11016548845947897344*I)/3148145)*qH^(37/2) - 
           ((521168367031364603392*I)/27020565)*qH^(39/2) + 
           ((21254260503781256453888*I)/198843645)*qH^(41/2) - 
           ((41379936420205680355712*I)/69514445)*qH^(43/2) + 
           ((198197196749631909120896*I)/59520825)*qH^(45/2) - 
           ((19610504716149198164190464*I)/1048536489)*qH^(47/2) + 
           ((31434474158894750325508096*I)/298133199)*qH^(49/2) - 
           ((5655152588607691237405576192*I)/9481446975)*qH^(51/2) + 
           ((100049021528852939144331119744*I)/29559805275)*qH^(53/2) - 
           ((5318007768009300405200108057344*I)/276077426625)*qH^(55/2) + 
           ((31451528716649710193295121125248*I)/286116605775)*qH^(57/2) - 
           ((257199576264805162629229243901056*I)/408977036325)*qH^(59/2)) - 
         3*((-512*qH^2)/3 + (2048*qH^3)/15 - (152576*qH^4)/105 + 
           (624640*qH^5)/189 - (524135936*qH^6)/31185 + (69597184*qH^7)/
            1001 - (20272904192*qH^8)/61425 + (54364336715776*qH^9)/
            34459425 - (218168701438976*qH^10)/27979875 + 
           (60027334606211072*qH^11)/1527701175 - (21251379135353326592*
             qH^12)/105411381075 + (20488313605663166464*qH^13)/19520626125 - 
           (3602195145106826493952*qH^14)/651070294875 + 
           (1843227668323648071907328*qH^15)/62528114683125 - 
           (75112754940274627078131712*qH^16)/473824157932125 + 
           (1919782780482855836564467712*qH^17)/2233742458822875 - 
           (660440649050193150695133920768*qH^18)/140725774905841125 + 
           (994759972537281182664953387008*qH^19)/38569286455674975 - 
           (5360747848585615435536438463870976*qH^20)/37605054294283100625 + 
           (189948872002695794525013274954778624*qH^21)/
            239836679610205552875 - (71642342969799556722859652876498757632*
             qH^22)/16206107065089603787125 + 
           (328575142161416164608604540164439138304*qH^23)/
            13259542144164221280375 - 
           (260708306462948804243735523178119855294464*qH^24)/
            1869595442327155200532875 + 
           (127237598495068644364485740665748385734656*qH^25)/
            161569976497408474120125 - 
           (4301726410519715943975756753036267055550508032*qH^26)/
            964088049760036365074785875 + 
           (897024018775133945740858810020805188533535870976*qH^27)/
            35374615364272103549282527875 - 
           (441795812654776073708961147480852274434381873152*qH^28)/
            3057065525307465738826885125 + 
           (4111163215080287413519902518104823240339791464448*qH^29)/
            4978649569786444203232355775 - 
           (104200204060041557263181629626455227119822304911379456*qH^30)/
            22030524346305015599303174304375) - 
         2*(-64*qH - (896*qH^2)/9 - (143296*qH^3)/675 - (1763072*qH^4)/3675 - 
           (255304576*qH^5)/496125 - (33161158784*qH^6)/36018675 - 
           (6130646663168*qH^7)/4734454725 - (2696448024064*qH^8)/
            2029052025 - (2202281749690688*qH^9)/1055512863405 - 
           (17486381647493888*qH^10)/7200305058375 - 
           (6144008261499689216*qH^11)/2328578655878475 - 
           (410135225795000129792*qH^12)/111983464450883025 - 
           (2404382902029840798848*qH^13)/577692475341856875 - 
           (108990273299008678866944*qH^14)/25196279501448680625 - 
           (1806622092356276597425323136*qH^15)/317851065910775106084375 - 
           (42109493063070495220878580736*qH^16)/6787886096450108376601875 - 
           (2160554583706659680833431026816*qH^17)/
            346182190918955527206695625 - (1515353055460748097754005842816*
             qH^18)/183272924604152926168250625 - 
           (1514119069959971067918781438319872*qH^19)/
            176559705254763768983791370625 - 
           (1231783522544784959585561994999296*qH^20)/
            139389240990602975513519503125 - 
           (3705500281752423670502353487455944704*qH^21)/
            328038639747285042573516798654375 - 
           (243938105885786783975478777956755326464*qH^22)/
            21180882202603271367945264024861375 - 
           (1805824541247836181698257454936844310016*qH^23)/
            153302189368492208851911526333786875 - 
           (8431548627275850894281472815460790639124992*qH^24)/
            574223344186303142817436082834003176875 - 
           (1149836871317963722453054012266908158547154752*qH^25)/
            78158177403135705550151022385739321296875 - 
           (1827075164527399028264208261764682032336238848*qH^26)/
            121926756748891700658235594921753341223125 - 
           (528834906297249564240603489182667184579168951744*qH^27)/
            28453203114172902316992499155847811256570675 - 
           (1921123363217702516341731159084789405741654016*qH^28)/
            104368369594421553700008119060834789450625 - 
           (14386052514414600666383021885778267427581246931328*qH^29)/
            764021194732420525178502292147765302259768125 - 
           (10488608596841442532571813627733705124439468088872192*qH^30)/
            458544444631647560025235599821788106407974628125) + 
         Pi*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - 
           ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - 
           ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - 
           ((144*I)/17)*qH^(17/2) - ((160*I)/19)*qH^(19/2) - 
           ((64*I)/21)*qH^(21/2) - ((192*I)/23)*qH^(23/2) - 
           ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
           ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
           ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - 
           ((304*I)/37)*qH^(37/2) - ((112*I)/39)*qH^(39/2) - 
           ((336*I)/41)*qH^(41/2) - ((352*I)/43)*qH^(43/2) - 
           ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
           ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
           ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - 
           ((160*I)/57)*qH^(57/2) - ((480*I)/59)*qH^(59/2))*Log[64] - 
         (Pi^2*Log[xH])/3 - (2*Log[xH]^3)/3 + 2*Pi*((16*I)*Sqrt[qH] + 
           ((304*I)/9)*qH^(3/2) + ((736*I)/25)*qH^(5/2) + 
           ((29312*I)/245)*qH^(7/2) + ((172208*I)/2835)*qH^(9/2) + 
           ((1792832*I)/12705)*qH^(11/2) + ((4032224*I)/27885)*qH^(13/2) + 
           ((31262624*I)/225225)*qH^(15/2) + ((694081504*I)/4339335)*
            qH^(17/2) + ((238839104*I)/877591)*qH^(19/2) + 
           ((3543223168*I)/20369349)*qH^(21/2) + 
           ((744761563264*I)/2565568005)*qH^(23/2) + 
           ((4048151260432*I)/13943304375)*qH^(25/2) + 
           ((31436173928048*I)/135528918525)*qH^(27/2) + 
           ((418581994702304*I)/1407158277525)*qH^(29/2) + 
           ((19315461994304768*I)/46630313955225)*qH^(31/2) + 
           ((1917766729476032*I)/7091245901025)*qH^(33/2) + 
           ((2055902991618304*I)/4786102605375)*qH^(35/2) + 
           ((301281376437065312*I)/686418277469925)*qH^(37/2) + 
           ((717866469698420384*I)/2170565904431925)*qH^(39/2) + 
           ((43437528418400584928*I)/93556956034617075)*qH^(41/2) + 
           ((95685082392403535296*I)/168767621178543387)*qH^(43/2) + 
           ((1633855119825831597664*I)/4415431949438635125)*qH^(45/2) + 
           ((42263638545277154676992*I)/72249549454147740675)*qH^(47/2) + 
           ((293670778552173604875824*I)/527267988569631384075)*qH^(49/2) + 
           ((720147624637143529105184*I)/1646367392880685750275)*qH^(51/2) + 
           ((4035285630172400188781408*I)/6975333343290869189325)*qH^(53/2) + 
           ((726214230801471559519616*I)/1034079067064684111625)*qH^(55/2) + 
           ((825599226595915311970624*I)/1710930820052477348325)*qH^(57/2) + 
           ((17219049006096113092453568*I)/24112348925516897366475)*
            qH^(59/2) + ((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - 
             ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - 
             ((96*I)/11)*qH^(11/2) - ((112*I)/13)*qH^(13/2) - 
             ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
             ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
             ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
             ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
             ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
             ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
             ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
             ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
             ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
             ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
             ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
             ((480*I)/59)*qH^(59/2))*Log[xH]) + 
         2*(96*qH + (1856*qH^2)/9 + (77792*qH^3)/225 + (1216384*qH^4)/1225 + 
           (477584704*qH^5)/496125 + (68416134848*qH^6)/36018675 + 
           (11750478682112*qH^7)/4734454725 + (5519538410752*qH^8)/
            2029052025 + (7045505205851936*qH^9)/1759188105675 + 
           (249195948804224896*qH^10)/50402135408625 + 
           (12119427082148326784*qH^11)/2328578655878475 + 
           (13168780126178127488*qH^12)/1777515308744175 + 
           (14315516913464189537344*qH^13)/1733077426025570625 + 
           (1524411527028538395588608*qH^14)/176373956510140764375 + 
           (510988436226118171179489088*qH^15)/45407295130110729440625 + 
           (84042048712631705329339152896*qH^16)/6787886096450108376601875 + 
           (4326627387012252925419289455296*qH^17)/
            346182190918955527206695625 + (433663294470012522616306152128*
             qH^18)/26181846372021846595464375 + 
           (232929967089396482913685856420224*qH^19)/
            13581515788827982229522413125 + 
           (2461161600993255716479649047828736*qH^20)/
            139389240990602975513519503125 + 
           (432709038750057858904012869171054592*qH^21)/
            19296390573369708386677458744375 + 
           (488537665091328907901476360539331842304*qH^22)/
            21180882202603271367945264024861375 + 
           (392982263421025444476300570865302821632*qH^23)/
            16747297998238644664494536490245625 + 
           (16965265710479139282983163158788187020847872*qH^24)/
            574223344186303142817436082834003176875 + 
           (2294269189672149050688123117491549363180266208*qH^25)/
            78158177403135705550151022385739321296875 + 
           (3666912777168213860104360334472525527913279872*qH^26)/
            121926756748891700658235594921753341223125 + 
           (8765360074298722654834289983021329952867063776224*qH^27)/
            237110025951440852641604159632065093804755625 + 
           (72988047410604643617272794775163113586997415936*qH^28)/
            1982999022294009520300154262155860999561875 + 
           (49879509295330227108088364712859898975424230848*qH^29)/
            1328732512578122652484351812430896177843075 + 
           (21000252147559336704836260341621158960176751228362624*qH^30)/
            458544444631647560025235599821788106407974628125 + 
           (-32*qH - (64*qH^2)/3 - (3616*qH^3)/45 - (3456*qH^4)/35 - 
             (122176*qH^5)/1575 - (1662784*qH^6)/10395 - (14980096*qH^7)/
              105105 - (6328064*qH^8)/45045 - (1648490656*qH^9)/6891885 - 
             (717789056*qH^10)/3464175 - (32513542016*qH^11)/160044885 - 
             (11572211328*qH^12)/37182145 - (677777491648*qH^13)/2416839425 - 
             (8636935067648*qH^14)/35137127025 - (857799016044224*qH^15)/
              2183521465125 - (67764214661632*qH^16)/214886239425 - 
             (22876402733088064*qH^17)/76714387474725 - 
             (19913316545581504*qH^18)/40613499251325 - 
             (57677907853964672*qH^19)/151065026315775 - 
             (323118335787572992*qH^20)/834833040166125 - 
             (2057876513021029376*qH^21)/3686108961964275 - 
             (10416438316595437312*qH^22)/23985062441395055 - 
             (413480526037956651776*qH^23)/967189855591320075 - 
             (25864485296912485961984*qH^24)/41505060324723170175 - 
             (395970407073240400187872*qH^25)/807042839647394975625 - 
             (604371915725326970812288*qH^26)/1258986829849936161975 - 
             (3940753349434385212440352*qH^27)/5543415856970026608573 - 
             (11521821675098363686912*qH^28)/20333643022694976975 - 
             (81151612273871460537571136*qH^29)/148850981344565529304275 - 
             (109969477673546629223209856*qH^30)/137652161431494768478875)*
            Log[xH]) + 3*Zeta[3]))/2))/(512*CA*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*
     Pi^2) - (alpha*alphaS*(-1 + CA^2)*im*((16*Mt^4 - 25*Mz^4)/2 + 
      (183*(4*Mt^4 + 62*Mt^2*Mz^2 - 24*Mz^4))/8 + 
      (1597*(-12*Mt^2*Mz^2 + 4*Mz^4))/16 + 
      (17*(-32*Mt^4 - 58*Mt^2*Mz^2 + 35*Mz^4))/4 + 
      2*((17*(4*Mt^4 + 62*Mt^2*Mz^2 - 24*Mz^4))/4 + 
        (183*(-12*Mt^2*Mz^2 + 4*Mz^4))/8 + (-32*Mt^4 - 58*Mt^2*Mz^2 + 
          35*Mz^4)/2)*Log[\[Mu]^2/Mt^2] + 
      2*((4*Mt^4 + 62*Mt^2*Mz^2 - 24*Mz^4)/2 + (17*(-12*Mt^2*Mz^2 + 4*Mz^4))/
         4)*Log[\[Mu]^2/Mt^2]^2 + (2*(-12*Mt^2*Mz^2 + 4*Mz^4)*
        Log[\[Mu]^2/Mt^2]^3)/3 + (Pi^2/2 - 32*qZ - (64*qZ^2)/3 - 
        (3616*qZ^3)/45 - (3456*qZ^4)/35 - (122176*qZ^5)/1575 - 
        (1662784*qZ^6)/10395 - (14980096*qZ^7)/105105 - 
        (6328064*qZ^8)/45045 - (1648490656*qZ^9)/6891885 - 
        (717789056*qZ^10)/3464175 - (32513542016*qZ^11)/160044885 - 
        (11572211328*qZ^12)/37182145 - (677777491648*qZ^13)/2416839425 - 
        (8636935067648*qZ^14)/35137127025 - (857799016044224*qZ^15)/
         2183521465125 - (67764214661632*qZ^16)/214886239425 - 
        (22876402733088064*qZ^17)/76714387474725 - (19913316545581504*qZ^18)/
         40613499251325 - (57677907853964672*qZ^19)/151065026315775 - 
        (323118335787572992*qZ^20)/834833040166125 - 
        (2057876513021029376*qZ^21)/3686108961964275 - 
        (10416438316595437312*qZ^22)/23985062441395055 - 
        (413480526037956651776*qZ^23)/967189855591320075 - 
        (25864485296912485961984*qZ^24)/41505060324723170175 - 
        (395970407073240400187872*qZ^25)/807042839647394975625 - 
        (604371915725326970812288*qZ^26)/1258986829849936161975 - 
        (3940753349434385212440352*qZ^27)/5543415856970026608573 - 
        (11521821675098363686912*qZ^28)/20333643022694976975 - 
        (81151612273871460537571136*qZ^29)/148850981344565529304275 - 
        (109969477673546629223209856*qZ^30)/137652161431494768478875 - 
        Pi*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - 
          ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
          ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
          ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
          ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
          ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
          ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
          ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
          ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
          ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
          ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
          ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
          ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
          ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2)) + Log[xZ]^2)*
       ((4*Mt^4 + 62*Mt^2*Mz^2 - 24*Mz^4)/2 + (17*(-12*Mt^2*Mz^2 + 4*Mz^4))/
         4 + (-12*Mt^2*Mz^2 + 4*Mz^4)*Log[\[Mu]^2/Mt^2]) - 
      Log[xZ]*((17*(4*Mt^4 + 62*Mt^2*Mz^2 - 24*Mz^4))/4 + 
        (183*(-12*Mt^2*Mz^2 + 4*Mz^4))/8 + (-32*Mt^4 - 58*Mt^2*Mz^2 + 
          35*Mz^4)/2 + 2*((4*Mt^4 + 62*Mt^2*Mz^2 - 24*Mz^4)/2 + 
          (17*(-12*Mt^2*Mz^2 + 4*Mz^4))/4)*Log[\[Mu]^2/Mt^2] + 
        (-12*Mt^2*Mz^2 + 4*Mz^4)*Log[\[Mu]^2/Mt^2]^2) + 
      ((-12*Mt^2*Mz^2 + 4*Mz^4)*(3*Pi*(((-128*I)/3)*qZ^(3/2) + 
           ((128*I)/5)*qZ^(5/2) - ((5504*I)/21)*qZ^(7/2) + 
           ((14464*I)/27)*qZ^(9/2) - ((140928*I)/55)*qZ^(11/2) + 
           ((680192*I)/65)*qZ^(13/2) - ((76285568*I)/1575)*qZ^(15/2) + 
           ((135866112*I)/595)*qZ^(17/2) - ((6666623104*I)/5985)*qZ^(19/2) + 
           ((7352336512*I)/1323)*qZ^(21/2) - ((751125853696*I)/26565)*
            qZ^(23/2) + ((12662378100224*I)/86625)*qZ^(25/2) - 
           ((133080856132352*I)/173745)*qZ^(27/2) + 
           ((1767893479078528*I)/435435)*qZ^(29/2) - 
           ((30352080724945792*I)/1396395)*qZ^(31/2) + 
           ((19387068540872576*I)/165165)*qZ^(33/2) - 
           ((1902145677127641856*I)/2977975)*qZ^(35/2) + 
           ((11016548845947897344*I)/3148145)*qZ^(37/2) - 
           ((521168367031364603392*I)/27020565)*qZ^(39/2) + 
           ((21254260503781256453888*I)/198843645)*qZ^(41/2) - 
           ((41379936420205680355712*I)/69514445)*qZ^(43/2) + 
           ((198197196749631909120896*I)/59520825)*qZ^(45/2) - 
           ((19610504716149198164190464*I)/1048536489)*qZ^(47/2) + 
           ((31434474158894750325508096*I)/298133199)*qZ^(49/2) - 
           ((5655152588607691237405576192*I)/9481446975)*qZ^(51/2) + 
           ((100049021528852939144331119744*I)/29559805275)*qZ^(53/2) - 
           ((5318007768009300405200108057344*I)/276077426625)*qZ^(55/2) + 
           ((31451528716649710193295121125248*I)/286116605775)*qZ^(57/2) - 
           ((257199576264805162629229243901056*I)/408977036325)*qZ^(59/2)) - 
         3*((-512*qZ^2)/3 + (2048*qZ^3)/15 - (152576*qZ^4)/105 + 
           (624640*qZ^5)/189 - (524135936*qZ^6)/31185 + (69597184*qZ^7)/
            1001 - (20272904192*qZ^8)/61425 + (54364336715776*qZ^9)/
            34459425 - (218168701438976*qZ^10)/27979875 + 
           (60027334606211072*qZ^11)/1527701175 - (21251379135353326592*
             qZ^12)/105411381075 + (20488313605663166464*qZ^13)/19520626125 - 
           (3602195145106826493952*qZ^14)/651070294875 + 
           (1843227668323648071907328*qZ^15)/62528114683125 - 
           (75112754940274627078131712*qZ^16)/473824157932125 + 
           (1919782780482855836564467712*qZ^17)/2233742458822875 - 
           (660440649050193150695133920768*qZ^18)/140725774905841125 + 
           (994759972537281182664953387008*qZ^19)/38569286455674975 - 
           (5360747848585615435536438463870976*qZ^20)/37605054294283100625 + 
           (189948872002695794525013274954778624*qZ^21)/
            239836679610205552875 - (71642342969799556722859652876498757632*
             qZ^22)/16206107065089603787125 + 
           (328575142161416164608604540164439138304*qZ^23)/
            13259542144164221280375 - 
           (260708306462948804243735523178119855294464*qZ^24)/
            1869595442327155200532875 + 
           (127237598495068644364485740665748385734656*qZ^25)/
            161569976497408474120125 - 
           (4301726410519715943975756753036267055550508032*qZ^26)/
            964088049760036365074785875 + 
           (897024018775133945740858810020805188533535870976*qZ^27)/
            35374615364272103549282527875 - 
           (441795812654776073708961147480852274434381873152*qZ^28)/
            3057065525307465738826885125 + 
           (4111163215080287413519902518104823240339791464448*qZ^29)/
            4978649569786444203232355775 - 
           (104200204060041557263181629626455227119822304911379456*qZ^30)/
            22030524346305015599303174304375) - 
         2*(-64*qZ - (896*qZ^2)/9 - (143296*qZ^3)/675 - (1763072*qZ^4)/3675 - 
           (255304576*qZ^5)/496125 - (33161158784*qZ^6)/36018675 - 
           (6130646663168*qZ^7)/4734454725 - (2696448024064*qZ^8)/
            2029052025 - (2202281749690688*qZ^9)/1055512863405 - 
           (17486381647493888*qZ^10)/7200305058375 - 
           (6144008261499689216*qZ^11)/2328578655878475 - 
           (410135225795000129792*qZ^12)/111983464450883025 - 
           (2404382902029840798848*qZ^13)/577692475341856875 - 
           (108990273299008678866944*qZ^14)/25196279501448680625 - 
           (1806622092356276597425323136*qZ^15)/317851065910775106084375 - 
           (42109493063070495220878580736*qZ^16)/6787886096450108376601875 - 
           (2160554583706659680833431026816*qZ^17)/
            346182190918955527206695625 - (1515353055460748097754005842816*
             qZ^18)/183272924604152926168250625 - 
           (1514119069959971067918781438319872*qZ^19)/
            176559705254763768983791370625 - 
           (1231783522544784959585561994999296*qZ^20)/
            139389240990602975513519503125 - 
           (3705500281752423670502353487455944704*qZ^21)/
            328038639747285042573516798654375 - 
           (243938105885786783975478777956755326464*qZ^22)/
            21180882202603271367945264024861375 - 
           (1805824541247836181698257454936844310016*qZ^23)/
            153302189368492208851911526333786875 - 
           (8431548627275850894281472815460790639124992*qZ^24)/
            574223344186303142817436082834003176875 - 
           (1149836871317963722453054012266908158547154752*qZ^25)/
            78158177403135705550151022385739321296875 - 
           (1827075164527399028264208261764682032336238848*qZ^26)/
            121926756748891700658235594921753341223125 - 
           (528834906297249564240603489182667184579168951744*qZ^27)/
            28453203114172902316992499155847811256570675 - 
           (1921123363217702516341731159084789405741654016*qZ^28)/
            104368369594421553700008119060834789450625 - 
           (14386052514414600666383021885778267427581246931328*qZ^29)/
            764021194732420525178502292147765302259768125 - 
           (10488608596841442532571813627733705124439468088872192*qZ^30)/
            458544444631647560025235599821788106407974628125) + 
         Pi*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - 
           ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
           ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
           ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
           ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
           ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
           ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
           ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
           ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
           ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
           ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
           ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
           ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
           ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2))*Log[64] - 
         (Pi^2*Log[xZ])/3 - (2*Log[xZ]^3)/3 + 2*Pi*((16*I)*Sqrt[qZ] + 
           ((304*I)/9)*qZ^(3/2) + ((736*I)/25)*qZ^(5/2) + 
           ((29312*I)/245)*qZ^(7/2) + ((172208*I)/2835)*qZ^(9/2) + 
           ((1792832*I)/12705)*qZ^(11/2) + ((4032224*I)/27885)*qZ^(13/2) + 
           ((31262624*I)/225225)*qZ^(15/2) + ((694081504*I)/4339335)*
            qZ^(17/2) + ((238839104*I)/877591)*qZ^(19/2) + 
           ((3543223168*I)/20369349)*qZ^(21/2) + 
           ((744761563264*I)/2565568005)*qZ^(23/2) + 
           ((4048151260432*I)/13943304375)*qZ^(25/2) + 
           ((31436173928048*I)/135528918525)*qZ^(27/2) + 
           ((418581994702304*I)/1407158277525)*qZ^(29/2) + 
           ((19315461994304768*I)/46630313955225)*qZ^(31/2) + 
           ((1917766729476032*I)/7091245901025)*qZ^(33/2) + 
           ((2055902991618304*I)/4786102605375)*qZ^(35/2) + 
           ((301281376437065312*I)/686418277469925)*qZ^(37/2) + 
           ((717866469698420384*I)/2170565904431925)*qZ^(39/2) + 
           ((43437528418400584928*I)/93556956034617075)*qZ^(41/2) + 
           ((95685082392403535296*I)/168767621178543387)*qZ^(43/2) + 
           ((1633855119825831597664*I)/4415431949438635125)*qZ^(45/2) + 
           ((42263638545277154676992*I)/72249549454147740675)*qZ^(47/2) + 
           ((293670778552173604875824*I)/527267988569631384075)*qZ^(49/2) + 
           ((720147624637143529105184*I)/1646367392880685750275)*qZ^(51/2) + 
           ((4035285630172400188781408*I)/6975333343290869189325)*qZ^(53/2) + 
           ((726214230801471559519616*I)/1034079067064684111625)*qZ^(55/2) + 
           ((825599226595915311970624*I)/1710930820052477348325)*qZ^(57/2) + 
           ((17219049006096113092453568*I)/24112348925516897366475)*
            qZ^(59/2) + ((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
             ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
             ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
             ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2))*Log[xZ]) + 
         2*(96*qZ + (1856*qZ^2)/9 + (77792*qZ^3)/225 + (1216384*qZ^4)/1225 + 
           (477584704*qZ^5)/496125 + (68416134848*qZ^6)/36018675 + 
           (11750478682112*qZ^7)/4734454725 + (5519538410752*qZ^8)/
            2029052025 + (7045505205851936*qZ^9)/1759188105675 + 
           (249195948804224896*qZ^10)/50402135408625 + 
           (12119427082148326784*qZ^11)/2328578655878475 + 
           (13168780126178127488*qZ^12)/1777515308744175 + 
           (14315516913464189537344*qZ^13)/1733077426025570625 + 
           (1524411527028538395588608*qZ^14)/176373956510140764375 + 
           (510988436226118171179489088*qZ^15)/45407295130110729440625 + 
           (84042048712631705329339152896*qZ^16)/6787886096450108376601875 + 
           (4326627387012252925419289455296*qZ^17)/
            346182190918955527206695625 + (433663294470012522616306152128*
             qZ^18)/26181846372021846595464375 + 
           (232929967089396482913685856420224*qZ^19)/
            13581515788827982229522413125 + 
           (2461161600993255716479649047828736*qZ^20)/
            139389240990602975513519503125 + 
           (432709038750057858904012869171054592*qZ^21)/
            19296390573369708386677458744375 + 
           (488537665091328907901476360539331842304*qZ^22)/
            21180882202603271367945264024861375 + 
           (392982263421025444476300570865302821632*qZ^23)/
            16747297998238644664494536490245625 + 
           (16965265710479139282983163158788187020847872*qZ^24)/
            574223344186303142817436082834003176875 + 
           (2294269189672149050688123117491549363180266208*qZ^25)/
            78158177403135705550151022385739321296875 + 
           (3666912777168213860104360334472525527913279872*qZ^26)/
            121926756748891700658235594921753341223125 + 
           (8765360074298722654834289983021329952867063776224*qZ^27)/
            237110025951440852641604159632065093804755625 + 
           (72988047410604643617272794775163113586997415936*qZ^28)/
            1982999022294009520300154262155860999561875 + 
           (49879509295330227108088364712859898975424230848*qZ^29)/
            1328732512578122652484351812430896177843075 + 
           (21000252147559336704836260341621158960176751228362624*qZ^30)/
            458544444631647560025235599821788106407974628125 + 
           (-32*qZ - (64*qZ^2)/3 - (3616*qZ^3)/45 - (3456*qZ^4)/35 - 
             (122176*qZ^5)/1575 - (1662784*qZ^6)/10395 - (14980096*qZ^7)/
              105105 - (6328064*qZ^8)/45045 - (1648490656*qZ^9)/6891885 - 
             (717789056*qZ^10)/3464175 - (32513542016*qZ^11)/160044885 - 
             (11572211328*qZ^12)/37182145 - (677777491648*qZ^13)/2416839425 - 
             (8636935067648*qZ^14)/35137127025 - (857799016044224*qZ^15)/
              2183521465125 - (67764214661632*qZ^16)/214886239425 - 
             (22876402733088064*qZ^17)/76714387474725 - 
             (19913316545581504*qZ^18)/40613499251325 - 
             (57677907853964672*qZ^19)/151065026315775 - 
             (323118335787572992*qZ^20)/834833040166125 - 
             (2057876513021029376*qZ^21)/3686108961964275 - 
             (10416438316595437312*qZ^22)/23985062441395055 - 
             (413480526037956651776*qZ^23)/967189855591320075 - 
             (25864485296912485961984*qZ^24)/41505060324723170175 - 
             (395970407073240400187872*qZ^25)/807042839647394975625 - 
             (604371915725326970812288*qZ^26)/1258986829849936161975 - 
             (3940753349434385212440352*qZ^27)/5543415856970026608573 - 
             (11521821675098363686912*qZ^28)/20333643022694976975 - 
             (81151612273871460537571136*qZ^29)/148850981344565529304275 - 
             (109969477673546629223209856*qZ^30)/137652161431494768478875)*
            Log[xZ]) + 3*Zeta[3]))/2))/(512*CA*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*
     Pi^2) - (alpha*alphaS*(-1 + CA^2)*im*
     ((-17*(((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(24*Mt^4 + 154*Mt^2*Mz^2 - 
            63*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) + 
         (Mz^2*(-88*Mt^4 + 158*Mt^2*Mz^2 - 63*Mz^4))/
          (16*Mw^2*(1 - Mw^2/Mz^2))))/4 - 
      (1597*(((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(8*Mt^4 + 8*Mt^2*Mz^2 - 
            4*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) - 
         (Mz^2*(6*Mt^4 - 6*Mt^2*Mz^2 + Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2))))/16 - 
      (183*((Mz^2*(112*Mt^4 - 128*Mt^2*Mz^2 + 28*Mz^4))/
          (16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*
           (-32*Mt^4 - 64*Mt^2*Mz^2 + 28*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2))))/
       8 + (-1/4*((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*
           (8*Mt^4 - 126*Mt^2*Mz^2 + 72*Mz^4))/(Mw^2*(1 - Mw^2/Mz^2)) - 
        (Mz^2*(-40*Mt^4 - 42*Mt^2*Mz^2 + 72*Mz^4))/(16*Mw^2*(1 - Mw^2/Mz^2)))/
       2 - 2*((((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(24*Mt^4 + 
             154*Mt^2*Mz^2 - 63*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) + 
          (Mz^2*(-88*Mt^4 + 158*Mt^2*Mz^2 - 63*Mz^4))/
           (16*Mw^2*(1 - Mw^2/Mz^2)))/2 + 
        (183*(((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(8*Mt^4 + 8*Mt^2*Mz^2 - 
              4*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) - 
           (Mz^2*(6*Mt^4 - 6*Mt^2*Mz^2 + Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2))))/
         8 + (17*((Mz^2*(112*Mt^4 - 128*Mt^2*Mz^2 + 28*Mz^4))/
            (16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*
             (-32*Mt^4 - 64*Mt^2*Mz^2 + 28*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2))))/
         4)*Log[\[Mu]^2/Mt^2] - 
      2*((17*(((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(8*Mt^4 + 8*Mt^2*Mz^2 - 
              4*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) - 
           (Mz^2*(6*Mt^4 - 6*Mt^2*Mz^2 + Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2))))/
         4 + ((Mz^2*(112*Mt^4 - 128*Mt^2*Mz^2 + 28*Mz^4))/
           (16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*
            (-32*Mt^4 - 64*Mt^2*Mz^2 + 28*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)))/2)*
       Log[\[Mu]^2/Mt^2]^2 - 
      (2*(((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(8*Mt^4 + 8*Mt^2*Mz^2 - 
            4*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) - 
         (Mz^2*(6*Mt^4 - 6*Mt^2*Mz^2 + Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)))*
        Log[\[Mu]^2/Mt^2]^3)/3 - (Pi^2/2 - 32*qZ - (64*qZ^2)/3 - 
        (3616*qZ^3)/45 - (3456*qZ^4)/35 - (122176*qZ^5)/1575 - 
        (1662784*qZ^6)/10395 - (14980096*qZ^7)/105105 - 
        (6328064*qZ^8)/45045 - (1648490656*qZ^9)/6891885 - 
        (717789056*qZ^10)/3464175 - (32513542016*qZ^11)/160044885 - 
        (11572211328*qZ^12)/37182145 - (677777491648*qZ^13)/2416839425 - 
        (8636935067648*qZ^14)/35137127025 - (857799016044224*qZ^15)/
         2183521465125 - (67764214661632*qZ^16)/214886239425 - 
        (22876402733088064*qZ^17)/76714387474725 - (19913316545581504*qZ^18)/
         40613499251325 - (57677907853964672*qZ^19)/151065026315775 - 
        (323118335787572992*qZ^20)/834833040166125 - 
        (2057876513021029376*qZ^21)/3686108961964275 - 
        (10416438316595437312*qZ^22)/23985062441395055 - 
        (413480526037956651776*qZ^23)/967189855591320075 - 
        (25864485296912485961984*qZ^24)/41505060324723170175 - 
        (395970407073240400187872*qZ^25)/807042839647394975625 - 
        (604371915725326970812288*qZ^26)/1258986829849936161975 - 
        (3940753349434385212440352*qZ^27)/5543415856970026608573 - 
        (11521821675098363686912*qZ^28)/20333643022694976975 - 
        (81151612273871460537571136*qZ^29)/148850981344565529304275 - 
        (109969477673546629223209856*qZ^30)/137652161431494768478875 - 
        Pi*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - 
          ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
          ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
          ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
          ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
          ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
          ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
          ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
          ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
          ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
          ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
          ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
          ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
          ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2)) + Log[xZ]^2)*
       ((17*(((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(8*Mt^4 + 8*Mt^2*Mz^2 - 
              4*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) - 
           (Mz^2*(6*Mt^4 - 6*Mt^2*Mz^2 + Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2))))/
         4 + ((Mz^2*(112*Mt^4 - 128*Mt^2*Mz^2 + 28*Mz^4))/
           (16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*
            (-32*Mt^4 - 64*Mt^2*Mz^2 + 28*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)))/
         2 + (((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(8*Mt^4 + 8*Mt^2*Mz^2 - 
             4*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) - 
          (Mz^2*(6*Mt^4 - 6*Mt^2*Mz^2 + Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)))*
         Log[\[Mu]^2/Mt^2]) + Log[xZ]*
       ((((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(24*Mt^4 + 154*Mt^2*Mz^2 - 
             63*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) + 
          (Mz^2*(-88*Mt^4 + 158*Mt^2*Mz^2 - 63*Mz^4))/
           (16*Mw^2*(1 - Mw^2/Mz^2)))/2 + 
        (183*(((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(8*Mt^4 + 8*Mt^2*Mz^2 - 
              4*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) - 
           (Mz^2*(6*Mt^4 - 6*Mt^2*Mz^2 + Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2))))/
         8 + (17*((Mz^2*(112*Mt^4 - 128*Mt^2*Mz^2 + 28*Mz^4))/
            (16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*
             (-32*Mt^4 - 64*Mt^2*Mz^2 + 28*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2))))/
         4 + 2*((17*(((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(8*Mt^4 + 
                8*Mt^2*Mz^2 - 4*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) - 
             (Mz^2*(6*Mt^4 - 6*Mt^2*Mz^2 + Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2))))/
           4 + ((Mz^2*(112*Mt^4 - 128*Mt^2*Mz^2 + 28*Mz^4))/
             (16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*
              Mz^2*(-32*Mt^4 - 64*Mt^2*Mz^2 + 28*Mz^4))/
             (4*Mw^2*(1 - Mw^2/Mz^2)))/2)*Log[\[Mu]^2/Mt^2] + 
        (((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(8*Mt^4 + 8*Mt^2*Mz^2 - 
             4*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) - 
          (Mz^2*(6*Mt^4 - 6*Mt^2*Mz^2 + Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)))*
         Log[\[Mu]^2/Mt^2]^2) - 
      ((((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(8*Mt^4 + 8*Mt^2*Mz^2 - 
            4*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) - 
         (Mz^2*(6*Mt^4 - 6*Mt^2*Mz^2 + Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)))*
        (3*Pi*(((-128*I)/3)*qZ^(3/2) + ((128*I)/5)*qZ^(5/2) - 
           ((5504*I)/21)*qZ^(7/2) + ((14464*I)/27)*qZ^(9/2) - 
           ((140928*I)/55)*qZ^(11/2) + ((680192*I)/65)*qZ^(13/2) - 
           ((76285568*I)/1575)*qZ^(15/2) + ((135866112*I)/595)*qZ^(17/2) - 
           ((6666623104*I)/5985)*qZ^(19/2) + ((7352336512*I)/1323)*
            qZ^(21/2) - ((751125853696*I)/26565)*qZ^(23/2) + 
           ((12662378100224*I)/86625)*qZ^(25/2) - 
           ((133080856132352*I)/173745)*qZ^(27/2) + 
           ((1767893479078528*I)/435435)*qZ^(29/2) - 
           ((30352080724945792*I)/1396395)*qZ^(31/2) + 
           ((19387068540872576*I)/165165)*qZ^(33/2) - 
           ((1902145677127641856*I)/2977975)*qZ^(35/2) + 
           ((11016548845947897344*I)/3148145)*qZ^(37/2) - 
           ((521168367031364603392*I)/27020565)*qZ^(39/2) + 
           ((21254260503781256453888*I)/198843645)*qZ^(41/2) - 
           ((41379936420205680355712*I)/69514445)*qZ^(43/2) + 
           ((198197196749631909120896*I)/59520825)*qZ^(45/2) - 
           ((19610504716149198164190464*I)/1048536489)*qZ^(47/2) + 
           ((31434474158894750325508096*I)/298133199)*qZ^(49/2) - 
           ((5655152588607691237405576192*I)/9481446975)*qZ^(51/2) + 
           ((100049021528852939144331119744*I)/29559805275)*qZ^(53/2) - 
           ((5318007768009300405200108057344*I)/276077426625)*qZ^(55/2) + 
           ((31451528716649710193295121125248*I)/286116605775)*qZ^(57/2) - 
           ((257199576264805162629229243901056*I)/408977036325)*qZ^(59/2)) - 
         3*((-512*qZ^2)/3 + (2048*qZ^3)/15 - (152576*qZ^4)/105 + 
           (624640*qZ^5)/189 - (524135936*qZ^6)/31185 + (69597184*qZ^7)/
            1001 - (20272904192*qZ^8)/61425 + (54364336715776*qZ^9)/
            34459425 - (218168701438976*qZ^10)/27979875 + 
           (60027334606211072*qZ^11)/1527701175 - (21251379135353326592*
             qZ^12)/105411381075 + (20488313605663166464*qZ^13)/19520626125 - 
           (3602195145106826493952*qZ^14)/651070294875 + 
           (1843227668323648071907328*qZ^15)/62528114683125 - 
           (75112754940274627078131712*qZ^16)/473824157932125 + 
           (1919782780482855836564467712*qZ^17)/2233742458822875 - 
           (660440649050193150695133920768*qZ^18)/140725774905841125 + 
           (994759972537281182664953387008*qZ^19)/38569286455674975 - 
           (5360747848585615435536438463870976*qZ^20)/37605054294283100625 + 
           (189948872002695794525013274954778624*qZ^21)/
            239836679610205552875 - (71642342969799556722859652876498757632*
             qZ^22)/16206107065089603787125 + 
           (328575142161416164608604540164439138304*qZ^23)/
            13259542144164221280375 - 
           (260708306462948804243735523178119855294464*qZ^24)/
            1869595442327155200532875 + 
           (127237598495068644364485740665748385734656*qZ^25)/
            161569976497408474120125 - 
           (4301726410519715943975756753036267055550508032*qZ^26)/
            964088049760036365074785875 + 
           (897024018775133945740858810020805188533535870976*qZ^27)/
            35374615364272103549282527875 - 
           (441795812654776073708961147480852274434381873152*qZ^28)/
            3057065525307465738826885125 + 
           (4111163215080287413519902518104823240339791464448*qZ^29)/
            4978649569786444203232355775 - 
           (104200204060041557263181629626455227119822304911379456*qZ^30)/
            22030524346305015599303174304375) - 
         2*(-64*qZ - (896*qZ^2)/9 - (143296*qZ^3)/675 - (1763072*qZ^4)/3675 - 
           (255304576*qZ^5)/496125 - (33161158784*qZ^6)/36018675 - 
           (6130646663168*qZ^7)/4734454725 - (2696448024064*qZ^8)/
            2029052025 - (2202281749690688*qZ^9)/1055512863405 - 
           (17486381647493888*qZ^10)/7200305058375 - 
           (6144008261499689216*qZ^11)/2328578655878475 - 
           (410135225795000129792*qZ^12)/111983464450883025 - 
           (2404382902029840798848*qZ^13)/577692475341856875 - 
           (108990273299008678866944*qZ^14)/25196279501448680625 - 
           (1806622092356276597425323136*qZ^15)/317851065910775106084375 - 
           (42109493063070495220878580736*qZ^16)/6787886096450108376601875 - 
           (2160554583706659680833431026816*qZ^17)/
            346182190918955527206695625 - (1515353055460748097754005842816*
             qZ^18)/183272924604152926168250625 - 
           (1514119069959971067918781438319872*qZ^19)/
            176559705254763768983791370625 - 
           (1231783522544784959585561994999296*qZ^20)/
            139389240990602975513519503125 - 
           (3705500281752423670502353487455944704*qZ^21)/
            328038639747285042573516798654375 - 
           (243938105885786783975478777956755326464*qZ^22)/
            21180882202603271367945264024861375 - 
           (1805824541247836181698257454936844310016*qZ^23)/
            153302189368492208851911526333786875 - 
           (8431548627275850894281472815460790639124992*qZ^24)/
            574223344186303142817436082834003176875 - 
           (1149836871317963722453054012266908158547154752*qZ^25)/
            78158177403135705550151022385739321296875 - 
           (1827075164527399028264208261764682032336238848*qZ^26)/
            121926756748891700658235594921753341223125 - 
           (528834906297249564240603489182667184579168951744*qZ^27)/
            28453203114172902316992499155847811256570675 - 
           (1921123363217702516341731159084789405741654016*qZ^28)/
            104368369594421553700008119060834789450625 - 
           (14386052514414600666383021885778267427581246931328*qZ^29)/
            764021194732420525178502292147765302259768125 - 
           (10488608596841442532571813627733705124439468088872192*qZ^30)/
            458544444631647560025235599821788106407974628125) + 
         Pi*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - 
           ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
           ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
           ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
           ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
           ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
           ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
           ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
           ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
           ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
           ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
           ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
           ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
           ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2))*Log[64] - 
         (Pi^2*Log[xZ])/3 - (2*Log[xZ]^3)/3 + 2*Pi*((16*I)*Sqrt[qZ] + 
           ((304*I)/9)*qZ^(3/2) + ((736*I)/25)*qZ^(5/2) + 
           ((29312*I)/245)*qZ^(7/2) + ((172208*I)/2835)*qZ^(9/2) + 
           ((1792832*I)/12705)*qZ^(11/2) + ((4032224*I)/27885)*qZ^(13/2) + 
           ((31262624*I)/225225)*qZ^(15/2) + ((694081504*I)/4339335)*
            qZ^(17/2) + ((238839104*I)/877591)*qZ^(19/2) + 
           ((3543223168*I)/20369349)*qZ^(21/2) + 
           ((744761563264*I)/2565568005)*qZ^(23/2) + 
           ((4048151260432*I)/13943304375)*qZ^(25/2) + 
           ((31436173928048*I)/135528918525)*qZ^(27/2) + 
           ((418581994702304*I)/1407158277525)*qZ^(29/2) + 
           ((19315461994304768*I)/46630313955225)*qZ^(31/2) + 
           ((1917766729476032*I)/7091245901025)*qZ^(33/2) + 
           ((2055902991618304*I)/4786102605375)*qZ^(35/2) + 
           ((301281376437065312*I)/686418277469925)*qZ^(37/2) + 
           ((717866469698420384*I)/2170565904431925)*qZ^(39/2) + 
           ((43437528418400584928*I)/93556956034617075)*qZ^(41/2) + 
           ((95685082392403535296*I)/168767621178543387)*qZ^(43/2) + 
           ((1633855119825831597664*I)/4415431949438635125)*qZ^(45/2) + 
           ((42263638545277154676992*I)/72249549454147740675)*qZ^(47/2) + 
           ((293670778552173604875824*I)/527267988569631384075)*qZ^(49/2) + 
           ((720147624637143529105184*I)/1646367392880685750275)*qZ^(51/2) + 
           ((4035285630172400188781408*I)/6975333343290869189325)*qZ^(53/2) + 
           ((726214230801471559519616*I)/1034079067064684111625)*qZ^(55/2) + 
           ((825599226595915311970624*I)/1710930820052477348325)*qZ^(57/2) + 
           ((17219049006096113092453568*I)/24112348925516897366475)*
            qZ^(59/2) + ((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
             ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
             ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
             ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2))*Log[xZ]) + 
         2*(96*qZ + (1856*qZ^2)/9 + (77792*qZ^3)/225 + (1216384*qZ^4)/1225 + 
           (477584704*qZ^5)/496125 + (68416134848*qZ^6)/36018675 + 
           (11750478682112*qZ^7)/4734454725 + (5519538410752*qZ^8)/
            2029052025 + (7045505205851936*qZ^9)/1759188105675 + 
           (249195948804224896*qZ^10)/50402135408625 + 
           (12119427082148326784*qZ^11)/2328578655878475 + 
           (13168780126178127488*qZ^12)/1777515308744175 + 
           (14315516913464189537344*qZ^13)/1733077426025570625 + 
           (1524411527028538395588608*qZ^14)/176373956510140764375 + 
           (510988436226118171179489088*qZ^15)/45407295130110729440625 + 
           (84042048712631705329339152896*qZ^16)/6787886096450108376601875 + 
           (4326627387012252925419289455296*qZ^17)/
            346182190918955527206695625 + (433663294470012522616306152128*
             qZ^18)/26181846372021846595464375 + 
           (232929967089396482913685856420224*qZ^19)/
            13581515788827982229522413125 + 
           (2461161600993255716479649047828736*qZ^20)/
            139389240990602975513519503125 + 
           (432709038750057858904012869171054592*qZ^21)/
            19296390573369708386677458744375 + 
           (488537665091328907901476360539331842304*qZ^22)/
            21180882202603271367945264024861375 + 
           (392982263421025444476300570865302821632*qZ^23)/
            16747297998238644664494536490245625 + 
           (16965265710479139282983163158788187020847872*qZ^24)/
            574223344186303142817436082834003176875 + 
           (2294269189672149050688123117491549363180266208*qZ^25)/
            78158177403135705550151022385739321296875 + 
           (3666912777168213860104360334472525527913279872*qZ^26)/
            121926756748891700658235594921753341223125 + 
           (8765360074298722654834289983021329952867063776224*qZ^27)/
            237110025951440852641604159632065093804755625 + 
           (72988047410604643617272794775163113586997415936*qZ^28)/
            1982999022294009520300154262155860999561875 + 
           (49879509295330227108088364712859898975424230848*qZ^29)/
            1328732512578122652484351812430896177843075 + 
           (21000252147559336704836260341621158960176751228362624*qZ^30)/
            458544444631647560025235599821788106407974628125 + 
           (-32*qZ - (64*qZ^2)/3 - (3616*qZ^3)/45 - (3456*qZ^4)/35 - 
             (122176*qZ^5)/1575 - (1662784*qZ^6)/10395 - (14980096*qZ^7)/
              105105 - (6328064*qZ^8)/45045 - (1648490656*qZ^9)/6891885 - 
             (717789056*qZ^10)/3464175 - (32513542016*qZ^11)/160044885 - 
             (11572211328*qZ^12)/37182145 - (677777491648*qZ^13)/2416839425 - 
             (8636935067648*qZ^14)/35137127025 - (857799016044224*qZ^15)/
              2183521465125 - (67764214661632*qZ^16)/214886239425 - 
             (22876402733088064*qZ^17)/76714387474725 - 
             (19913316545581504*qZ^18)/40613499251325 - 
             (57677907853964672*qZ^19)/151065026315775 - 
             (323118335787572992*qZ^20)/834833040166125 - 
             (2057876513021029376*qZ^21)/3686108961964275 - 
             (10416438316595437312*qZ^22)/23985062441395055 - 
             (413480526037956651776*qZ^23)/967189855591320075 - 
             (25864485296912485961984*qZ^24)/41505060324723170175 - 
             (395970407073240400187872*qZ^25)/807042839647394975625 - 
             (604371915725326970812288*qZ^26)/1258986829849936161975 - 
             (3940753349434385212440352*qZ^27)/5543415856970026608573 - 
             (11521821675098363686912*qZ^28)/20333643022694976975 - 
             (81151612273871460537571136*qZ^29)/148850981344565529304275 - 
             (109969477673546629223209856*qZ^30)/137652161431494768478875)*
            Log[xZ]) + 3*Zeta[3]))/2))/(64*CA*Mt^4*Pi^2) - 
   (alpha*alphaS*(-1 + CA^2)*im*((Pi^2/6 - 32*qH - (64*qH^2)/3 - 
        (3616*qH^3)/45 - (3456*qH^4)/35 - (122176*qH^5)/1575 - 
        (1662784*qH^6)/10395 - (14980096*qH^7)/105105 - 
        (6328064*qH^8)/45045 - (1648490656*qH^9)/6891885 - 
        (717789056*qH^10)/3464175 - (32513542016*qH^11)/160044885 - 
        (11572211328*qH^12)/37182145 - (677777491648*qH^13)/2416839425 - 
        (8636935067648*qH^14)/35137127025 - (857799016044224*qH^15)/
         2183521465125 - (67764214661632*qH^16)/214886239425 - 
        (22876402733088064*qH^17)/76714387474725 - (19913316545581504*qH^18)/
         40613499251325 - (57677907853964672*qH^19)/151065026315775 - 
        (323118335787572992*qH^20)/834833040166125 - 
        (2057876513021029376*qH^21)/3686108961964275 - 
        (10416438316595437312*qH^22)/23985062441395055 - 
        (413480526037956651776*qH^23)/967189855591320075 - 
        (25864485296912485961984*qH^24)/41505060324723170175 - 
        (395970407073240400187872*qH^25)/807042839647394975625 - 
        (604371915725326970812288*qH^26)/1258986829849936161975 - 
        (3940753349434385212440352*qH^27)/5543415856970026608573 - 
        (11521821675098363686912*qH^28)/20333643022694976975 - 
        (81151612273871460537571136*qH^29)/148850981344565529304275 - 
        (109969477673546629223209856*qH^30)/137652161431494768478875 - 
        Pi*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - 
          ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - 
          ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - 
          ((144*I)/17)*qH^(17/2) - ((160*I)/19)*qH^(19/2) - 
          ((64*I)/21)*qH^(21/2) - ((192*I)/23)*qH^(23/2) - 
          ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
          ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
          ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - 
          ((304*I)/37)*qH^(37/2) - ((112*I)/39)*qH^(39/2) - 
          ((336*I)/41)*qH^(41/2) - ((352*I)/43)*qH^(43/2) - 
          ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
          ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
          ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - 
          ((160*I)/57)*qH^(57/2) - ((480*I)/59)*qH^(59/2)) - Log[xH]^2)*
       ((-16*mh^4 + 90*mh^2*Mt^2 - 84*Mt^4)/2 + 
        (17*(4*mh^4 - 20*mh^2*Mt^2 + 16*Mt^4))/4 + 
        (4*mh^4 - 20*mh^2*Mt^2 + 16*Mt^4)*Log[\[Mu]^2/Mt^2]) + 
      Log[xH]*((17*(-16*mh^4 + 90*mh^2*Mt^2 - 84*Mt^4))/4 + 
        (183*(4*mh^4 - 20*mh^2*Mt^2 + 16*Mt^4))/8 + 
        (-5*mh^4 - 58*mh^2*Mt^2 + 128*Mt^4)/2 + 
        2*((-16*mh^4 + 90*mh^2*Mt^2 - 84*Mt^4)/2 + 
          (17*(4*mh^4 - 20*mh^2*Mt^2 + 16*Mt^4))/4)*Log[\[Mu]^2/Mt^2] + 
        (4*mh^4 - 20*mh^2*Mt^2 + 16*Mt^4)*Log[\[Mu]^2/Mt^2]^2) + 
      ((4*mh^4 - 20*mh^2*Mt^2 + 16*Mt^4)*
        (3*Pi*(((-128*I)/3)*qH^(3/2) + ((128*I)/5)*qH^(5/2) - 
           ((5504*I)/21)*qH^(7/2) + ((14464*I)/27)*qH^(9/2) - 
           ((140928*I)/55)*qH^(11/2) + ((680192*I)/65)*qH^(13/2) - 
           ((76285568*I)/1575)*qH^(15/2) + ((135866112*I)/595)*qH^(17/2) - 
           ((6666623104*I)/5985)*qH^(19/2) + ((7352336512*I)/1323)*
            qH^(21/2) - ((751125853696*I)/26565)*qH^(23/2) + 
           ((12662378100224*I)/86625)*qH^(25/2) - 
           ((133080856132352*I)/173745)*qH^(27/2) + 
           ((1767893479078528*I)/435435)*qH^(29/2) - 
           ((30352080724945792*I)/1396395)*qH^(31/2) + 
           ((19387068540872576*I)/165165)*qH^(33/2) - 
           ((1902145677127641856*I)/2977975)*qH^(35/2) + 
           ((11016548845947897344*I)/3148145)*qH^(37/2) - 
           ((521168367031364603392*I)/27020565)*qH^(39/2) + 
           ((21254260503781256453888*I)/198843645)*qH^(41/2) - 
           ((41379936420205680355712*I)/69514445)*qH^(43/2) + 
           ((198197196749631909120896*I)/59520825)*qH^(45/2) - 
           ((19610504716149198164190464*I)/1048536489)*qH^(47/2) + 
           ((31434474158894750325508096*I)/298133199)*qH^(49/2) - 
           ((5655152588607691237405576192*I)/9481446975)*qH^(51/2) + 
           ((100049021528852939144331119744*I)/29559805275)*qH^(53/2) - 
           ((5318007768009300405200108057344*I)/276077426625)*qH^(55/2) + 
           ((31451528716649710193295121125248*I)/286116605775)*qH^(57/2) - 
           ((257199576264805162629229243901056*I)/408977036325)*qH^(59/2)) - 
         3*((-512*qH^2)/3 + (2048*qH^3)/15 - (152576*qH^4)/105 + 
           (624640*qH^5)/189 - (524135936*qH^6)/31185 + (69597184*qH^7)/
            1001 - (20272904192*qH^8)/61425 + (54364336715776*qH^9)/
            34459425 - (218168701438976*qH^10)/27979875 + 
           (60027334606211072*qH^11)/1527701175 - (21251379135353326592*
             qH^12)/105411381075 + (20488313605663166464*qH^13)/19520626125 - 
           (3602195145106826493952*qH^14)/651070294875 + 
           (1843227668323648071907328*qH^15)/62528114683125 - 
           (75112754940274627078131712*qH^16)/473824157932125 + 
           (1919782780482855836564467712*qH^17)/2233742458822875 - 
           (660440649050193150695133920768*qH^18)/140725774905841125 + 
           (994759972537281182664953387008*qH^19)/38569286455674975 - 
           (5360747848585615435536438463870976*qH^20)/37605054294283100625 + 
           (189948872002695794525013274954778624*qH^21)/
            239836679610205552875 - (71642342969799556722859652876498757632*
             qH^22)/16206107065089603787125 + 
           (328575142161416164608604540164439138304*qH^23)/
            13259542144164221280375 - 
           (260708306462948804243735523178119855294464*qH^24)/
            1869595442327155200532875 + 
           (127237598495068644364485740665748385734656*qH^25)/
            161569976497408474120125 - 
           (4301726410519715943975756753036267055550508032*qH^26)/
            964088049760036365074785875 + 
           (897024018775133945740858810020805188533535870976*qH^27)/
            35374615364272103549282527875 - 
           (441795812654776073708961147480852274434381873152*qH^28)/
            3057065525307465738826885125 + 
           (4111163215080287413519902518104823240339791464448*qH^29)/
            4978649569786444203232355775 - 
           (104200204060041557263181629626455227119822304911379456*qH^30)/
            22030524346305015599303174304375) - 
         2*(-64*qH - (896*qH^2)/9 - (143296*qH^3)/675 - (1763072*qH^4)/3675 - 
           (255304576*qH^5)/496125 - (33161158784*qH^6)/36018675 - 
           (6130646663168*qH^7)/4734454725 - (2696448024064*qH^8)/
            2029052025 - (2202281749690688*qH^9)/1055512863405 - 
           (17486381647493888*qH^10)/7200305058375 - 
           (6144008261499689216*qH^11)/2328578655878475 - 
           (410135225795000129792*qH^12)/111983464450883025 - 
           (2404382902029840798848*qH^13)/577692475341856875 - 
           (108990273299008678866944*qH^14)/25196279501448680625 - 
           (1806622092356276597425323136*qH^15)/317851065910775106084375 - 
           (42109493063070495220878580736*qH^16)/6787886096450108376601875 - 
           (2160554583706659680833431026816*qH^17)/
            346182190918955527206695625 - (1515353055460748097754005842816*
             qH^18)/183272924604152926168250625 - 
           (1514119069959971067918781438319872*qH^19)/
            176559705254763768983791370625 - 
           (1231783522544784959585561994999296*qH^20)/
            139389240990602975513519503125 - 
           (3705500281752423670502353487455944704*qH^21)/
            328038639747285042573516798654375 - 
           (243938105885786783975478777956755326464*qH^22)/
            21180882202603271367945264024861375 - 
           (1805824541247836181698257454936844310016*qH^23)/
            153302189368492208851911526333786875 - 
           (8431548627275850894281472815460790639124992*qH^24)/
            574223344186303142817436082834003176875 - 
           (1149836871317963722453054012266908158547154752*qH^25)/
            78158177403135705550151022385739321296875 - 
           (1827075164527399028264208261764682032336238848*qH^26)/
            121926756748891700658235594921753341223125 - 
           (528834906297249564240603489182667184579168951744*qH^27)/
            28453203114172902316992499155847811256570675 - 
           (1921123363217702516341731159084789405741654016*qH^28)/
            104368369594421553700008119060834789450625 - 
           (14386052514414600666383021885778267427581246931328*qH^29)/
            764021194732420525178502292147765302259768125 - 
           (10488608596841442532571813627733705124439468088872192*qH^30)/
            458544444631647560025235599821788106407974628125) + 
         Pi*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - 
           ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - 
           ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - 
           ((144*I)/17)*qH^(17/2) - ((160*I)/19)*qH^(19/2) - 
           ((64*I)/21)*qH^(21/2) - ((192*I)/23)*qH^(23/2) - 
           ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
           ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
           ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - 
           ((304*I)/37)*qH^(37/2) - ((112*I)/39)*qH^(39/2) - 
           ((336*I)/41)*qH^(41/2) - ((352*I)/43)*qH^(43/2) - 
           ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
           ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
           ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - 
           ((160*I)/57)*qH^(57/2) - ((480*I)/59)*qH^(59/2))*Log[64] + 
         (Pi^2*Log[xH])/3 + (2*Log[xH]^3)/3 + 2*Pi*((16*I)*Sqrt[qH] + 
           ((304*I)/9)*qH^(3/2) + ((736*I)/25)*qH^(5/2) + 
           ((29312*I)/245)*qH^(7/2) + ((172208*I)/2835)*qH^(9/2) + 
           ((1792832*I)/12705)*qH^(11/2) + ((4032224*I)/27885)*qH^(13/2) + 
           ((31262624*I)/225225)*qH^(15/2) + ((694081504*I)/4339335)*
            qH^(17/2) + ((238839104*I)/877591)*qH^(19/2) + 
           ((3543223168*I)/20369349)*qH^(21/2) + 
           ((744761563264*I)/2565568005)*qH^(23/2) + 
           ((4048151260432*I)/13943304375)*qH^(25/2) + 
           ((31436173928048*I)/135528918525)*qH^(27/2) + 
           ((418581994702304*I)/1407158277525)*qH^(29/2) + 
           ((19315461994304768*I)/46630313955225)*qH^(31/2) + 
           ((1917766729476032*I)/7091245901025)*qH^(33/2) + 
           ((2055902991618304*I)/4786102605375)*qH^(35/2) + 
           ((301281376437065312*I)/686418277469925)*qH^(37/2) + 
           ((717866469698420384*I)/2170565904431925)*qH^(39/2) + 
           ((43437528418400584928*I)/93556956034617075)*qH^(41/2) + 
           ((95685082392403535296*I)/168767621178543387)*qH^(43/2) + 
           ((1633855119825831597664*I)/4415431949438635125)*qH^(45/2) + 
           ((42263638545277154676992*I)/72249549454147740675)*qH^(47/2) + 
           ((293670778552173604875824*I)/527267988569631384075)*qH^(49/2) + 
           ((720147624637143529105184*I)/1646367392880685750275)*qH^(51/2) + 
           ((4035285630172400188781408*I)/6975333343290869189325)*qH^(53/2) + 
           ((726214230801471559519616*I)/1034079067064684111625)*qH^(55/2) + 
           ((825599226595915311970624*I)/1710930820052477348325)*qH^(57/2) + 
           ((17219049006096113092453568*I)/24112348925516897366475)*
            qH^(59/2) + ((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - 
             ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - 
             ((96*I)/11)*qH^(11/2) - ((112*I)/13)*qH^(13/2) - 
             ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
             ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
             ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
             ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
             ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
             ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
             ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
             ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
             ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
             ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
             ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
             ((480*I)/59)*qH^(59/2))*Log[xH]) + 
         2*(96*qH + (1856*qH^2)/9 + (77792*qH^3)/225 + (1216384*qH^4)/1225 + 
           (477584704*qH^5)/496125 + (68416134848*qH^6)/36018675 + 
           (11750478682112*qH^7)/4734454725 + (5519538410752*qH^8)/
            2029052025 + (7045505205851936*qH^9)/1759188105675 + 
           (249195948804224896*qH^10)/50402135408625 + 
           (12119427082148326784*qH^11)/2328578655878475 + 
           (13168780126178127488*qH^12)/1777515308744175 + 
           (14315516913464189537344*qH^13)/1733077426025570625 + 
           (1524411527028538395588608*qH^14)/176373956510140764375 + 
           (510988436226118171179489088*qH^15)/45407295130110729440625 + 
           (84042048712631705329339152896*qH^16)/6787886096450108376601875 + 
           (4326627387012252925419289455296*qH^17)/
            346182190918955527206695625 + (433663294470012522616306152128*
             qH^18)/26181846372021846595464375 + 
           (232929967089396482913685856420224*qH^19)/
            13581515788827982229522413125 + 
           (2461161600993255716479649047828736*qH^20)/
            139389240990602975513519503125 + 
           (432709038750057858904012869171054592*qH^21)/
            19296390573369708386677458744375 + 
           (488537665091328907901476360539331842304*qH^22)/
            21180882202603271367945264024861375 + 
           (392982263421025444476300570865302821632*qH^23)/
            16747297998238644664494536490245625 + 
           (16965265710479139282983163158788187020847872*qH^24)/
            574223344186303142817436082834003176875 + 
           (2294269189672149050688123117491549363180266208*qH^25)/
            78158177403135705550151022385739321296875 + 
           (3666912777168213860104360334472525527913279872*qH^26)/
            121926756748891700658235594921753341223125 + 
           (8765360074298722654834289983021329952867063776224*qH^27)/
            237110025951440852641604159632065093804755625 + 
           (72988047410604643617272794775163113586997415936*qH^28)/
            1982999022294009520300154262155860999561875 + 
           (49879509295330227108088364712859898975424230848*qH^29)/
            1328732512578122652484351812430896177843075 + 
           (21000252147559336704836260341621158960176751228362624*qH^30)/
            458544444631647560025235599821788106407974628125 + 
           (-32*qH - (64*qH^2)/3 - (3616*qH^3)/45 - (3456*qH^4)/35 - 
             (122176*qH^5)/1575 - (1662784*qH^6)/10395 - (14980096*qH^7)/
              105105 - (6328064*qH^8)/45045 - (1648490656*qH^9)/6891885 - 
             (717789056*qH^10)/3464175 - (32513542016*qH^11)/160044885 - 
             (11572211328*qH^12)/37182145 - (677777491648*qH^13)/2416839425 - 
             (8636935067648*qH^14)/35137127025 - (857799016044224*qH^15)/
              2183521465125 - (67764214661632*qH^16)/214886239425 - 
             (22876402733088064*qH^17)/76714387474725 - 
             (19913316545581504*qH^18)/40613499251325 - 
             (57677907853964672*qH^19)/151065026315775 - 
             (323118335787572992*qH^20)/834833040166125 - 
             (2057876513021029376*qH^21)/3686108961964275 - 
             (10416438316595437312*qH^22)/23985062441395055 - 
             (413480526037956651776*qH^23)/967189855591320075 - 
             (25864485296912485961984*qH^24)/41505060324723170175 - 
             (395970407073240400187872*qH^25)/807042839647394975625 - 
             (604371915725326970812288*qH^26)/1258986829849936161975 - 
             (3940753349434385212440352*qH^27)/5543415856970026608573 - 
             (11521821675098363686912*qH^28)/20333643022694976975 - 
             (81151612273871460537571136*qH^29)/148850981344565529304275 - 
             (109969477673546629223209856*qH^30)/137652161431494768478875)*
            Log[xH]) + 5*Zeta[3]))/2))/(512*CA*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*
     Pi^2) - (alpha*alphaS*(-1 + CA^2)*im*
     ((Pi^2/6 - 32*qZ - (64*qZ^2)/3 - (3616*qZ^3)/45 - (3456*qZ^4)/35 - 
        (122176*qZ^5)/1575 - (1662784*qZ^6)/10395 - (14980096*qZ^7)/105105 - 
        (6328064*qZ^8)/45045 - (1648490656*qZ^9)/6891885 - 
        (717789056*qZ^10)/3464175 - (32513542016*qZ^11)/160044885 - 
        (11572211328*qZ^12)/37182145 - (677777491648*qZ^13)/2416839425 - 
        (8636935067648*qZ^14)/35137127025 - (857799016044224*qZ^15)/
         2183521465125 - (67764214661632*qZ^16)/214886239425 - 
        (22876402733088064*qZ^17)/76714387474725 - (19913316545581504*qZ^18)/
         40613499251325 - (57677907853964672*qZ^19)/151065026315775 - 
        (323118335787572992*qZ^20)/834833040166125 - 
        (2057876513021029376*qZ^21)/3686108961964275 - 
        (10416438316595437312*qZ^22)/23985062441395055 - 
        (413480526037956651776*qZ^23)/967189855591320075 - 
        (25864485296912485961984*qZ^24)/41505060324723170175 - 
        (395970407073240400187872*qZ^25)/807042839647394975625 - 
        (604371915725326970812288*qZ^26)/1258986829849936161975 - 
        (3940753349434385212440352*qZ^27)/5543415856970026608573 - 
        (11521821675098363686912*qZ^28)/20333643022694976975 - 
        (81151612273871460537571136*qZ^29)/148850981344565529304275 - 
        (109969477673546629223209856*qZ^30)/137652161431494768478875 - 
        Pi*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - 
          ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
          ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
          ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
          ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
          ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
          ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
          ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
          ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
          ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
          ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
          ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
          ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
          ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2)) - Log[xZ]^2)*
       ((4*Mt^4 + 70*Mt^2*Mz^2 - 16*Mz^4)/2 + (17*(-12*Mt^2*Mz^2 + 4*Mz^4))/
         4 + (-12*Mt^2*Mz^2 + 4*Mz^4)*Log[\[Mu]^2/Mt^2]) + 
      Log[xZ]*((17*(4*Mt^4 + 70*Mt^2*Mz^2 - 16*Mz^4))/4 + 
        (-32*Mt^4 - 94*Mt^2*Mz^2 - 5*Mz^4)/2 + (183*(-12*Mt^2*Mz^2 + 4*Mz^4))/
         8 + 2*((4*Mt^4 + 70*Mt^2*Mz^2 - 16*Mz^4)/2 + 
          (17*(-12*Mt^2*Mz^2 + 4*Mz^4))/4)*Log[\[Mu]^2/Mt^2] + 
        (-12*Mt^2*Mz^2 + 4*Mz^4)*Log[\[Mu]^2/Mt^2]^2) + 
      ((-12*Mt^2*Mz^2 + 4*Mz^4)*(3*Pi*(((-128*I)/3)*qZ^(3/2) + 
           ((128*I)/5)*qZ^(5/2) - ((5504*I)/21)*qZ^(7/2) + 
           ((14464*I)/27)*qZ^(9/2) - ((140928*I)/55)*qZ^(11/2) + 
           ((680192*I)/65)*qZ^(13/2) - ((76285568*I)/1575)*qZ^(15/2) + 
           ((135866112*I)/595)*qZ^(17/2) - ((6666623104*I)/5985)*qZ^(19/2) + 
           ((7352336512*I)/1323)*qZ^(21/2) - ((751125853696*I)/26565)*
            qZ^(23/2) + ((12662378100224*I)/86625)*qZ^(25/2) - 
           ((133080856132352*I)/173745)*qZ^(27/2) + 
           ((1767893479078528*I)/435435)*qZ^(29/2) - 
           ((30352080724945792*I)/1396395)*qZ^(31/2) + 
           ((19387068540872576*I)/165165)*qZ^(33/2) - 
           ((1902145677127641856*I)/2977975)*qZ^(35/2) + 
           ((11016548845947897344*I)/3148145)*qZ^(37/2) - 
           ((521168367031364603392*I)/27020565)*qZ^(39/2) + 
           ((21254260503781256453888*I)/198843645)*qZ^(41/2) - 
           ((41379936420205680355712*I)/69514445)*qZ^(43/2) + 
           ((198197196749631909120896*I)/59520825)*qZ^(45/2) - 
           ((19610504716149198164190464*I)/1048536489)*qZ^(47/2) + 
           ((31434474158894750325508096*I)/298133199)*qZ^(49/2) - 
           ((5655152588607691237405576192*I)/9481446975)*qZ^(51/2) + 
           ((100049021528852939144331119744*I)/29559805275)*qZ^(53/2) - 
           ((5318007768009300405200108057344*I)/276077426625)*qZ^(55/2) + 
           ((31451528716649710193295121125248*I)/286116605775)*qZ^(57/2) - 
           ((257199576264805162629229243901056*I)/408977036325)*qZ^(59/2)) - 
         3*((-512*qZ^2)/3 + (2048*qZ^3)/15 - (152576*qZ^4)/105 + 
           (624640*qZ^5)/189 - (524135936*qZ^6)/31185 + (69597184*qZ^7)/
            1001 - (20272904192*qZ^8)/61425 + (54364336715776*qZ^9)/
            34459425 - (218168701438976*qZ^10)/27979875 + 
           (60027334606211072*qZ^11)/1527701175 - (21251379135353326592*
             qZ^12)/105411381075 + (20488313605663166464*qZ^13)/19520626125 - 
           (3602195145106826493952*qZ^14)/651070294875 + 
           (1843227668323648071907328*qZ^15)/62528114683125 - 
           (75112754940274627078131712*qZ^16)/473824157932125 + 
           (1919782780482855836564467712*qZ^17)/2233742458822875 - 
           (660440649050193150695133920768*qZ^18)/140725774905841125 + 
           (994759972537281182664953387008*qZ^19)/38569286455674975 - 
           (5360747848585615435536438463870976*qZ^20)/37605054294283100625 + 
           (189948872002695794525013274954778624*qZ^21)/
            239836679610205552875 - (71642342969799556722859652876498757632*
             qZ^22)/16206107065089603787125 + 
           (328575142161416164608604540164439138304*qZ^23)/
            13259542144164221280375 - 
           (260708306462948804243735523178119855294464*qZ^24)/
            1869595442327155200532875 + 
           (127237598495068644364485740665748385734656*qZ^25)/
            161569976497408474120125 - 
           (4301726410519715943975756753036267055550508032*qZ^26)/
            964088049760036365074785875 + 
           (897024018775133945740858810020805188533535870976*qZ^27)/
            35374615364272103549282527875 - 
           (441795812654776073708961147480852274434381873152*qZ^28)/
            3057065525307465738826885125 + 
           (4111163215080287413519902518104823240339791464448*qZ^29)/
            4978649569786444203232355775 - 
           (104200204060041557263181629626455227119822304911379456*qZ^30)/
            22030524346305015599303174304375) - 
         2*(-64*qZ - (896*qZ^2)/9 - (143296*qZ^3)/675 - (1763072*qZ^4)/3675 - 
           (255304576*qZ^5)/496125 - (33161158784*qZ^6)/36018675 - 
           (6130646663168*qZ^7)/4734454725 - (2696448024064*qZ^8)/
            2029052025 - (2202281749690688*qZ^9)/1055512863405 - 
           (17486381647493888*qZ^10)/7200305058375 - 
           (6144008261499689216*qZ^11)/2328578655878475 - 
           (410135225795000129792*qZ^12)/111983464450883025 - 
           (2404382902029840798848*qZ^13)/577692475341856875 - 
           (108990273299008678866944*qZ^14)/25196279501448680625 - 
           (1806622092356276597425323136*qZ^15)/317851065910775106084375 - 
           (42109493063070495220878580736*qZ^16)/6787886096450108376601875 - 
           (2160554583706659680833431026816*qZ^17)/
            346182190918955527206695625 - (1515353055460748097754005842816*
             qZ^18)/183272924604152926168250625 - 
           (1514119069959971067918781438319872*qZ^19)/
            176559705254763768983791370625 - 
           (1231783522544784959585561994999296*qZ^20)/
            139389240990602975513519503125 - 
           (3705500281752423670502353487455944704*qZ^21)/
            328038639747285042573516798654375 - 
           (243938105885786783975478777956755326464*qZ^22)/
            21180882202603271367945264024861375 - 
           (1805824541247836181698257454936844310016*qZ^23)/
            153302189368492208851911526333786875 - 
           (8431548627275850894281472815460790639124992*qZ^24)/
            574223344186303142817436082834003176875 - 
           (1149836871317963722453054012266908158547154752*qZ^25)/
            78158177403135705550151022385739321296875 - 
           (1827075164527399028264208261764682032336238848*qZ^26)/
            121926756748891700658235594921753341223125 - 
           (528834906297249564240603489182667184579168951744*qZ^27)/
            28453203114172902316992499155847811256570675 - 
           (1921123363217702516341731159084789405741654016*qZ^28)/
            104368369594421553700008119060834789450625 - 
           (14386052514414600666383021885778267427581246931328*qZ^29)/
            764021194732420525178502292147765302259768125 - 
           (10488608596841442532571813627733705124439468088872192*qZ^30)/
            458544444631647560025235599821788106407974628125) + 
         Pi*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - 
           ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
           ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
           ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
           ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
           ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
           ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
           ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
           ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
           ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
           ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
           ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
           ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
           ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2))*Log[64] + 
         (Pi^2*Log[xZ])/3 + (2*Log[xZ]^3)/3 + 2*Pi*((16*I)*Sqrt[qZ] + 
           ((304*I)/9)*qZ^(3/2) + ((736*I)/25)*qZ^(5/2) + 
           ((29312*I)/245)*qZ^(7/2) + ((172208*I)/2835)*qZ^(9/2) + 
           ((1792832*I)/12705)*qZ^(11/2) + ((4032224*I)/27885)*qZ^(13/2) + 
           ((31262624*I)/225225)*qZ^(15/2) + ((694081504*I)/4339335)*
            qZ^(17/2) + ((238839104*I)/877591)*qZ^(19/2) + 
           ((3543223168*I)/20369349)*qZ^(21/2) + 
           ((744761563264*I)/2565568005)*qZ^(23/2) + 
           ((4048151260432*I)/13943304375)*qZ^(25/2) + 
           ((31436173928048*I)/135528918525)*qZ^(27/2) + 
           ((418581994702304*I)/1407158277525)*qZ^(29/2) + 
           ((19315461994304768*I)/46630313955225)*qZ^(31/2) + 
           ((1917766729476032*I)/7091245901025)*qZ^(33/2) + 
           ((2055902991618304*I)/4786102605375)*qZ^(35/2) + 
           ((301281376437065312*I)/686418277469925)*qZ^(37/2) + 
           ((717866469698420384*I)/2170565904431925)*qZ^(39/2) + 
           ((43437528418400584928*I)/93556956034617075)*qZ^(41/2) + 
           ((95685082392403535296*I)/168767621178543387)*qZ^(43/2) + 
           ((1633855119825831597664*I)/4415431949438635125)*qZ^(45/2) + 
           ((42263638545277154676992*I)/72249549454147740675)*qZ^(47/2) + 
           ((293670778552173604875824*I)/527267988569631384075)*qZ^(49/2) + 
           ((720147624637143529105184*I)/1646367392880685750275)*qZ^(51/2) + 
           ((4035285630172400188781408*I)/6975333343290869189325)*qZ^(53/2) + 
           ((726214230801471559519616*I)/1034079067064684111625)*qZ^(55/2) + 
           ((825599226595915311970624*I)/1710930820052477348325)*qZ^(57/2) + 
           ((17219049006096113092453568*I)/24112348925516897366475)*
            qZ^(59/2) + ((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
             ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
             ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
             ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2))*Log[xZ]) + 
         2*(96*qZ + (1856*qZ^2)/9 + (77792*qZ^3)/225 + (1216384*qZ^4)/1225 + 
           (477584704*qZ^5)/496125 + (68416134848*qZ^6)/36018675 + 
           (11750478682112*qZ^7)/4734454725 + (5519538410752*qZ^8)/
            2029052025 + (7045505205851936*qZ^9)/1759188105675 + 
           (249195948804224896*qZ^10)/50402135408625 + 
           (12119427082148326784*qZ^11)/2328578655878475 + 
           (13168780126178127488*qZ^12)/1777515308744175 + 
           (14315516913464189537344*qZ^13)/1733077426025570625 + 
           (1524411527028538395588608*qZ^14)/176373956510140764375 + 
           (510988436226118171179489088*qZ^15)/45407295130110729440625 + 
           (84042048712631705329339152896*qZ^16)/6787886096450108376601875 + 
           (4326627387012252925419289455296*qZ^17)/
            346182190918955527206695625 + (433663294470012522616306152128*
             qZ^18)/26181846372021846595464375 + 
           (232929967089396482913685856420224*qZ^19)/
            13581515788827982229522413125 + 
           (2461161600993255716479649047828736*qZ^20)/
            139389240990602975513519503125 + 
           (432709038750057858904012869171054592*qZ^21)/
            19296390573369708386677458744375 + 
           (488537665091328907901476360539331842304*qZ^22)/
            21180882202603271367945264024861375 + 
           (392982263421025444476300570865302821632*qZ^23)/
            16747297998238644664494536490245625 + 
           (16965265710479139282983163158788187020847872*qZ^24)/
            574223344186303142817436082834003176875 + 
           (2294269189672149050688123117491549363180266208*qZ^25)/
            78158177403135705550151022385739321296875 + 
           (3666912777168213860104360334472525527913279872*qZ^26)/
            121926756748891700658235594921753341223125 + 
           (8765360074298722654834289983021329952867063776224*qZ^27)/
            237110025951440852641604159632065093804755625 + 
           (72988047410604643617272794775163113586997415936*qZ^28)/
            1982999022294009520300154262155860999561875 + 
           (49879509295330227108088364712859898975424230848*qZ^29)/
            1328732512578122652484351812430896177843075 + 
           (21000252147559336704836260341621158960176751228362624*qZ^30)/
            458544444631647560025235599821788106407974628125 + 
           (-32*qZ - (64*qZ^2)/3 - (3616*qZ^3)/45 - (3456*qZ^4)/35 - 
             (122176*qZ^5)/1575 - (1662784*qZ^6)/10395 - (14980096*qZ^7)/
              105105 - (6328064*qZ^8)/45045 - (1648490656*qZ^9)/6891885 - 
             (717789056*qZ^10)/3464175 - (32513542016*qZ^11)/160044885 - 
             (11572211328*qZ^12)/37182145 - (677777491648*qZ^13)/2416839425 - 
             (8636935067648*qZ^14)/35137127025 - (857799016044224*qZ^15)/
              2183521465125 - (67764214661632*qZ^16)/214886239425 - 
             (22876402733088064*qZ^17)/76714387474725 - 
             (19913316545581504*qZ^18)/40613499251325 - 
             (57677907853964672*qZ^19)/151065026315775 - 
             (323118335787572992*qZ^20)/834833040166125 - 
             (2057876513021029376*qZ^21)/3686108961964275 - 
             (10416438316595437312*qZ^22)/23985062441395055 - 
             (413480526037956651776*qZ^23)/967189855591320075 - 
             (25864485296912485961984*qZ^24)/41505060324723170175 - 
             (395970407073240400187872*qZ^25)/807042839647394975625 - 
             (604371915725326970812288*qZ^26)/1258986829849936161975 - 
             (3940753349434385212440352*qZ^27)/5543415856970026608573 - 
             (11521821675098363686912*qZ^28)/20333643022694976975 - 
             (81151612273871460537571136*qZ^29)/148850981344565529304275 - 
             (109969477673546629223209856*qZ^30)/137652161431494768478875)*
            Log[xZ]) + 5*Zeta[3]))/2))/(512*CA*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*
     Pi^2) - (alpha*alphaS*(-1 + CA^2)*im*
     (-((Pi^2/6 - 32*qZ - (64*qZ^2)/3 - (3616*qZ^3)/45 - (3456*qZ^4)/35 - 
         (122176*qZ^5)/1575 - (1662784*qZ^6)/10395 - (14980096*qZ^7)/105105 - 
         (6328064*qZ^8)/45045 - (1648490656*qZ^9)/6891885 - 
         (717789056*qZ^10)/3464175 - (32513542016*qZ^11)/160044885 - 
         (11572211328*qZ^12)/37182145 - (677777491648*qZ^13)/2416839425 - 
         (8636935067648*qZ^14)/35137127025 - (857799016044224*qZ^15)/
          2183521465125 - (67764214661632*qZ^16)/214886239425 - 
         (22876402733088064*qZ^17)/76714387474725 - (19913316545581504*qZ^18)/
          40613499251325 - (57677907853964672*qZ^19)/151065026315775 - 
         (323118335787572992*qZ^20)/834833040166125 - 
         (2057876513021029376*qZ^21)/3686108961964275 - 
         (10416438316595437312*qZ^22)/23985062441395055 - 
         (413480526037956651776*qZ^23)/967189855591320075 - 
         (25864485296912485961984*qZ^24)/41505060324723170175 - 
         (395970407073240400187872*qZ^25)/807042839647394975625 - 
         (604371915725326970812288*qZ^26)/1258986829849936161975 - 
         (3940753349434385212440352*qZ^27)/5543415856970026608573 - 
         (11521821675098363686912*qZ^28)/20333643022694976975 - 
         (81151612273871460537571136*qZ^29)/148850981344565529304275 - 
         (109969477673546629223209856*qZ^30)/137652161431494768478875 - 
         Pi*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - 
           ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
           ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
           ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
           ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
           ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
           ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
           ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
           ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
           ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
           ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
           ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
           ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
           ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2)) - Log[xZ]^2)*
        ((17*(((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(8*Mt^4 + 8*Mt^2*Mz^2 - 4*
                Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) - 
            (Mz^2*(6*Mt^4 - 6*Mt^2*Mz^2 + Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2))))/
          4 + ((Mz^2*(112*Mt^4 - 112*Mt^2*Mz^2 + 20*Mz^4))/
            (16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*
             (-32*Mt^4 - 64*Mt^2*Mz^2 + 20*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)))/
          2 + (((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(8*Mt^4 + 8*Mt^2*Mz^2 - 
              4*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) - 
           (Mz^2*(6*Mt^4 - 6*Mt^2*Mz^2 + Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)))*
          Log[\[Mu]^2/Mt^2])) - Log[xZ]*
       (((Mz^2*(-88*Mt^4 + 54*Mt^2*Mz^2 - 15*Mz^4))/
           (16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*
            (24*Mt^4 + 154*Mt^2*Mz^2 - 15*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)))/
         2 + (183*(((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*
             (8*Mt^4 + 8*Mt^2*Mz^2 - 4*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) - 
           (Mz^2*(6*Mt^4 - 6*Mt^2*Mz^2 + Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2))))/
         8 + (17*((Mz^2*(112*Mt^4 - 112*Mt^2*Mz^2 + 20*Mz^4))/
            (16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*
             (-32*Mt^4 - 64*Mt^2*Mz^2 + 20*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2))))/
         4 + 2*((17*(((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(8*Mt^4 + 
                8*Mt^2*Mz^2 - 4*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) - 
             (Mz^2*(6*Mt^4 - 6*Mt^2*Mz^2 + Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2))))/
           4 + ((Mz^2*(112*Mt^4 - 112*Mt^2*Mz^2 + 20*Mz^4))/
             (16*Mw^2*(1 - Mw^2/Mz^2)) + ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*
              Mz^2*(-32*Mt^4 - 64*Mt^2*Mz^2 + 20*Mz^4))/
             (4*Mw^2*(1 - Mw^2/Mz^2)))/2)*Log[\[Mu]^2/Mt^2] + 
        (((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(8*Mt^4 + 8*Mt^2*Mz^2 - 
             4*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) - 
          (Mz^2*(6*Mt^4 - 6*Mt^2*Mz^2 + Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)))*
         Log[\[Mu]^2/Mt^2]^2) - 
      ((((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(8*Mt^4 + 8*Mt^2*Mz^2 - 
            4*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) - 
         (Mz^2*(6*Mt^4 - 6*Mt^2*Mz^2 + Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)))*
        (3*Pi*(((-128*I)/3)*qZ^(3/2) + ((128*I)/5)*qZ^(5/2) - 
           ((5504*I)/21)*qZ^(7/2) + ((14464*I)/27)*qZ^(9/2) - 
           ((140928*I)/55)*qZ^(11/2) + ((680192*I)/65)*qZ^(13/2) - 
           ((76285568*I)/1575)*qZ^(15/2) + ((135866112*I)/595)*qZ^(17/2) - 
           ((6666623104*I)/5985)*qZ^(19/2) + ((7352336512*I)/1323)*
            qZ^(21/2) - ((751125853696*I)/26565)*qZ^(23/2) + 
           ((12662378100224*I)/86625)*qZ^(25/2) - 
           ((133080856132352*I)/173745)*qZ^(27/2) + 
           ((1767893479078528*I)/435435)*qZ^(29/2) - 
           ((30352080724945792*I)/1396395)*qZ^(31/2) + 
           ((19387068540872576*I)/165165)*qZ^(33/2) - 
           ((1902145677127641856*I)/2977975)*qZ^(35/2) + 
           ((11016548845947897344*I)/3148145)*qZ^(37/2) - 
           ((521168367031364603392*I)/27020565)*qZ^(39/2) + 
           ((21254260503781256453888*I)/198843645)*qZ^(41/2) - 
           ((41379936420205680355712*I)/69514445)*qZ^(43/2) + 
           ((198197196749631909120896*I)/59520825)*qZ^(45/2) - 
           ((19610504716149198164190464*I)/1048536489)*qZ^(47/2) + 
           ((31434474158894750325508096*I)/298133199)*qZ^(49/2) - 
           ((5655152588607691237405576192*I)/9481446975)*qZ^(51/2) + 
           ((100049021528852939144331119744*I)/29559805275)*qZ^(53/2) - 
           ((5318007768009300405200108057344*I)/276077426625)*qZ^(55/2) + 
           ((31451528716649710193295121125248*I)/286116605775)*qZ^(57/2) - 
           ((257199576264805162629229243901056*I)/408977036325)*qZ^(59/2)) - 
         3*((-512*qZ^2)/3 + (2048*qZ^3)/15 - (152576*qZ^4)/105 + 
           (624640*qZ^5)/189 - (524135936*qZ^6)/31185 + (69597184*qZ^7)/
            1001 - (20272904192*qZ^8)/61425 + (54364336715776*qZ^9)/
            34459425 - (218168701438976*qZ^10)/27979875 + 
           (60027334606211072*qZ^11)/1527701175 - (21251379135353326592*
             qZ^12)/105411381075 + (20488313605663166464*qZ^13)/19520626125 - 
           (3602195145106826493952*qZ^14)/651070294875 + 
           (1843227668323648071907328*qZ^15)/62528114683125 - 
           (75112754940274627078131712*qZ^16)/473824157932125 + 
           (1919782780482855836564467712*qZ^17)/2233742458822875 - 
           (660440649050193150695133920768*qZ^18)/140725774905841125 + 
           (994759972537281182664953387008*qZ^19)/38569286455674975 - 
           (5360747848585615435536438463870976*qZ^20)/37605054294283100625 + 
           (189948872002695794525013274954778624*qZ^21)/
            239836679610205552875 - (71642342969799556722859652876498757632*
             qZ^22)/16206107065089603787125 + 
           (328575142161416164608604540164439138304*qZ^23)/
            13259542144164221280375 - 
           (260708306462948804243735523178119855294464*qZ^24)/
            1869595442327155200532875 + 
           (127237598495068644364485740665748385734656*qZ^25)/
            161569976497408474120125 - 
           (4301726410519715943975756753036267055550508032*qZ^26)/
            964088049760036365074785875 + 
           (897024018775133945740858810020805188533535870976*qZ^27)/
            35374615364272103549282527875 - 
           (441795812654776073708961147480852274434381873152*qZ^28)/
            3057065525307465738826885125 + 
           (4111163215080287413519902518104823240339791464448*qZ^29)/
            4978649569786444203232355775 - 
           (104200204060041557263181629626455227119822304911379456*qZ^30)/
            22030524346305015599303174304375) - 
         2*(-64*qZ - (896*qZ^2)/9 - (143296*qZ^3)/675 - (1763072*qZ^4)/3675 - 
           (255304576*qZ^5)/496125 - (33161158784*qZ^6)/36018675 - 
           (6130646663168*qZ^7)/4734454725 - (2696448024064*qZ^8)/
            2029052025 - (2202281749690688*qZ^9)/1055512863405 - 
           (17486381647493888*qZ^10)/7200305058375 - 
           (6144008261499689216*qZ^11)/2328578655878475 - 
           (410135225795000129792*qZ^12)/111983464450883025 - 
           (2404382902029840798848*qZ^13)/577692475341856875 - 
           (108990273299008678866944*qZ^14)/25196279501448680625 - 
           (1806622092356276597425323136*qZ^15)/317851065910775106084375 - 
           (42109493063070495220878580736*qZ^16)/6787886096450108376601875 - 
           (2160554583706659680833431026816*qZ^17)/
            346182190918955527206695625 - (1515353055460748097754005842816*
             qZ^18)/183272924604152926168250625 - 
           (1514119069959971067918781438319872*qZ^19)/
            176559705254763768983791370625 - 
           (1231783522544784959585561994999296*qZ^20)/
            139389240990602975513519503125 - 
           (3705500281752423670502353487455944704*qZ^21)/
            328038639747285042573516798654375 - 
           (243938105885786783975478777956755326464*qZ^22)/
            21180882202603271367945264024861375 - 
           (1805824541247836181698257454936844310016*qZ^23)/
            153302189368492208851911526333786875 - 
           (8431548627275850894281472815460790639124992*qZ^24)/
            574223344186303142817436082834003176875 - 
           (1149836871317963722453054012266908158547154752*qZ^25)/
            78158177403135705550151022385739321296875 - 
           (1827075164527399028264208261764682032336238848*qZ^26)/
            121926756748891700658235594921753341223125 - 
           (528834906297249564240603489182667184579168951744*qZ^27)/
            28453203114172902316992499155847811256570675 - 
           (1921123363217702516341731159084789405741654016*qZ^28)/
            104368369594421553700008119060834789450625 - 
           (14386052514414600666383021885778267427581246931328*qZ^29)/
            764021194732420525178502292147765302259768125 - 
           (10488608596841442532571813627733705124439468088872192*qZ^30)/
            458544444631647560025235599821788106407974628125) + 
         Pi*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - 
           ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
           ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
           ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
           ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
           ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
           ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
           ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
           ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
           ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
           ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
           ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
           ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
           ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2))*Log[64] + 
         (Pi^2*Log[xZ])/3 + (2*Log[xZ]^3)/3 + 2*Pi*((16*I)*Sqrt[qZ] + 
           ((304*I)/9)*qZ^(3/2) + ((736*I)/25)*qZ^(5/2) + 
           ((29312*I)/245)*qZ^(7/2) + ((172208*I)/2835)*qZ^(9/2) + 
           ((1792832*I)/12705)*qZ^(11/2) + ((4032224*I)/27885)*qZ^(13/2) + 
           ((31262624*I)/225225)*qZ^(15/2) + ((694081504*I)/4339335)*
            qZ^(17/2) + ((238839104*I)/877591)*qZ^(19/2) + 
           ((3543223168*I)/20369349)*qZ^(21/2) + 
           ((744761563264*I)/2565568005)*qZ^(23/2) + 
           ((4048151260432*I)/13943304375)*qZ^(25/2) + 
           ((31436173928048*I)/135528918525)*qZ^(27/2) + 
           ((418581994702304*I)/1407158277525)*qZ^(29/2) + 
           ((19315461994304768*I)/46630313955225)*qZ^(31/2) + 
           ((1917766729476032*I)/7091245901025)*qZ^(33/2) + 
           ((2055902991618304*I)/4786102605375)*qZ^(35/2) + 
           ((301281376437065312*I)/686418277469925)*qZ^(37/2) + 
           ((717866469698420384*I)/2170565904431925)*qZ^(39/2) + 
           ((43437528418400584928*I)/93556956034617075)*qZ^(41/2) + 
           ((95685082392403535296*I)/168767621178543387)*qZ^(43/2) + 
           ((1633855119825831597664*I)/4415431949438635125)*qZ^(45/2) + 
           ((42263638545277154676992*I)/72249549454147740675)*qZ^(47/2) + 
           ((293670778552173604875824*I)/527267988569631384075)*qZ^(49/2) + 
           ((720147624637143529105184*I)/1646367392880685750275)*qZ^(51/2) + 
           ((4035285630172400188781408*I)/6975333343290869189325)*qZ^(53/2) + 
           ((726214230801471559519616*I)/1034079067064684111625)*qZ^(55/2) + 
           ((825599226595915311970624*I)/1710930820052477348325)*qZ^(57/2) + 
           ((17219049006096113092453568*I)/24112348925516897366475)*
            qZ^(59/2) + ((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
             ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
             ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
             ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2))*Log[xZ]) + 
         2*(96*qZ + (1856*qZ^2)/9 + (77792*qZ^3)/225 + (1216384*qZ^4)/1225 + 
           (477584704*qZ^5)/496125 + (68416134848*qZ^6)/36018675 + 
           (11750478682112*qZ^7)/4734454725 + (5519538410752*qZ^8)/
            2029052025 + (7045505205851936*qZ^9)/1759188105675 + 
           (249195948804224896*qZ^10)/50402135408625 + 
           (12119427082148326784*qZ^11)/2328578655878475 + 
           (13168780126178127488*qZ^12)/1777515308744175 + 
           (14315516913464189537344*qZ^13)/1733077426025570625 + 
           (1524411527028538395588608*qZ^14)/176373956510140764375 + 
           (510988436226118171179489088*qZ^15)/45407295130110729440625 + 
           (84042048712631705329339152896*qZ^16)/6787886096450108376601875 + 
           (4326627387012252925419289455296*qZ^17)/
            346182190918955527206695625 + (433663294470012522616306152128*
             qZ^18)/26181846372021846595464375 + 
           (232929967089396482913685856420224*qZ^19)/
            13581515788827982229522413125 + 
           (2461161600993255716479649047828736*qZ^20)/
            139389240990602975513519503125 + 
           (432709038750057858904012869171054592*qZ^21)/
            19296390573369708386677458744375 + 
           (488537665091328907901476360539331842304*qZ^22)/
            21180882202603271367945264024861375 + 
           (392982263421025444476300570865302821632*qZ^23)/
            16747297998238644664494536490245625 + 
           (16965265710479139282983163158788187020847872*qZ^24)/
            574223344186303142817436082834003176875 + 
           (2294269189672149050688123117491549363180266208*qZ^25)/
            78158177403135705550151022385739321296875 + 
           (3666912777168213860104360334472525527913279872*qZ^26)/
            121926756748891700658235594921753341223125 + 
           (8765360074298722654834289983021329952867063776224*qZ^27)/
            237110025951440852641604159632065093804755625 + 
           (72988047410604643617272794775163113586997415936*qZ^28)/
            1982999022294009520300154262155860999561875 + 
           (49879509295330227108088364712859898975424230848*qZ^29)/
            1328732512578122652484351812430896177843075 + 
           (21000252147559336704836260341621158960176751228362624*qZ^30)/
            458544444631647560025235599821788106407974628125 + 
           (-32*qZ - (64*qZ^2)/3 - (3616*qZ^3)/45 - (3456*qZ^4)/35 - 
             (122176*qZ^5)/1575 - (1662784*qZ^6)/10395 - (14980096*qZ^7)/
              105105 - (6328064*qZ^8)/45045 - (1648490656*qZ^9)/6891885 - 
             (717789056*qZ^10)/3464175 - (32513542016*qZ^11)/160044885 - 
             (11572211328*qZ^12)/37182145 - (677777491648*qZ^13)/2416839425 - 
             (8636935067648*qZ^14)/35137127025 - (857799016044224*qZ^15)/
              2183521465125 - (67764214661632*qZ^16)/214886239425 - 
             (22876402733088064*qZ^17)/76714387474725 - 
             (19913316545581504*qZ^18)/40613499251325 - 
             (57677907853964672*qZ^19)/151065026315775 - 
             (323118335787572992*qZ^20)/834833040166125 - 
             (2057876513021029376*qZ^21)/3686108961964275 - 
             (10416438316595437312*qZ^22)/23985062441395055 - 
             (413480526037956651776*qZ^23)/967189855591320075 - 
             (25864485296912485961984*qZ^24)/41505060324723170175 - 
             (395970407073240400187872*qZ^25)/807042839647394975625 - 
             (604371915725326970812288*qZ^26)/1258986829849936161975 - 
             (3940753349434385212440352*qZ^27)/5543415856970026608573 - 
             (11521821675098363686912*qZ^28)/20333643022694976975 - 
             (81151612273871460537571136*qZ^29)/148850981344565529304275 - 
             (109969477673546629223209856*qZ^30)/137652161431494768478875)*
            Log[xZ]) + 5*Zeta[3]))/2))/(64*CA*Mt^4*Pi^2) - 
   (alpha*alphaS*(-1 + CA^2)*im*(mh^2 - 4*Mt^2)*
     (-1/6*((Pi^2 - 3*Pi*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - 
           ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - 
           ((96*I)/11)*qH^(11/2) - ((112*I)/13)*qH^(13/2) - 
           ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
           ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
           ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
           ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
           ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
           ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
           ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
           ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
           ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
           ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
           ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
           ((480*I)/59)*qH^(59/2)) + 3*(-32*qH - (64*qH^2)/3 - 
           (3616*qH^3)/45 - (3456*qH^4)/35 - (122176*qH^5)/1575 - 
           (1662784*qH^6)/10395 - (14980096*qH^7)/105105 - 
           (6328064*qH^8)/45045 - (1648490656*qH^9)/6891885 - 
           (717789056*qH^10)/3464175 - (32513542016*qH^11)/160044885 - 
           (11572211328*qH^12)/37182145 - (677777491648*qH^13)/2416839425 - 
           (8636935067648*qH^14)/35137127025 - (857799016044224*qH^15)/
            2183521465125 - (67764214661632*qH^16)/214886239425 - 
           (22876402733088064*qH^17)/76714387474725 - 
           (19913316545581504*qH^18)/40613499251325 - 
           (57677907853964672*qH^19)/151065026315775 - 
           (323118335787572992*qH^20)/834833040166125 - 
           (2057876513021029376*qH^21)/3686108961964275 - 
           (10416438316595437312*qH^22)/23985062441395055 - 
           (413480526037956651776*qH^23)/967189855591320075 - 
           (25864485296912485961984*qH^24)/41505060324723170175 - 
           (395970407073240400187872*qH^25)/807042839647394975625 - 
           (604371915725326970812288*qH^26)/1258986829849936161975 - 
           (3940753349434385212440352*qH^27)/5543415856970026608573 - 
           (11521821675098363686912*qH^28)/20333643022694976975 - 
           (81151612273871460537571136*qH^29)/148850981344565529304275 - 
           (109969477673546629223209856*qH^30)/137652161431494768478875))*
        (-2*mh^2 + 4*Mt^2 + 4*(mh^2 - Mt^2) + 2*(mh^2 - Mt^2)*
          Log[\[Mu]^2/Mt^2])) - ((mh^2 - Mt^2)*(96*qH + (3392*qH^2)/9 + 
         (47072*qH^3)/225 + (8989312*qH^4)/3675 - (1162095296*qH^5)/496125 + 
         (673793140928*qH^6)/36018675 - (317425062412288*qH^7)/4734454725 + 
         (675194382585088*qH^8)/2029052025 - (553661649694245728*qH^9)/
          351837621135 + (393251967828633860992*qH^10)/50402135408625 - 
         (18296752998217039485056*qH^11)/465715731175695 + 
         (22577168503453149667063168*qH^12)/111983464450883025 - 
         (12732833410392342774238878272*qH^13)/12131541982178994375 + 
         (975830731895321488907854051328*qH^14)/176373956510140764375 - 
         (9369731654375525358382467789210944*qH^15)/
          317851065910775106084375 + (1076046580173195718602638612440295936*
           qH^16)/6787886096450108376601875 - 
         (297525167570881158394088617046244844864*qH^17)/
          346182190918955527206695625 + 
         (860118835992020056579600706075303233856*qH^18)/
          183272924604152926168250625 - 
         (350287742026333431876924958002811201832576*qH^19)/
          13581515788827982229522413125 + 
         (19870482515498094759683873178106146557686016*qH^20)/
          139389240990602975513519503125 - 
         (106871316519129055557999183080431590075867136*qH^21)/
          134939794219368590116625585625 + 
         (288105640304442057205068270115070251780007654656*qH^22)/
          65171945238779296516754658538035 - 
         (223462993525717764126139940277869931027151923621632*qH^23)/
          9017775845205424050112442725516875 + 
         (80073363576448723601217005253099150343010910843406004992*qH^24)/
          574223344186303142817436082834003176875 - 
         (61550165514108779591406386566005076298616450338821466389792*qH^25)/
          78158177403135705550151022385739321296875 + 
         (544032829559781471160856919721320446872174940325444783285632*qH^26)/
          121926756748891700658235594921753341223125 - 
         (42046149107979817300029227597627763064012754104374890681311712*
           qH^27)/1658112069590495473018210906517937718914375 + 
         (286575690738554375405350966404614631081425004705278782164094976*
           qH^28)/1982999022294009520300154262155860999561875 - 
         (84400956707109310293461351631047327833413650043855516631460672*
           qH^29)/102210193275240204037257831725453552141775 + 
         (2168828301593733530251715586620164904252549780584491296352070550971\
264*qH^30)/458544444631647560025235599821788106407974628125 + 
         Pi*((-16*I)*Sqrt[qH] - ((304*I)/9)*qH^(3/2) - ((736*I)/25)*
            qH^(5/2) - ((29312*I)/245)*qH^(7/2) - ((172208*I)/2835)*
            qH^(9/2) - ((1792832*I)/12705)*qH^(11/2) - ((4032224*I)/27885)*
            qH^(13/2) - ((31262624*I)/225225)*qH^(15/2) - 
           ((694081504*I)/4339335)*qH^(17/2) - ((238839104*I)/877591)*
            qH^(19/2) - ((3543223168*I)/20369349)*qH^(21/2) - 
           ((744761563264*I)/2565568005)*qH^(23/2) - 
           ((4048151260432*I)/13943304375)*qH^(25/2) - 
           ((31436173928048*I)/135528918525)*qH^(27/2) - 
           ((418581994702304*I)/1407158277525)*qH^(29/2) - 
           ((19315461994304768*I)/46630313955225)*qH^(31/2) - 
           ((1917766729476032*I)/7091245901025)*qH^(33/2) - 
           ((2055902991618304*I)/4786102605375)*qH^(35/2) - 
           ((301281376437065312*I)/686418277469925)*qH^(37/2) - 
           ((717866469698420384*I)/2170565904431925)*qH^(39/2) - 
           ((43437528418400584928*I)/93556956034617075)*qH^(41/2) - 
           ((95685082392403535296*I)/168767621178543387)*qH^(43/2) - 
           ((1633855119825831597664*I)/4415431949438635125)*qH^(45/2) - 
           ((42263638545277154676992*I)/72249549454147740675)*qH^(47/2) - 
           ((293670778552173604875824*I)/527267988569631384075)*qH^(49/2) - 
           ((720147624637143529105184*I)/1646367392880685750275)*qH^(51/2) - 
           ((4035285630172400188781408*I)/6975333343290869189325)*qH^(53/2) - 
           ((726214230801471559519616*I)/1034079067064684111625)*qH^(55/2) - 
           ((825599226595915311970624*I)/1710930820052477348325)*qH^(57/2) - 
           ((17219049006096113092453568*I)/24112348925516897366475)*
            qH^(59/2)) + Pi*(((-128*I)/3)*qH^(3/2) + ((128*I)/5)*qH^(5/2) - 
           ((5504*I)/21)*qH^(7/2) + ((14464*I)/27)*qH^(9/2) - 
           ((140928*I)/55)*qH^(11/2) + ((680192*I)/65)*qH^(13/2) - 
           ((76285568*I)/1575)*qH^(15/2) + ((135866112*I)/595)*qH^(17/2) - 
           ((6666623104*I)/5985)*qH^(19/2) + ((7352336512*I)/1323)*
            qH^(21/2) - ((751125853696*I)/26565)*qH^(23/2) + 
           ((12662378100224*I)/86625)*qH^(25/2) - 
           ((133080856132352*I)/173745)*qH^(27/2) + 
           ((1767893479078528*I)/435435)*qH^(29/2) - 
           ((30352080724945792*I)/1396395)*qH^(31/2) + 
           ((19387068540872576*I)/165165)*qH^(33/2) - 
           ((1902145677127641856*I)/2977975)*qH^(35/2) + 
           ((11016548845947897344*I)/3148145)*qH^(37/2) - 
           ((521168367031364603392*I)/27020565)*qH^(39/2) + 
           ((21254260503781256453888*I)/198843645)*qH^(41/2) - 
           ((41379936420205680355712*I)/69514445)*qH^(43/2) + 
           ((198197196749631909120896*I)/59520825)*qH^(45/2) - 
           ((19610504716149198164190464*I)/1048536489)*qH^(47/2) + 
           ((31434474158894750325508096*I)/298133199)*qH^(49/2) - 
           ((5655152588607691237405576192*I)/9481446975)*qH^(51/2) + 
           ((100049021528852939144331119744*I)/29559805275)*qH^(53/2) - 
           ((5318007768009300405200108057344*I)/276077426625)*qH^(55/2) + 
           ((31451528716649710193295121125248*I)/286116605775)*qH^(57/2) - 
           ((257199576264805162629229243901056*I)/408977036325)*qH^(59/2)) + 
         2*Pi*(((-256*I)/3)*qH^(3/2) + ((2816*I)/15)*qH^(5/2) - 
           ((118528*I)/105)*qH^(7/2) + ((4551424*I)/945)*qH^(9/2) - 
           ((85484288*I)/3465)*qH^(11/2) + ((5734824448*I)/45045)*qH^(13/2) - 
           ((457996013824*I)/675675)*qH^(15/2) + ((561705495040*I)/153153)*
            qH^(17/2) - ((8874942217984*I)/440895)*qH^(19/2) + 
           ((6826222518850816*I)/61108047)*qH^(21/2) - 
           ((41870128463633408*I)/66927861)*qH^(23/2) + 
           ((2684925731469304832*I)/760543875)*qH^(25/2) - 
           ((905770283791804606976*I)/45176306175)*qH^(27/2) + 
           ((1282091494862680670464*I)/11197545975)*qH^(29/2) - 
           ((2964718243971896530395392*I)/4512611027925)*qH^(31/2) + 
           ((563726141418715286497548032*I)/148916163921525)*qH^(33/2) - 
           ((3457731209039956349951514112*I)/157941385977375)*qH^(35/2) + 
           ((1490527199742909563452416*I)/11734247525)*qH^(37/2) - 
           ((4813257145484548280614935200768*I)/6511697713295775)*qH^(39/2) + 
           ((29523111001366424768410826802688*I)/6845630929362225)*
            qH^(41/2) - ((1924949730042465507629590709504*I)/76318934395275)*
            qH^(43/2) + ((1958215762337778335665909320446810368*I)/
             13246295848315905375)*qH^(45/2) - 
           ((20531833375144963227089112221467136*I)/23649607022634285)*
            qH^(47/2) + ((88785062197897993874579301026292125696*I)/
             17382461161636199475)*qH^(49/2) - 
           ((148670775043624763353851283714766306891776*I)/
             4939102178642057250825)*qH^(51/2) + 
           ((911903033975961301617854052064816329649408*I)/
             5132792460157432044975)*qH^(53/2) - 
           ((26949759894834993335701837131576984588542464*I)/
             25663962300787160224875)*qH^(55/2) + 
           ((606107120165204003892806679492542470387965184*I)/
             97523056742991208854525)*qH^(57/2) - 
           ((15257251977824170785238668378287255516625664*I)/
             414274630847179877775)*qH^(59/2)) - 
         2*(-256*qH^2 + (5120*qH^3)/9 - (177664*qH^4)/45 + 
           (26174464*qH^5)/1575 - (139318016*qH^6)/1575 + (167091622912*qH^7)/
            363825 - (1063336324096*qH^8)/429975 + (573557123826688*qH^9)/
            42567525 - (89726516980724224*qH^10)/1206079875 + 
           (20912711991000083456*qH^11)/50414138775 - 
           (352751967793741823488*qH^12)/151242416325 + 
           (199057945262738809919488*qH^13)/15073827493725 - 
           (176361414959302542344192*qH^14)/2344817610135 + 
           (8850675596519924741235712*qH^15)/20555219309625 - 
           (235294813079973450842318848*qH^16)/95030651590875 + 
           (5488120839173559604375851948032*qH^17)/383955509310998625 - 
           (26011953033908242945251494011648*qH^18)/314145416708998875 + 
           (31590842373303600168626398310339584*qH^19)/65656392092180764875 - 
           (34054898909619531487953602196839676928*qH^20)/
            12146432537053441501875 + (12854325271370862572431039669028228096*
             qH^21)/784846410086530066275 - 
           (105060522933887345060272601090459476204544*qH^22)/
            1095608214842220423469125 + 
           (9122519120253316978137853074674734870528*qH^23)/
            16214837627818271587145 - 
           (195457331136254286485503912719881612531454976*qH^24)/
            59103083153397599935143525 + 
           (2253890789635974359514625942002291316161779494912*qH^25)/
            115743537842070299872989403125 - 
           (34561766573094517226181255186420478714907193449984*qH^26)/
            300933198389382779669772448125 + 
           (3562886783226848565820902798343679431145972738048*qH^27)/
            5252227767623358145496998125 - 
           (103373488312098800389147185863638248327532095777456128*qH^28)/
            25764511523644848751727441135625 + 
           (17753756464315046409218779445090883145768295652775322624*qH^29)/
            747170834185700613800095792933125 - 
           (1578997038948410772379864482048623035315330841411537259008*qH^30)/
            11207562512785509207001436893996875) - Pi^2*Log[4] + 
         Pi*((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - ((48*I)/5)*qH^(5/2) - 
           ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - ((96*I)/11)*qH^(11/2) - 
           ((112*I)/13)*qH^(13/2) - ((16*I)/5)*qH^(15/2) - 
           ((144*I)/17)*qH^(17/2) - ((160*I)/19)*qH^(19/2) - 
           ((64*I)/21)*qH^(21/2) - ((192*I)/23)*qH^(23/2) - 
           ((248*I)/25)*qH^(25/2) - ((8*I)/27)*qH^(27/2) - 
           ((240*I)/29)*qH^(29/2) - ((256*I)/31)*qH^(31/2) - 
           ((32*I)/11)*qH^(33/2) - ((384*I)/35)*qH^(35/2) - 
           ((304*I)/37)*qH^(37/2) - ((112*I)/39)*qH^(39/2) - 
           ((336*I)/41)*qH^(41/2) - ((352*I)/43)*qH^(43/2) - 
           ((16*I)/15)*qH^(45/2) - ((384*I)/47)*qH^(47/2) - 
           ((456*I)/49)*qH^(49/2) - ((48*I)/17)*qH^(51/2) - 
           ((432*I)/53)*qH^(53/2) - ((576*I)/55)*qH^(55/2) - 
           ((160*I)/57)*qH^(57/2) - ((480*I)/59)*qH^(59/2))*Log[4] - 
         Pi^2*Log[1 - xH/4] + Pi*((16*I)*Sqrt[qH] + ((304*I)/9)*qH^(3/2) + 
           ((736*I)/25)*qH^(5/2) + ((29312*I)/245)*qH^(7/2) + 
           ((172208*I)/2835)*qH^(9/2) + ((1792832*I)/12705)*qH^(11/2) + 
           ((4032224*I)/27885)*qH^(13/2) + ((31262624*I)/225225)*qH^(15/2) + 
           ((694081504*I)/4339335)*qH^(17/2) + ((238839104*I)/877591)*
            qH^(19/2) + ((3543223168*I)/20369349)*qH^(21/2) + 
           ((744761563264*I)/2565568005)*qH^(23/2) + 
           ((4048151260432*I)/13943304375)*qH^(25/2) + 
           ((31436173928048*I)/135528918525)*qH^(27/2) + 
           ((418581994702304*I)/1407158277525)*qH^(29/2) + 
           ((19315461994304768*I)/46630313955225)*qH^(31/2) + 
           ((1917766729476032*I)/7091245901025)*qH^(33/2) + 
           ((2055902991618304*I)/4786102605375)*qH^(35/2) + 
           ((301281376437065312*I)/686418277469925)*qH^(37/2) + 
           ((717866469698420384*I)/2170565904431925)*qH^(39/2) + 
           ((43437528418400584928*I)/93556956034617075)*qH^(41/2) + 
           ((95685082392403535296*I)/168767621178543387)*qH^(43/2) + 
           ((1633855119825831597664*I)/4415431949438635125)*qH^(45/2) + 
           ((42263638545277154676992*I)/72249549454147740675)*qH^(47/2) + 
           ((293670778552173604875824*I)/527267988569631384075)*qH^(49/2) + 
           ((720147624637143529105184*I)/1646367392880685750275)*qH^(51/2) + 
           ((4035285630172400188781408*I)/6975333343290869189325)*qH^(53/2) + 
           ((726214230801471559519616*I)/1034079067064684111625)*qH^(55/2) + 
           ((825599226595915311970624*I)/1710930820052477348325)*qH^(57/2) + 
           ((17219049006096113092453568*I)/24112348925516897366475)*
            qH^(59/2) + ((-8*I)*Sqrt[qH] - ((8*I)/3)*qH^(3/2) - 
             ((48*I)/5)*qH^(5/2) - ((64*I)/7)*qH^(7/2) - ((8*I)/9)*qH^(9/2) - 
             ((96*I)/11)*qH^(11/2) - ((112*I)/13)*qH^(13/2) - 
             ((16*I)/5)*qH^(15/2) - ((144*I)/17)*qH^(17/2) - 
             ((160*I)/19)*qH^(19/2) - ((64*I)/21)*qH^(21/2) - 
             ((192*I)/23)*qH^(23/2) - ((248*I)/25)*qH^(25/2) - 
             ((8*I)/27)*qH^(27/2) - ((240*I)/29)*qH^(29/2) - 
             ((256*I)/31)*qH^(31/2) - ((32*I)/11)*qH^(33/2) - 
             ((384*I)/35)*qH^(35/2) - ((304*I)/37)*qH^(37/2) - 
             ((112*I)/39)*qH^(39/2) - ((336*I)/41)*qH^(41/2) - 
             ((352*I)/43)*qH^(43/2) - ((16*I)/15)*qH^(45/2) - 
             ((384*I)/47)*qH^(47/2) - ((456*I)/49)*qH^(49/2) - 
             ((48*I)/17)*qH^(51/2) - ((432*I)/53)*qH^(53/2) - 
             ((576*I)/55)*qH^(55/2) - ((160*I)/57)*qH^(57/2) - 
             ((480*I)/59)*qH^(59/2))*Log[xH]) + 
         2*(96*qH + (1856*qH^2)/9 + (77792*qH^3)/225 + (1216384*qH^4)/1225 + 
           (477584704*qH^5)/496125 + (68416134848*qH^6)/36018675 + 
           (11750478682112*qH^7)/4734454725 + (5519538410752*qH^8)/
            2029052025 + (7045505205851936*qH^9)/1759188105675 + 
           (249195948804224896*qH^10)/50402135408625 + 
           (12119427082148326784*qH^11)/2328578655878475 + 
           (13168780126178127488*qH^12)/1777515308744175 + 
           (14315516913464189537344*qH^13)/1733077426025570625 + 
           (1524411527028538395588608*qH^14)/176373956510140764375 + 
           (510988436226118171179489088*qH^15)/45407295130110729440625 + 
           (84042048712631705329339152896*qH^16)/6787886096450108376601875 + 
           (4326627387012252925419289455296*qH^17)/
            346182190918955527206695625 + (433663294470012522616306152128*
             qH^18)/26181846372021846595464375 + 
           (232929967089396482913685856420224*qH^19)/
            13581515788827982229522413125 + 
           (2461161600993255716479649047828736*qH^20)/
            139389240990602975513519503125 + 
           (432709038750057858904012869171054592*qH^21)/
            19296390573369708386677458744375 + 
           (488537665091328907901476360539331842304*qH^22)/
            21180882202603271367945264024861375 + 
           (392982263421025444476300570865302821632*qH^23)/
            16747297998238644664494536490245625 + 
           (16965265710479139282983163158788187020847872*qH^24)/
            574223344186303142817436082834003176875 + 
           (2294269189672149050688123117491549363180266208*qH^25)/
            78158177403135705550151022385739321296875 + 
           (3666912777168213860104360334472525527913279872*qH^26)/
            121926756748891700658235594921753341223125 + 
           (8765360074298722654834289983021329952867063776224*qH^27)/
            237110025951440852641604159632065093804755625 + 
           (72988047410604643617272794775163113586997415936*qH^28)/
            1982999022294009520300154262155860999561875 + 
           (49879509295330227108088364712859898975424230848*qH^29)/
            1328732512578122652484351812430896177843075 + 
           (21000252147559336704836260341621158960176751228362624*qH^30)/
            458544444631647560025235599821788106407974628125 + 
           (-32*qH - (64*qH^2)/3 - (3616*qH^3)/45 - (3456*qH^4)/35 - 
             (122176*qH^5)/1575 - (1662784*qH^6)/10395 - (14980096*qH^7)/
              105105 - (6328064*qH^8)/45045 - (1648490656*qH^9)/6891885 - 
             (717789056*qH^10)/3464175 - (32513542016*qH^11)/160044885 - 
             (11572211328*qH^12)/37182145 - (677777491648*qH^13)/2416839425 - 
             (8636935067648*qH^14)/35137127025 - (857799016044224*qH^15)/
              2183521465125 - (67764214661632*qH^16)/214886239425 - 
             (22876402733088064*qH^17)/76714387474725 - 
             (19913316545581504*qH^18)/40613499251325 - 
             (57677907853964672*qH^19)/151065026315775 - 
             (323118335787572992*qH^20)/834833040166125 - 
             (2057876513021029376*qH^21)/3686108961964275 - 
             (10416438316595437312*qH^22)/23985062441395055 - 
             (413480526037956651776*qH^23)/967189855591320075 - 
             (25864485296912485961984*qH^24)/41505060324723170175 - 
             (395970407073240400187872*qH^25)/807042839647394975625 - 
             (604371915725326970812288*qH^26)/1258986829849936161975 - 
             (3940753349434385212440352*qH^27)/5543415856970026608573 - 
             (11521821675098363686912*qH^28)/20333643022694976975 - 
             (81151612273871460537571136*qH^29)/148850981344565529304275 - 
             (109969477673546629223209856*qH^30)/137652161431494768478875)*
            Log[xH]) + 7*Zeta[3]))/2))/(64*CA*Mt^2*Mw^2*(1 - Mw^2/Mz^2)*
     Pi^2) - (alpha*alphaS*(-1 + CA^2)*im*
     (((Pi^2 - 3*Pi*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
           ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
           ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
           ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
           ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
           ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
           ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
           ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
           ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
           ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
           ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
           ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
           ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
           ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
           ((480*I)/59)*qZ^(59/2)) + 3*(-32*qZ - (64*qZ^2)/3 - 
           (3616*qZ^3)/45 - (3456*qZ^4)/35 - (122176*qZ^5)/1575 - 
           (1662784*qZ^6)/10395 - (14980096*qZ^7)/105105 - 
           (6328064*qZ^8)/45045 - (1648490656*qZ^9)/6891885 - 
           (717789056*qZ^10)/3464175 - (32513542016*qZ^11)/160044885 - 
           (11572211328*qZ^12)/37182145 - (677777491648*qZ^13)/2416839425 - 
           (8636935067648*qZ^14)/35137127025 - (857799016044224*qZ^15)/
            2183521465125 - (67764214661632*qZ^16)/214886239425 - 
           (22876402733088064*qZ^17)/76714387474725 - 
           (19913316545581504*qZ^18)/40613499251325 - 
           (57677907853964672*qZ^19)/151065026315775 - 
           (323118335787572992*qZ^20)/834833040166125 - 
           (2057876513021029376*qZ^21)/3686108961964275 - 
           (10416438316595437312*qZ^22)/23985062441395055 - 
           (413480526037956651776*qZ^23)/967189855591320075 - 
           (25864485296912485961984*qZ^24)/41505060324723170175 - 
           (395970407073240400187872*qZ^25)/807042839647394975625 - 
           (604371915725326970812288*qZ^26)/1258986829849936161975 - 
           (3940753349434385212440352*qZ^27)/5543415856970026608573 - 
           (11521821675098363686912*qZ^28)/20333643022694976975 - 
           (81151612273871460537571136*qZ^29)/148850981344565529304275 - 
           (109969477673546629223209856*qZ^30)/137652161431494768478875))*
        ((Mz^2*(16*Mt^4 - 18*Mt^2*Mz^2 + 3*Mz^4))/(16*Mw^2*(1 - Mw^2/Mz^2)) + 
         ((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(-8*Mt^4 - 2*Mt^2*Mz^2 + 
            3*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) + 
         4*(((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(4*Mt^4 + 4*Mt^2*Mz^2 - 
              2*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) - 
           (Mz^2*(6*Mt^4 - 6*Mt^2*Mz^2 + Mz^4))/(8*Mw^2*(1 - Mw^2/Mz^2))) + 
         2*(((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(4*Mt^4 + 4*Mt^2*Mz^2 - 
              2*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) - 
           (Mz^2*(6*Mt^4 - 6*Mt^2*Mz^2 + Mz^4))/(8*Mw^2*(1 - Mw^2/Mz^2)))*
          Log[\[Mu]^2/Mt^2]))/6 + 
      ((((1/2 - (4*(1 - Mw^2/Mz^2))/3)^2*Mz^2*(4*Mt^4 + 4*Mt^2*Mz^2 - 
            2*Mz^4))/(4*Mw^2*(1 - Mw^2/Mz^2)) - 
         (Mz^2*(6*Mt^4 - 6*Mt^2*Mz^2 + Mz^4))/(8*Mw^2*(1 - Mw^2/Mz^2)))*
        (96*qZ + (3392*qZ^2)/9 + (47072*qZ^3)/225 + (8989312*qZ^4)/3675 - 
         (1162095296*qZ^5)/496125 + (673793140928*qZ^6)/36018675 - 
         (317425062412288*qZ^7)/4734454725 + (675194382585088*qZ^8)/
          2029052025 - (553661649694245728*qZ^9)/351837621135 + 
         (393251967828633860992*qZ^10)/50402135408625 - 
         (18296752998217039485056*qZ^11)/465715731175695 + 
         (22577168503453149667063168*qZ^12)/111983464450883025 - 
         (12732833410392342774238878272*qZ^13)/12131541982178994375 + 
         (975830731895321488907854051328*qZ^14)/176373956510140764375 - 
         (9369731654375525358382467789210944*qZ^15)/
          317851065910775106084375 + (1076046580173195718602638612440295936*
           qZ^16)/6787886096450108376601875 - 
         (297525167570881158394088617046244844864*qZ^17)/
          346182190918955527206695625 + 
         (860118835992020056579600706075303233856*qZ^18)/
          183272924604152926168250625 - 
         (350287742026333431876924958002811201832576*qZ^19)/
          13581515788827982229522413125 + 
         (19870482515498094759683873178106146557686016*qZ^20)/
          139389240990602975513519503125 - 
         (106871316519129055557999183080431590075867136*qZ^21)/
          134939794219368590116625585625 + 
         (288105640304442057205068270115070251780007654656*qZ^22)/
          65171945238779296516754658538035 - 
         (223462993525717764126139940277869931027151923621632*qZ^23)/
          9017775845205424050112442725516875 + 
         (80073363576448723601217005253099150343010910843406004992*qZ^24)/
          574223344186303142817436082834003176875 - 
         (61550165514108779591406386566005076298616450338821466389792*qZ^25)/
          78158177403135705550151022385739321296875 + 
         (544032829559781471160856919721320446872174940325444783285632*qZ^26)/
          121926756748891700658235594921753341223125 - 
         (42046149107979817300029227597627763064012754104374890681311712*
           qZ^27)/1658112069590495473018210906517937718914375 + 
         (286575690738554375405350966404614631081425004705278782164094976*
           qZ^28)/1982999022294009520300154262155860999561875 - 
         (84400956707109310293461351631047327833413650043855516631460672*
           qZ^29)/102210193275240204037257831725453552141775 + 
         (2168828301593733530251715586620164904252549780584491296352070550971\
264*qZ^30)/458544444631647560025235599821788106407974628125 + 
         Pi*((-16*I)*Sqrt[qZ] - ((304*I)/9)*qZ^(3/2) - ((736*I)/25)*
            qZ^(5/2) - ((29312*I)/245)*qZ^(7/2) - ((172208*I)/2835)*
            qZ^(9/2) - ((1792832*I)/12705)*qZ^(11/2) - ((4032224*I)/27885)*
            qZ^(13/2) - ((31262624*I)/225225)*qZ^(15/2) - 
           ((694081504*I)/4339335)*qZ^(17/2) - ((238839104*I)/877591)*
            qZ^(19/2) - ((3543223168*I)/20369349)*qZ^(21/2) - 
           ((744761563264*I)/2565568005)*qZ^(23/2) - 
           ((4048151260432*I)/13943304375)*qZ^(25/2) - 
           ((31436173928048*I)/135528918525)*qZ^(27/2) - 
           ((418581994702304*I)/1407158277525)*qZ^(29/2) - 
           ((19315461994304768*I)/46630313955225)*qZ^(31/2) - 
           ((1917766729476032*I)/7091245901025)*qZ^(33/2) - 
           ((2055902991618304*I)/4786102605375)*qZ^(35/2) - 
           ((301281376437065312*I)/686418277469925)*qZ^(37/2) - 
           ((717866469698420384*I)/2170565904431925)*qZ^(39/2) - 
           ((43437528418400584928*I)/93556956034617075)*qZ^(41/2) - 
           ((95685082392403535296*I)/168767621178543387)*qZ^(43/2) - 
           ((1633855119825831597664*I)/4415431949438635125)*qZ^(45/2) - 
           ((42263638545277154676992*I)/72249549454147740675)*qZ^(47/2) - 
           ((293670778552173604875824*I)/527267988569631384075)*qZ^(49/2) - 
           ((720147624637143529105184*I)/1646367392880685750275)*qZ^(51/2) - 
           ((4035285630172400188781408*I)/6975333343290869189325)*qZ^(53/2) - 
           ((726214230801471559519616*I)/1034079067064684111625)*qZ^(55/2) - 
           ((825599226595915311970624*I)/1710930820052477348325)*qZ^(57/2) - 
           ((17219049006096113092453568*I)/24112348925516897366475)*
            qZ^(59/2)) + Pi*(((-128*I)/3)*qZ^(3/2) + ((128*I)/5)*qZ^(5/2) - 
           ((5504*I)/21)*qZ^(7/2) + ((14464*I)/27)*qZ^(9/2) - 
           ((140928*I)/55)*qZ^(11/2) + ((680192*I)/65)*qZ^(13/2) - 
           ((76285568*I)/1575)*qZ^(15/2) + ((135866112*I)/595)*qZ^(17/2) - 
           ((6666623104*I)/5985)*qZ^(19/2) + ((7352336512*I)/1323)*
            qZ^(21/2) - ((751125853696*I)/26565)*qZ^(23/2) + 
           ((12662378100224*I)/86625)*qZ^(25/2) - 
           ((133080856132352*I)/173745)*qZ^(27/2) + 
           ((1767893479078528*I)/435435)*qZ^(29/2) - 
           ((30352080724945792*I)/1396395)*qZ^(31/2) + 
           ((19387068540872576*I)/165165)*qZ^(33/2) - 
           ((1902145677127641856*I)/2977975)*qZ^(35/2) + 
           ((11016548845947897344*I)/3148145)*qZ^(37/2) - 
           ((521168367031364603392*I)/27020565)*qZ^(39/2) + 
           ((21254260503781256453888*I)/198843645)*qZ^(41/2) - 
           ((41379936420205680355712*I)/69514445)*qZ^(43/2) + 
           ((198197196749631909120896*I)/59520825)*qZ^(45/2) - 
           ((19610504716149198164190464*I)/1048536489)*qZ^(47/2) + 
           ((31434474158894750325508096*I)/298133199)*qZ^(49/2) - 
           ((5655152588607691237405576192*I)/9481446975)*qZ^(51/2) + 
           ((100049021528852939144331119744*I)/29559805275)*qZ^(53/2) - 
           ((5318007768009300405200108057344*I)/276077426625)*qZ^(55/2) + 
           ((31451528716649710193295121125248*I)/286116605775)*qZ^(57/2) - 
           ((257199576264805162629229243901056*I)/408977036325)*qZ^(59/2)) + 
         2*Pi*(((-256*I)/3)*qZ^(3/2) + ((2816*I)/15)*qZ^(5/2) - 
           ((118528*I)/105)*qZ^(7/2) + ((4551424*I)/945)*qZ^(9/2) - 
           ((85484288*I)/3465)*qZ^(11/2) + ((5734824448*I)/45045)*qZ^(13/2) - 
           ((457996013824*I)/675675)*qZ^(15/2) + ((561705495040*I)/153153)*
            qZ^(17/2) - ((8874942217984*I)/440895)*qZ^(19/2) + 
           ((6826222518850816*I)/61108047)*qZ^(21/2) - 
           ((41870128463633408*I)/66927861)*qZ^(23/2) + 
           ((2684925731469304832*I)/760543875)*qZ^(25/2) - 
           ((905770283791804606976*I)/45176306175)*qZ^(27/2) + 
           ((1282091494862680670464*I)/11197545975)*qZ^(29/2) - 
           ((2964718243971896530395392*I)/4512611027925)*qZ^(31/2) + 
           ((563726141418715286497548032*I)/148916163921525)*qZ^(33/2) - 
           ((3457731209039956349951514112*I)/157941385977375)*qZ^(35/2) + 
           ((1490527199742909563452416*I)/11734247525)*qZ^(37/2) - 
           ((4813257145484548280614935200768*I)/6511697713295775)*qZ^(39/2) + 
           ((29523111001366424768410826802688*I)/6845630929362225)*
            qZ^(41/2) - ((1924949730042465507629590709504*I)/76318934395275)*
            qZ^(43/2) + ((1958215762337778335665909320446810368*I)/
             13246295848315905375)*qZ^(45/2) - 
           ((20531833375144963227089112221467136*I)/23649607022634285)*
            qZ^(47/2) + ((88785062197897993874579301026292125696*I)/
             17382461161636199475)*qZ^(49/2) - 
           ((148670775043624763353851283714766306891776*I)/
             4939102178642057250825)*qZ^(51/2) + 
           ((911903033975961301617854052064816329649408*I)/
             5132792460157432044975)*qZ^(53/2) - 
           ((26949759894834993335701837131576984588542464*I)/
             25663962300787160224875)*qZ^(55/2) + 
           ((606107120165204003892806679492542470387965184*I)/
             97523056742991208854525)*qZ^(57/2) - 
           ((15257251977824170785238668378287255516625664*I)/
             414274630847179877775)*qZ^(59/2)) - 
         2*(-256*qZ^2 + (5120*qZ^3)/9 - (177664*qZ^4)/45 + 
           (26174464*qZ^5)/1575 - (139318016*qZ^6)/1575 + (167091622912*qZ^7)/
            363825 - (1063336324096*qZ^8)/429975 + (573557123826688*qZ^9)/
            42567525 - (89726516980724224*qZ^10)/1206079875 + 
           (20912711991000083456*qZ^11)/50414138775 - 
           (352751967793741823488*qZ^12)/151242416325 + 
           (199057945262738809919488*qZ^13)/15073827493725 - 
           (176361414959302542344192*qZ^14)/2344817610135 + 
           (8850675596519924741235712*qZ^15)/20555219309625 - 
           (235294813079973450842318848*qZ^16)/95030651590875 + 
           (5488120839173559604375851948032*qZ^17)/383955509310998625 - 
           (26011953033908242945251494011648*qZ^18)/314145416708998875 + 
           (31590842373303600168626398310339584*qZ^19)/65656392092180764875 - 
           (34054898909619531487953602196839676928*qZ^20)/
            12146432537053441501875 + (12854325271370862572431039669028228096*
             qZ^21)/784846410086530066275 - 
           (105060522933887345060272601090459476204544*qZ^22)/
            1095608214842220423469125 + 
           (9122519120253316978137853074674734870528*qZ^23)/
            16214837627818271587145 - 
           (195457331136254286485503912719881612531454976*qZ^24)/
            59103083153397599935143525 + 
           (2253890789635974359514625942002291316161779494912*qZ^25)/
            115743537842070299872989403125 - 
           (34561766573094517226181255186420478714907193449984*qZ^26)/
            300933198389382779669772448125 + 
           (3562886783226848565820902798343679431145972738048*qZ^27)/
            5252227767623358145496998125 - 
           (103373488312098800389147185863638248327532095777456128*qZ^28)/
            25764511523644848751727441135625 + 
           (17753756464315046409218779445090883145768295652775322624*qZ^29)/
            747170834185700613800095792933125 - 
           (1578997038948410772379864482048623035315330841411537259008*qZ^30)/
            11207562512785509207001436893996875) - Pi^2*Log[4] + 
         Pi*((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - ((48*I)/5)*qZ^(5/2) - 
           ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - ((96*I)/11)*qZ^(11/2) - 
           ((112*I)/13)*qZ^(13/2) - ((16*I)/5)*qZ^(15/2) - 
           ((144*I)/17)*qZ^(17/2) - ((160*I)/19)*qZ^(19/2) - 
           ((64*I)/21)*qZ^(21/2) - ((192*I)/23)*qZ^(23/2) - 
           ((248*I)/25)*qZ^(25/2) - ((8*I)/27)*qZ^(27/2) - 
           ((240*I)/29)*qZ^(29/2) - ((256*I)/31)*qZ^(31/2) - 
           ((32*I)/11)*qZ^(33/2) - ((384*I)/35)*qZ^(35/2) - 
           ((304*I)/37)*qZ^(37/2) - ((112*I)/39)*qZ^(39/2) - 
           ((336*I)/41)*qZ^(41/2) - ((352*I)/43)*qZ^(43/2) - 
           ((16*I)/15)*qZ^(45/2) - ((384*I)/47)*qZ^(47/2) - 
           ((456*I)/49)*qZ^(49/2) - ((48*I)/17)*qZ^(51/2) - 
           ((432*I)/53)*qZ^(53/2) - ((576*I)/55)*qZ^(55/2) - 
           ((160*I)/57)*qZ^(57/2) - ((480*I)/59)*qZ^(59/2))*Log[4] - 
         Pi^2*Log[1 - xZ/4] + Pi*((16*I)*Sqrt[qZ] + ((304*I)/9)*qZ^(3/2) + 
           ((736*I)/25)*qZ^(5/2) + ((29312*I)/245)*qZ^(7/2) + 
           ((172208*I)/2835)*qZ^(9/2) + ((1792832*I)/12705)*qZ^(11/2) + 
           ((4032224*I)/27885)*qZ^(13/2) + ((31262624*I)/225225)*qZ^(15/2) + 
           ((694081504*I)/4339335)*qZ^(17/2) + ((238839104*I)/877591)*
            qZ^(19/2) + ((3543223168*I)/20369349)*qZ^(21/2) + 
           ((744761563264*I)/2565568005)*qZ^(23/2) + 
           ((4048151260432*I)/13943304375)*qZ^(25/2) + 
           ((31436173928048*I)/135528918525)*qZ^(27/2) + 
           ((418581994702304*I)/1407158277525)*qZ^(29/2) + 
           ((19315461994304768*I)/46630313955225)*qZ^(31/2) + 
           ((1917766729476032*I)/7091245901025)*qZ^(33/2) + 
           ((2055902991618304*I)/4786102605375)*qZ^(35/2) + 
           ((301281376437065312*I)/686418277469925)*qZ^(37/2) + 
           ((717866469698420384*I)/2170565904431925)*qZ^(39/2) + 
           ((43437528418400584928*I)/93556956034617075)*qZ^(41/2) + 
           ((95685082392403535296*I)/168767621178543387)*qZ^(43/2) + 
           ((1633855119825831597664*I)/4415431949438635125)*qZ^(45/2) + 
           ((42263638545277154676992*I)/72249549454147740675)*qZ^(47/2) + 
           ((293670778552173604875824*I)/527267988569631384075)*qZ^(49/2) + 
           ((720147624637143529105184*I)/1646367392880685750275)*qZ^(51/2) + 
           ((4035285630172400188781408*I)/6975333343290869189325)*qZ^(53/2) + 
           ((726214230801471559519616*I)/1034079067064684111625)*qZ^(55/2) + 
           ((825599226595915311970624*I)/1710930820052477348325)*qZ^(57/2) + 
           ((17219049006096113092453568*I)/24112348925516897366475)*
            qZ^(59/2) + ((-8*I)*Sqrt[qZ] - ((8*I)/3)*qZ^(3/2) - 
             ((48*I)/5)*qZ^(5/2) - ((64*I)/7)*qZ^(7/2) - ((8*I)/9)*qZ^(9/2) - 
             ((96*I)/11)*qZ^(11/2) - ((112*I)/13)*qZ^(13/2) - 
             ((16*I)/5)*qZ^(15/2) - ((144*I)/17)*qZ^(17/2) - 
             ((160*I)/19)*qZ^(19/2) - ((64*I)/21)*qZ^(21/2) - 
             ((192*I)/23)*qZ^(23/2) - ((248*I)/25)*qZ^(25/2) - 
             ((8*I)/27)*qZ^(27/2) - ((240*I)/29)*qZ^(29/2) - 
             ((256*I)/31)*qZ^(31/2) - ((32*I)/11)*qZ^(33/2) - 
             ((384*I)/35)*qZ^(35/2) - ((304*I)/37)*qZ^(37/2) - 
             ((112*I)/39)*qZ^(39/2) - ((336*I)/41)*qZ^(41/2) - 
             ((352*I)/43)*qZ^(43/2) - ((16*I)/15)*qZ^(45/2) - 
             ((384*I)/47)*qZ^(47/2) - ((456*I)/49)*qZ^(49/2) - 
             ((48*I)/17)*qZ^(51/2) - ((432*I)/53)*qZ^(53/2) - 
             ((576*I)/55)*qZ^(55/2) - ((160*I)/57)*qZ^(57/2) - 
             ((480*I)/59)*qZ^(59/2))*Log[xZ]) + 
         2*(96*qZ + (1856*qZ^2)/9 + (77792*qZ^3)/225 + (1216384*qZ^4)/1225 + 
           (477584704*qZ^5)/496125 + (68416134848*qZ^6)/36018675 + 
           (11750478682112*qZ^7)/4734454725 + (5519538410752*qZ^8)/
            2029052025 + (7045505205851936*qZ^9)/1759188105675 + 
           (249195948804224896*qZ^10)/50402135408625 + 
           (12119427082148326784*qZ^11)/2328578655878475 + 
           (13168780126178127488*qZ^12)/1777515308744175 + 
           (14315516913464189537344*qZ^13)/1733077426025570625 + 
           (1524411527028538395588608*qZ^14)/176373956510140764375 + 
           (510988436226118171179489088*qZ^15)/45407295130110729440625 + 
           (84042048712631705329339152896*qZ^16)/6787886096450108376601875 + 
           (4326627387012252925419289455296*qZ^17)/
            346182190918955527206695625 + (433663294470012522616306152128*
             qZ^18)/26181846372021846595464375 + 
           (232929967089396482913685856420224*qZ^19)/
            13581515788827982229522413125 + 
           (2461161600993255716479649047828736*qZ^20)/
            139389240990602975513519503125 + 
           (432709038750057858904012869171054592*qZ^21)/
            19296390573369708386677458744375 + 
           (488537665091328907901476360539331842304*qZ^22)/
            21180882202603271367945264024861375 + 
           (392982263421025444476300570865302821632*qZ^23)/
            16747297998238644664494536490245625 + 
           (16965265710479139282983163158788187020847872*qZ^24)/
            574223344186303142817436082834003176875 + 
           (2294269189672149050688123117491549363180266208*qZ^25)/
            78158177403135705550151022385739321296875 + 
           (3666912777168213860104360334472525527913279872*qZ^26)/
            121926756748891700658235594921753341223125 + 
           (8765360074298722654834289983021329952867063776224*qZ^27)/
            237110025951440852641604159632065093804755625 + 
           (72988047410604643617272794775163113586997415936*qZ^28)/
            1982999022294009520300154262155860999561875 + 
           (49879509295330227108088364712859898975424230848*qZ^29)/
            1328732512578122652484351812430896177843075 + 
           (21000252147559336704836260341621158960176751228362624*qZ^30)/
            458544444631647560025235599821788106407974628125 + 
           (-32*qZ - (64*qZ^2)/3 - (3616*qZ^3)/45 - (3456*qZ^4)/35 - 
             (122176*qZ^5)/1575 - (1662784*qZ^6)/10395 - (14980096*qZ^7)/
              105105 - (6328064*qZ^8)/45045 - (1648490656*qZ^9)/6891885 - 
             (717789056*qZ^10)/3464175 - (32513542016*qZ^11)/160044885 - 
             (11572211328*qZ^12)/37182145 - (677777491648*qZ^13)/2416839425 - 
             (8636935067648*qZ^14)/35137127025 - (857799016044224*qZ^15)/
              2183521465125 - (67764214661632*qZ^16)/214886239425 - 
             (22876402733088064*qZ^17)/76714387474725 - 
             (19913316545581504*qZ^18)/40613499251325 - 
             (57677907853964672*qZ^19)/151065026315775 - 
             (323118335787572992*qZ^20)/834833040166125 - 
             (2057876513021029376*qZ^21)/3686108961964275 - 
             (10416438316595437312*qZ^22)/23985062441395055 - 
             (413480526037956651776*qZ^23)/967189855591320075 - 
             (25864485296912485961984*qZ^24)/41505060324723170175 - 
             (395970407073240400187872*qZ^25)/807042839647394975625 - 
             (604371915725326970812288*qZ^26)/1258986829849936161975 - 
             (3940753349434385212440352*qZ^27)/5543415856970026608573 - 
             (11521821675098363686912*qZ^28)/20333643022694976975 - 
             (81151612273871460537571136*qZ^29)/148850981344565529304275 - 
             (109969477673546629223209856*qZ^30)/137652161431494768478875)*
            Log[xZ]) + 7*Zeta[3]))/2))/(16*CA*Mt^4*Pi^2))/im


==> Routines/mt2Mtfiles/mtMSbar_MtOS_as2_mu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(alphaS^2*(-1 + CA^2)*(-21 + 856*CA - 2201*CA^2 + 568*CA*(-1 + NF/2) + 
   8*Pi^2*(15 + CA*(-4 - 7*CA + 8*(-1 + NF/2)) - 24*Log[2]) + 
   4*Log[\[Mu]^2/Mt^2]*(-63 - 307*CA^2 + 52*CA*NF + 
     3*(-9 - 13*CA^2 + 4*CA*NF)*Log[\[Mu]^2/Mt^2]) + 288*Zeta[3]))/
 (1536*CA^2*Pi^2)


==> Routines/mt2Mtfiles/mtMSbar_MtOS_as_mu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/8*(alphaS*(-1 + CA^2)*(4 + 3*Log[\[Mu]^2/Mt^2]))/(CA*Pi)

